Modeling Volatility and Dependence of European Carbon and Energy Prices

We study the prices of European Emission Allowances (EUA), whereby we analyze their uncertainty and dependencies on related energy prices (natural gas, coal, and oil). We propose a probabilistic multivariate conditional time series model with a VECM-Copula-GARCH structure which exploits key characteristics of the data. Data are normalized with respect to inflation and carbon emissions to allow for proper cross-series evaluation. The forecasting performance is evaluated in an extensive rolling-window forecasting study, covering eight years out-of-sample. We discuss our findings for both levels- and log-transformed data, focusing on time-varying correlations, and in view of the Russian invasion of Ukraine.

==> anc/0043_r0_levFALSE_ncpFALSE_csigTRUE_crhoFALSE/log/plot_rho.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-24 15:46:04
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,346.90);
\begin{scope}
\path[clip] ( 47.71,202.45) rectangle (572.66,246.17);
\definecolor{fillColor}{RGB}{223,223,223}

\path[fill=fillColor,fill opacity=0.50] (521.72,246.17) --
	(531.75,246.17) --
	(572.66,202.45) --
	( 47.71,202.45) --
	cycle;

\path[] ( 47.71,202.45) -- (521.72,246.17);

\path[] (572.66,202.45) -- (531.75,246.17);
\end{scope}
\begin{scope}
\path[clip] ( 47.71,246.17) rectangle (572.66,341.40);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,258.08) --
	(572.66,258.08);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,276.33) --
	(572.66,276.33);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,294.58) --
	(572.66,294.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,312.83) --
	(572.66,312.83);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,331.08) --
	(572.66,331.08);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 59.41,246.17) --
	( 59.41,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 78.54,246.17) --
	( 78.54,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (116.80,246.17) --
	(116.80,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (155.11,246.17) --
	(155.11,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (193.42,246.17) --
	(193.42,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (231.67,246.17) --
	(231.67,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (269.93,246.17) --
	(269.93,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (308.24,246.17) --
	(308.24,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (346.55,246.17) --
	(346.55,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (384.81,246.17) --
	(384.81,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (423.07,246.17) --
	(423.07,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (461.38,246.17) --
	(461.38,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (499.69,246.17) --
	(499.69,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (537.95,246.17) --
	(537.95,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (557.08,246.17) --
	(557.08,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,248.95) --
	(572.66,248.95);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,267.20) --
	(572.66,267.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,285.46) --
	(572.66,285.46);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,303.71) --
	(572.66,303.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,321.96) --
	(572.66,321.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,340.21) --
	(572.66,340.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 97.67,246.17) --
	( 97.67,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (135.92,246.17) --
	(135.92,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (174.29,246.17) --
	(174.29,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.55,246.17) --
	(212.55,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (250.80,246.17) --
	(250.80,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (289.06,246.17) --
	(289.06,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (327.42,246.17) --
	(327.42,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (365.68,246.17) --
	(365.68,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.94,246.17) --
	(403.94,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (442.20,246.17) --
	(442.20,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (480.56,246.17) --
	(480.56,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (518.82,246.17) --
	(518.82,341.40);
\definecolor{fillColor}{RGB}{223,223,223}

\path[fill=fillColor,fill opacity=0.50] (521.72,246.17) rectangle (531.75,341.40);

\path[] (521.72,246.17) -- (521.72,341.40);

\path[] (531.75,246.17) -- (531.75,341.40);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,302.48) --
	( 71.67,302.53) --
	( 71.78,302.44) --
	( 71.88,302.47) --
	( 72.20,302.39) --
	( 72.30,303.05) --
	( 72.41,302.19) --
	( 72.51,302.09) --
	( 72.61,301.39) --
	( 72.93,301.66) --
	( 73.03,301.73) --
	( 73.14,301.72) --
	( 73.24,301.59) --
	( 73.35,301.61) --
	( 73.66,301.56) --
	( 73.77,301.90) --
	( 73.87,302.07) --
	( 73.98,302.66) --
	( 74.08,302.48) --
	( 74.40,302.28) --
	( 74.50,302.55) --
	( 74.61,302.87) --
	( 74.71,302.99) --
	( 74.82,302.46) --
	( 75.13,302.40) --
	( 75.24,302.34) --
	( 75.34,302.33) --
	( 75.44,302.34) --
	( 75.55,302.85) --
	( 75.86,302.09) --
	( 75.97,302.12) --
	( 76.07,302.06) --
	( 76.18,302.40) --
	( 76.28,302.27) --
	( 76.60,302.37) --
	( 76.70,302.30) --
	( 76.81,302.23) --
	( 76.91,302.09) --
	( 77.02,302.07) --
	( 77.33,302.05) --
	( 77.44,301.98) --
	( 77.54,302.00) --
	( 77.65,301.98) --
	( 77.75,301.99) --
	( 78.07,301.95) --
	( 78.17,301.96) --
	( 78.27,301.79) --
	( 78.38,301.83) --
	( 78.48,302.93) --
	( 78.80,302.92) --
	( 78.90,302.78) --
	( 79.01,302.69) --
	( 79.11,302.43) --
	( 79.22,302.38) --
	( 79.53,302.41) --
	( 79.64,302.36) --
	( 79.74,302.16) --
	( 79.85,302.13) --
	( 79.95,302.40) --
	( 80.27,302.35) --
	( 80.37,302.30) --
	( 80.48,302.28) --
	( 80.58,302.24) --
	( 80.69,302.06) --
	( 81.00,302.05) --
	( 81.10,302.07) --
	( 81.21,302.06) --
	( 81.31,302.05) --
	( 81.42,302.00) --
	( 81.73,302.02) --
	( 81.84,302.22) --
	( 81.94,302.19) --
	( 82.05,302.17) --
	( 82.15,302.17) --
	( 82.47,302.36) --
	( 82.57,302.31) --
	( 82.68,302.25) --
	( 82.78,302.22) --
	( 82.89,302.27) --
	( 83.20,302.22) --
	( 83.31,302.23) --
	( 83.41,302.17) --
	( 83.52,302.16) --
	( 83.62,302.10) --
	( 83.94,302.06) --
	( 84.04,302.02) --
	( 84.14,302.06) --
	( 84.25,302.00) --
	( 84.35,301.96) --
	( 84.67,301.95) --
	( 84.77,301.96) --
	( 84.88,301.96) --
	( 84.98,301.88) --
	( 85.09,301.90) --
	( 85.40,301.94) --
	( 85.51,301.94) --
	( 85.61,302.15) --
	( 85.72,302.11) --
	( 85.82,302.08) --
	( 86.14,302.08) --
	( 86.24,302.11) --
	( 86.35,302.09) --
	( 86.45,302.09) --
	( 86.56,302.09) --
	( 86.87,302.07) --
	( 86.97,302.03) --
	( 87.08,302.26) --
	( 87.18,302.32) --
	( 87.29,302.34) --
	( 87.60,302.33) --
	( 87.71,302.25) --
	( 87.81,302.27) --
	( 87.92,302.29) --
	( 88.02,302.31) --
	( 88.34,302.22) --
	( 88.44,302.19) --
	( 88.55,302.11) --
	( 88.65,302.10) --
	( 88.76,302.08) --
	( 89.07,302.06) --
	( 89.18,302.06) --
	( 89.28,302.08) --
	( 89.39,302.12) --
	( 89.49,302.09) --
	( 89.80,302.12) --
	( 89.91,302.12) --
	( 90.01,301.48) --
	( 90.12,301.25) --
	( 90.22,301.26) --
	( 90.54,301.32) --
	( 90.64,301.44) --
	( 90.75,301.57) --
	( 90.85,301.65) --
	( 90.96,301.79) --
	( 91.27,301.83) --
	( 91.38,302.99) --
	( 91.48,302.84) --
	( 91.59,302.68) --
	( 91.69,302.49) --
	( 92.01,302.53) --
	( 92.11,302.45) --
	( 92.22,302.42) --
	( 92.32,302.40) --
	( 92.43,302.45) --
	( 92.74,302.44) --
	( 92.84,302.51) --
	( 92.95,302.44) --
	( 93.05,302.48) --
	( 93.16,302.35) --
	( 93.47,302.31) --
	( 93.58,302.26) --
	( 93.68,302.34) --
	( 93.79,302.52) --
	( 93.89,302.43) --
	( 94.21,302.39) --
	( 94.31,304.02) --
	( 94.42,303.68) --
	( 94.52,303.50) --
	( 94.63,303.34) --
	( 94.94,303.15) --
	( 95.05,303.10) --
	( 95.15,302.93) --
	( 95.26,302.85) --
	( 95.36,302.69) --
	( 95.67,302.56) --
	( 95.78,302.50) --
	( 95.88,302.42) --
	( 95.99,302.60) --
	( 96.09,302.50) --
	( 96.41,302.50) --
	( 96.51,302.53) --
	( 96.62,302.46) --
	( 96.72,302.40) --
	( 96.83,302.33) --
	( 97.14,302.28) --
	( 97.25,302.24) --
	( 97.35,302.20) --
	( 97.46,302.01) --
	( 97.56,302.16) --
	( 97.88,302.10) --
	( 97.98,302.28) --
	( 98.09,302.31) --
	( 98.19,301.30) --
	( 98.29,301.52) --
	( 98.61,301.51) --
	( 98.71,301.81) --
	( 98.82,301.73) --
	( 98.92,301.84) --
	( 99.03,302.11) --
	( 99.34,302.07) --
	( 99.45,302.06) --
	( 99.55,302.08) --
	( 99.66,302.08) --
	( 99.76,302.12) --
	(100.08,302.13) --
	(100.18,302.22) --
	(100.29,302.34) --
	(100.39,302.31) --
	(100.50,302.26) --
	(100.81,302.69) --
	(100.92,302.29) --
	(101.02,302.25) --
	(101.12,302.27) --
	(101.23,302.39) --
	(101.54,302.34) --
	(101.65,302.41) --
	(101.75,302.33) --
	(101.86,302.19) --
	(101.96,302.17) --
	(102.28,302.19) --
	(102.38,302.22) --
	(102.49,302.16) --
	(102.59,302.05) --
	(102.70,302.05) --
	(103.01,302.09) --
	(103.12,302.25) --
	(103.22,302.22) --
	(103.33,302.06) --
	(103.43,302.05) --
	(103.75,302.09) --
	(103.85,302.08) --
	(103.96,302.01) --
	(104.06,302.00) --
	(104.16,301.99) --
	(104.48,302.05) --
	(104.58,301.97) --
	(104.69,301.98) --
	(104.79,301.99) --
	(104.90,301.97) --
	(105.21,302.04) --
	(105.32,301.94) --
	(105.42,301.80) --
	(105.53,302.14) --
	(105.63,301.63) --
	(105.95,301.90) --
	(106.05,301.95) --
	(106.16,302.01) --
	(106.26,302.11) --
	(106.37,302.20) --
	(106.68,302.20) --
	(106.79,302.16) --
	(106.89,302.14) --
	(106.99,302.12) --
	(107.10,302.27) --
	(107.41,302.25) --
	(107.52,302.51) --
	(107.62,302.30) --
	(107.73,302.29) --
	(107.83,302.22) --
	(108.15,302.13) --
	(108.25,302.04) --
	(108.36,302.34) --
	(108.46,302.33) --
	(108.57,302.29) --
	(108.88,302.33) --
	(108.99,302.28) --
	(109.09,302.29) --
	(109.20,302.19) --
	(109.30,302.16) --
	(109.62,302.14) --
	(109.72,302.12) --
	(109.82,302.11) --
	(109.93,302.10) --
	(110.03,302.09) --
	(110.35,302.10) --
	(110.45,302.08) --
	(110.56,302.17) --
	(110.66,302.14) --
	(110.77,301.92) --
	(111.08,301.89) --
	(111.19,301.59) --
	(111.29,301.51) --
	(111.40,301.40) --
	(111.50,301.51) --
	(111.82,301.65) --
	(111.92,301.72) --
	(112.03,301.78) --
	(112.13,301.91) --
	(112.24,301.96) --
	(112.55,302.13) --
	(112.65,302.08) --
	(112.76,302.02) --
	(112.86,302.03) --
	(112.97,302.04) --
	(113.28,302.08) --
	(113.39,302.07) --
	(113.49,302.01) --
	(113.60,301.95) --
	(113.70,302.01) --
	(114.02,302.02) --
	(114.12,301.95) --
	(114.23,302.01) --
	(114.33,302.03) --
	(114.44,302.12) --
	(114.75,302.13) --
	(114.86,302.12) --
	(114.96,302.10) --
	(115.07,302.02) --
	(115.17,302.31) --
	(115.48,302.37) --
	(115.59,302.35) --
	(115.69,302.35) --
	(115.80,302.40) --
	(115.90,302.26) --
	(116.22,302.17) --
	(116.32,302.13) --
	(116.43,302.17) --
	(116.53,302.18) --
	(116.64,302.16) --
	(116.95,302.14) --
	(117.06,302.10) --
	(117.16,302.38) --
	(117.27,302.36) --
	(117.37,302.14) --
	(117.69,302.15) --
	(117.79,302.20) --
	(117.90,302.20) --
	(118.00,302.22) --
	(118.11,302.18) --
	(118.42,302.16) --
	(118.52,302.13) --
	(118.63,302.11) --
	(118.73,302.08) --
	(118.84,302.27) --
	(119.15,302.29) --
	(119.26,302.25) --
	(119.36,302.25) --
	(119.47,302.24) --
	(119.57,302.21) --
	(119.89,302.20) --
	(119.99,302.35) --
	(120.10,302.31) --
	(120.20,302.48) --
	(120.31,301.97) --
	(120.62,301.93) --
	(120.73,301.85) --
	(120.83,302.30) --
	(120.94,302.94) --
	(121.04,302.78) --
	(121.35,302.66) --
	(121.46,302.53) --
	(121.56,302.45) --
	(121.67,302.37) --
	(121.77,302.26) --
	(122.09,302.17) --
	(122.19,302.15) --
	(122.30,302.12) --
	(122.40,302.12) --
	(122.51,302.11) --
	(122.82,302.10) --
	(122.93,302.09) --
	(123.03,302.12) --
	(123.14,302.23) --
	(123.24,302.23) --
	(123.56,302.16) --
	(123.66,302.08) --
	(123.77,302.19) --
	(123.87,302.07) --
	(123.98,302.11) --
	(124.29,302.10) --
	(124.39,302.13) --
	(124.50,302.12) --
	(124.60,302.11) --
	(124.71,302.02) --
	(125.02,301.89) --
	(125.13,301.84) --
	(125.23,301.85) --
	(125.34,301.95) --
	(125.44,301.81) --
	(125.76,301.91) --
	(125.86,301.93) --
	(125.97,301.82) --
	(126.07,301.73) --
	(126.18,301.79) --
	(126.49,301.84) --
	(126.60,301.83) --
	(126.70,302.53) --
	(126.81,302.54) --
	(126.91,302.44) --
	(127.22,302.38) --
	(127.33,302.21) --
	(127.43,302.15) --
	(127.54,302.14) --
	(127.64,302.13) --
	(127.96,301.97) --
	(128.06,301.74) --
	(128.17,301.72) --
	(128.27,302.00) --
	(128.38,302.01) --
	(128.69,302.02) --
	(128.80,302.07) --
	(128.90,302.06) --
	(129.01,302.05) --
	(129.11,301.93) --
	(129.43,301.86) --
	(129.53,302.17) --
	(129.64,302.10) --
	(129.74,302.08) --
	(129.84,302.07) --
	(130.16,302.10) --
	(130.26,302.16) --
	(130.37,302.14) --
	(130.47,302.09) --
	(130.58,302.03) --
	(130.89,302.09) --
	(131.00,301.99) --
	(131.10,302.04) --
	(131.21,302.04) --
	(131.31,302.13) --
	(131.63,302.16) --
	(131.73,302.12) --
	(131.84,301.94) --
	(131.94,301.93) --
	(132.05,301.99) --
	(132.36,301.98) --
	(132.47,301.44) --
	(132.57,301.50) --
	(132.67,301.57) --
	(132.78,301.66) --
	(133.09,301.76) --
	(133.20,301.80) --
	(133.30,301.82) --
	(133.41,301.89) --
	(133.51,301.89) --
	(133.83,301.91) --
	(133.93,301.94) --
	(134.04,302.24) --
	(134.14,302.23) --
	(134.25,302.22) --
	(134.56,302.18) --
	(134.67,302.15) --
	(134.77,302.13) --
	(134.88,302.14) --
	(134.98,302.12) --
	(135.30,302.11) --
	(135.40,302.09) --
	(135.50,302.08) --
	(135.61,302.06) --
	(135.71,302.04) --
	(136.03,302.04) --
	(136.13,302.03) --
	(136.24,301.63) --
	(136.34,301.90) --
	(136.45,301.99) --
	(136.76,302.03) --
	(136.87,302.08) --
	(136.97,302.05) --
	(137.08,302.04) --
	(137.18,302.21) --
	(137.50,302.17) --
	(137.60,302.02) --
	(137.71,302.01) --
	(137.81,301.96) --
	(137.92,301.98) --
	(138.23,301.95) --
	(138.34,301.97) --
	(138.44,301.98) --
	(138.54,302.03) --
	(138.65,302.03) --
	(138.96,302.05) --
	(139.07,302.05) --
	(139.17,301.95) --
	(139.28,301.97) --
	(139.38,302.00) --
	(139.70,301.94) --
	(139.80,301.91) --
	(139.91,302.02) --
	(140.01,301.97) --
	(140.12,301.97) --
	(140.43,301.97) --
	(140.54,301.97) --
	(140.64,302.04) --
	(140.75,302.05) --
	(140.85,302.04) --
	(141.17,302.03) --
	(141.27,302.04) --
	(141.37,302.03) --
	(141.48,302.03) --
	(141.58,302.05) --
	(141.90,302.00) --
	(142.00,301.91) --
	(142.11,302.39) --
	(142.21,302.28) --
	(142.32,302.10) --
	(142.63,302.05) --
	(142.74,302.05) --
	(142.84,302.00) --
	(142.95,302.03) --
	(143.05,302.03) --
	(143.37,302.10) --
	(143.47,302.14) --
	(143.58,302.17) --
	(143.68,302.16) --
	(143.79,302.20) --
	(144.10,302.13) --
	(144.20,302.12) --
	(144.31,302.11) --
	(144.41,302.09) --
	(144.52,302.08) --
	(144.83,302.01) --
	(144.94,302.02) --
	(145.04,302.03) --
	(145.15,302.01) --
	(145.25,301.90) --
	(145.57,301.92) --
	(145.67,302.31) --
	(145.78,302.24) --
	(145.88,302.28) --
	(146.30,302.31) --
	(146.41,302.27) --
	(146.51,302.36) --
	(146.62,302.31) --
	(146.72,302.23) --
	(147.03,302.30) --
	(147.14,302.54) --
	(147.24,302.46) --
	(147.35,302.39) --
	(147.45,302.34) --
	(147.77,302.29) --
	(147.87,302.26) --
	(147.98,302.23) --
	(148.08,302.19) --
	(148.19,302.17) --
	(148.50,302.16) --
	(148.61,302.22) --
	(148.71,302.16) --
	(148.82,302.14) --
	(148.92,302.03) --
	(149.24,302.01) --
	(149.34,302.01) --
	(149.45,302.01) --
	(149.55,302.10) --
	(149.66,302.08) --
	(149.97,302.06) --
	(150.07,302.05) --
	(150.18,302.11) --
	(150.28,302.11) --
	(150.39,302.06) --
	(150.70,302.17) --
	(150.81,302.08) --
	(150.91,302.08) --
	(151.02,302.02) --
	(151.12,302.05) --
	(151.44,302.11) --
	(151.54,302.10) --
	(151.65,302.08) --
	(151.75,301.85) --
	(151.86,301.97) --
	(152.17,302.22) --
	(152.28,302.19) --
	(152.38,302.16) --
	(152.49,302.01) --
	(152.59,302.02) --
	(152.90,302.02) --
	(153.01,302.06) --
	(153.11,302.15) --
	(153.22,302.12) --
	(153.32,302.14) --
	(153.64,302.10) --
	(153.74,301.99) --
	(153.85,302.08) --
	(153.95,301.98) --
	(154.06,301.77) --
	(154.37,301.86) --
	(154.48,301.91) --
	(154.58,301.95) --
	(154.69,301.98) --
	(154.79,301.97) --
	(155.11,301.29) --
	(155.21,301.57) --
	(155.32,301.64) --
	(155.42,301.69) --
	(155.53,301.79) --
	(155.84,301.73) --
	(155.94,301.70) --
	(156.05,301.75) --
	(156.15,301.75) --
	(156.26,301.76) --
	(156.57,301.80) --
	(156.68,301.83) --
	(156.78,301.86) --
	(156.89,301.94) --
	(156.99,301.94) --
	(157.31,301.97) --
	(157.41,302.23) --
	(157.52,302.26) --
	(157.62,302.21) --
	(157.73,302.19) --
	(158.04,302.23) --
	(158.15,302.25) --
	(158.25,302.04) --
	(158.36,302.13) --
	(158.46,302.09) --
	(158.77,301.99) --
	(158.88,302.02) --
	(158.98,302.08) --
	(159.09,302.10) --
	(159.19,302.11) --
	(159.51,302.10) --
	(159.61,302.09) --
	(159.72,302.07) --
	(159.82,301.91) --
	(159.93,301.91) --
	(160.24,301.90) --
	(160.35,301.93) --
	(160.45,301.96) --
	(160.56,301.98) --
	(160.66,301.99) --
	(160.98,301.96) --
	(161.08,301.97) --
	(161.19,301.99) --
	(161.29,302.00) --
	(161.39,302.00) --
	(161.71,301.96) --
	(161.81,301.89) --
	(161.92,301.93) --
	(162.02,301.99) --
	(162.13,302.00) --
	(162.44,302.09) --
	(162.55,302.06) --
	(162.65,302.07) --
	(162.76,302.05) --
	(162.86,302.04) --
	(163.18,302.10) --
	(163.28,302.09) --
	(163.39,302.05) --
	(163.49,301.99) --
	(163.60,302.05) --
	(163.91,302.03) --
	(164.02,302.02) --
	(164.12,302.03) --
	(164.22,302.03) --
	(164.33,301.99) --
	(164.64,302.02) --
	(164.75,302.11) --
	(164.85,302.09) --
	(164.96,302.12) --
	(165.06,302.05) --
	(165.38,302.03) --
	(165.48,302.03) --
	(165.59,302.14) --
	(165.69,302.12) --
	(165.80,302.04) --
	(166.11,302.10) --
	(166.22,302.01) --
	(166.32,302.01) --
	(166.43,301.96) --
	(166.53,301.96) --
	(166.85,301.90) --
	(166.95,301.94) --
	(167.05,301.93) --
	(167.16,301.94) --
	(167.26,301.98) --
	(167.58,301.97) --
	(167.68,301.94) --
	(167.79,301.93) --
	(167.89,301.94) --
	(168.00,301.94) --
	(168.31,301.83) --
	(168.42,302.03) --
	(168.52,302.25) --
	(168.63,302.29) --
	(168.73,302.28) --
	(169.05,302.29) --
	(169.15,302.24) --
	(169.26,302.21) --
	(169.36,302.16) --
	(169.47,302.18) --
	(169.78,302.08) --
	(169.88,301.95) --
	(169.99,301.99) --
	(170.09,301.97) --
	(170.20,301.98) --
	(170.51,301.99) --
	(170.62,301.99) --
	(170.72,301.97) --
	(170.83,301.98) --
	(170.93,301.97) --
	(171.25,301.97) --
	(171.35,301.78) --
	(171.46,301.91) --
	(171.56,301.96) --
	(171.67,301.98) --
	(171.98,301.98) --
	(172.09,301.98) --
	(172.19,301.97) --
	(172.30,301.89) --
	(172.40,301.86) --
	(172.72,301.89) --
	(172.82,301.86) --
	(172.92,301.89) --
	(173.03,301.93) --
	(173.13,301.95) --
	(173.45,301.95) --
	(173.66,301.96) --
	(173.76,301.97) --
	(173.87,301.98) --
	(174.18,301.98) --
	(174.39,302.00) --
	(174.50,301.99) --
	(174.60,301.98) --
	(174.92,302.00) --
	(175.02,302.02) --
	(175.13,302.00) --
	(175.23,302.00) --
	(175.34,302.18) --
	(175.65,302.22) --
	(175.75,302.16) --
	(175.86,302.10) --
	(175.96,302.09) --
	(176.07,302.08) --
	(176.38,302.10) --
	(176.49,302.08) --
	(176.59,302.07) --
	(176.70,302.06) --
	(176.80,302.05) --
	(177.12,302.07) --
	(177.22,302.08) --
	(177.33,302.03) --
	(177.43,302.03) --
	(177.54,301.99) --
	(177.85,301.99) --
	(177.96,301.98) --
	(178.06,301.99) --
	(178.17,302.01) --
	(178.27,302.15) --
	(178.58,302.38) --
	(178.69,302.41) --
	(178.79,302.35) --
	(178.90,302.29) --
	(179.00,302.25) --
	(179.32,302.22) --
	(179.42,302.19) --
	(179.53,302.16) --
	(179.63,302.09) --
	(179.74,302.02) --
	(180.05,302.02) --
	(180.16,302.25) --
	(180.26,302.22) --
	(180.37,302.28) --
	(180.47,302.25) --
	(180.79,302.25) --
	(180.89,302.27) --
	(181.00,302.18) --
	(181.10,302.16) --
	(181.21,302.19) --
	(181.52,302.18) --
	(181.62,302.19) --
	(181.73,302.15) --
	(181.83,302.14) --
	(181.94,302.10) --
	(182.25,302.10) --
	(182.36,302.11) --
	(182.46,302.13) --
	(182.57,302.09) --
	(182.67,302.07) --
	(182.99,302.08) --
	(183.09,302.17) --
	(183.20,302.14) --
	(183.30,302.15) --
	(183.72,302.12) --
	(183.83,302.11) --
	(183.93,302.15) --
	(184.04,301.48) --
	(184.14,301.54) --
	(184.45,301.55) --
	(184.56,301.62) --
	(184.66,301.56) --
	(184.77,301.62) --
	(184.87,301.61) --
	(185.19,301.61) --
	(185.29,301.67) --
	(185.40,301.79) --
	(185.50,301.79) --
	(185.61,301.80) --
	(185.92,301.86) --
	(186.03,301.88) --
	(186.13,301.94) --
	(186.24,301.90) --
	(186.34,301.94) --
	(186.66,301.96) --
	(186.76,301.97) --
	(186.87,302.23) --
	(186.97,302.40) --
	(187.07,302.64) --
	(187.39,302.57) --
	(187.49,302.48) --
	(187.60,302.40) --
	(187.70,302.36) --
	(187.81,302.37) --
	(188.12,302.32) --
	(188.23,302.33) --
	(188.33,302.29) --
	(188.44,302.26) --
	(188.54,302.21) --
	(188.86,302.18) --
	(188.96,302.15) --
	(189.07,302.13) --
	(189.17,302.10) --
	(189.28,302.12) --
	(189.59,302.10) --
	(189.70,302.09) --
	(189.80,302.15) --
	(189.90,302.22) --
	(190.01,302.27) --
	(190.32,302.18) --
	(190.43,301.76) --
	(190.53,301.75) --
	(190.64,301.79) --
	(190.74,301.90) --
	(191.06,301.92) --
	(191.16,302.01) --
	(191.27,302.19) --
	(191.37,302.15) --
	(191.48,302.09) --
	(191.79,302.07) --
	(191.90,302.07) --
	(192.00,302.06) --
	(192.11,302.12) --
	(192.21,301.94) --
	(192.53,301.93) --
	(192.63,301.94) --
	(192.74,301.97) --
	(192.84,302.00) --
	(192.94,301.99) --
	(193.26,301.99) --
	(193.36,301.94) --
	(193.47,302.02) --
	(193.57,302.06) --
	(193.68,302.08) --
	(193.99,302.47) --
	(194.10,302.41) --
	(194.20,302.41) --
	(194.31,302.46) --
	(194.41,302.44) --
	(194.73,302.36) --
	(194.83,302.33) --
	(194.94,302.30) --
	(195.04,302.24) --
	(195.15,302.21) --
	(195.46,302.21) --
	(195.57,302.19) --
	(195.67,302.16) --
	(195.77,302.13) --
	(195.88,302.12) --
	(196.19,302.11) --
	(196.30,302.19) --
	(196.40,302.17) --
	(196.51,302.09) --
	(196.61,302.18) --
	(196.93,302.25) --
	(197.03,302.22) --
	(197.14,302.22) --
	(197.24,302.20) --
	(197.35,302.20) --
	(197.66,302.26) --
	(197.77,302.23) --
	(197.87,302.23) --
	(197.98,302.20) --
	(198.08,302.17) --
	(198.40,302.13) --
	(198.50,302.12) --
	(198.60,302.12) --
	(198.71,302.11) --
	(198.81,302.09) --
	(199.13,302.08) --
	(199.23,302.07) --
	(199.34,301.97) --
	(199.44,302.01) --
	(199.55,301.98) --
	(199.86,301.98) --
	(199.97,302.02) --
	(200.07,302.02) --
	(200.18,302.04) --
	(200.28,302.11) --
	(200.60,302.06) --
	(200.70,302.10) --
	(200.81,302.13) --
	(200.91,302.12) --
	(201.02,302.13) --
	(201.33,302.12) --
	(201.43,302.20) --
	(201.54,302.04) --
	(201.64,301.99) --
	(201.75,302.02) --
	(202.06,302.01) --
	(202.17,301.96) --
	(202.27,301.97) --
	(202.38,301.98) --
	(202.48,302.01) --
	(202.80,302.03) --
	(202.90,301.91) --
	(203.01,301.97) --
	(203.11,302.02) --
	(203.22,302.04) --
	(203.53,302.10) --
	(203.64,302.08) --
	(203.74,302.06) --
	(203.85,302.04) --
	(203.95,302.06) --
	(204.26,302.08) --
	(204.37,302.07) --
	(204.47,302.05) --
	(204.58,302.06) --
	(204.68,302.11) --
	(205.00,302.10) --
	(205.10,302.09) --
	(205.21,302.09) --
	(205.31,302.08) --
	(205.42,302.07) --
	(205.73,302.06) --
	(205.84,302.63) --
	(205.94,302.54) --
	(206.05,302.43) --
	(206.15,302.34) --
	(206.47,302.29) --
	(206.57,302.25) --
	(206.68,302.19) --
	(206.78,302.14) --
	(206.89,302.04) --
	(207.20,302.03) --
	(207.30,302.01) --
	(207.41,302.08) --
	(207.51,302.04) --
	(207.62,302.10) --
	(207.93,302.08) --
	(208.04,302.07) --
	(208.14,302.08) --
	(208.25,302.25) --
	(208.35,302.16) --
	(208.67,302.12) --
	(208.77,302.10) --
	(208.88,302.08) --
	(208.98,302.07) --
	(209.09,302.06) --
	(209.40,302.05) --
	(209.51,301.74) --
	(209.61,301.76) --
	(209.72,301.82) --
	(209.82,301.82) --
	(210.13,301.86) --
	(210.24,301.87) --
	(210.34,301.87) --
	(210.45,301.89) --
	(210.55,301.86) --
	(210.87,301.88) --
	(210.97,301.84) --
	(211.08,301.88) --
	(211.18,301.96) --
	(211.29,301.96) --
	(211.60,301.97) --
	(211.71,301.98) --
	(211.92,301.99) --
	(212.02,301.99) --
	(212.34,302.00) --
	(212.44,302.38) --
	(212.55,302.33) --
	(212.65,302.28) --
	(212.76,302.30) --
	(213.07,302.28) --
	(213.17,302.23) --
	(213.28,302.19) --
	(213.38,302.21) --
	(213.49,302.03) --
	(213.80,302.00) --
	(213.91,301.99) --
	(214.01,302.00) --
	(214.12,302.12) --
	(214.22,302.10) --
	(214.54,302.09) --
	(214.64,302.09) --
	(214.75,302.07) --
	(214.85,302.01) --
	(214.96,302.15) --
	(215.27,302.14) --
	(215.38,302.12) --
	(215.48,302.10) --
	(215.59,302.09) --
	(215.69,302.12) --
	(216.00,302.07) --
	(216.11,302.31) --
	(216.21,302.26) --
	(216.32,302.24) --
	(216.42,302.19) --
	(216.74,302.00) --
	(216.84,302.03) --
	(216.95,302.03) --
	(217.05,302.04) --
	(217.16,302.09) --
	(217.47,302.08) --
	(217.58,302.07) --
	(217.68,302.03) --
	(217.79,302.01) --
	(217.89,302.02) --
	(218.21,302.03) --
	(218.31,302.01) --
	(218.42,302.02) --
	(218.52,302.03) --
	(218.62,302.04) --
	(218.94,302.07) --
	(219.04,301.51) --
	(219.15,301.75) --
	(219.25,301.79) --
	(219.36,301.83) --
	(219.67,301.85) --
	(219.78,301.89) --
	(219.88,301.97) --
	(219.99,301.95) --
	(220.09,301.95) --
	(220.41,301.95) --
	(220.51,301.92) --
	(220.62,301.92) --
	(220.72,301.93) --
	(220.83,301.95) --
	(221.14,301.96) --
	(221.25,301.98) --
	(221.35,301.98) --
	(221.45,302.00) --
	(221.56,302.02) --
	(221.87,302.02) --
	(221.98,301.94) --
	(222.08,302.11) --
	(222.19,302.14) --
	(222.29,302.22) --
	(222.61,302.17) --
	(222.71,302.12) --
	(222.82,301.99) --
	(222.92,302.00) --
	(223.03,301.95) --
	(223.34,301.96) --
	(223.45,302.09) --
	(223.55,302.07) --
	(223.66,302.08) --
	(224.08,302.07) --
	(224.18,302.06) --
	(224.28,302.06) --
	(224.39,302.05) --
	(224.49,302.03) --
	(224.81,302.02) --
	(224.91,302.06) --
	(225.02,302.03) --
	(225.12,302.18) --
	(225.23,302.16) --
	(225.54,302.15) --
	(225.65,302.12) --
	(225.75,302.11) --
	(225.86,302.06) --
	(225.96,302.09) --
	(226.28,302.10) --
	(226.38,302.07) --
	(226.49,302.11) --
	(226.59,302.10) --
	(226.70,302.09) --
	(227.01,302.08) --
	(227.12,302.08) --
	(227.22,302.06) --
	(227.32,302.07) --
	(227.43,302.06) --
	(227.74,302.05) --
	(227.85,302.05) --
	(227.95,302.04) --
	(228.06,302.04) --
	(228.16,302.04) --
	(228.48,302.05) --
	(228.58,302.05) --
	(228.69,302.05) --
	(228.79,302.05) --
	(228.90,302.05) --
	(229.21,302.05) --
	(229.32,302.09) --
	(229.42,302.07) --
	(229.53,302.06) --
	(229.63,302.03) --
	(229.95,302.04) --
	(230.05,302.04) --
	(230.15,302.03) --
	(230.26,302.01) --
	(230.36,302.01) --
	(230.68,302.01) --
	(230.78,302.02) --
	(230.89,302.01) --
	(230.99,302.01) --
	(231.10,302.01) --
	(231.41,302.01) --
	(231.52,301.94) --
	(231.62,301.95) --
	(231.73,301.96) --
	(231.83,301.97) --
	(232.15,301.97) --
	(232.25,301.97) --
	(232.36,301.99) --
	(232.46,302.05) --
	(232.57,302.06) --
	(232.88,302.05) --
	(232.98,302.05) --
	(233.09,302.03) --
	(233.19,302.03) --
	(233.30,302.05) --
	(233.61,302.04) --
	(233.72,302.04) --
	(233.82,302.04) --
	(233.93,302.05) --
	(234.03,302.03) --
	(234.35,302.03) --
	(234.45,301.67) --
	(234.56,301.70) --
	(234.66,301.83) --
	(234.77,301.86) --
	(235.08,301.92) --
	(235.19,301.95) --
	(235.29,301.93) --
	(235.40,301.94) --
	(235.50,302.01) --
	(235.81,302.01) --
	(235.92,302.02) --
	(236.02,302.02) --
	(236.13,302.03) --
	(236.23,302.15) --
	(236.55,302.19) --
	(236.65,302.26) --
	(236.76,302.23) --
	(236.86,302.25) --
	(236.97,302.21) --
	(237.28,302.18) --
	(237.39,302.15) --
	(237.49,302.13) --
	(237.60,302.11) --
	(237.70,302.10) --
	(238.02,302.10) --
	(238.12,302.09) --
	(238.23,302.23) --
	(238.33,302.10) --
	(238.44,302.14) --
	(238.75,302.16) --
	(238.85,302.11) --
	(238.96,302.23) --
	(239.06,302.17) --
	(239.17,302.14) --
	(239.48,302.12) --
	(239.59,302.11) --
	(239.69,302.00) --
	(239.80,302.05) --
	(239.90,302.11) --
	(240.22,302.15) --
	(240.32,302.16) --
	(240.43,302.14) --
	(240.53,302.14) --
	(240.64,302.12) --
	(240.95,302.13) --
	(241.06,302.04) --
	(241.16,301.93) --
	(241.27,301.92) --
	(241.37,301.90) --
	(241.68,301.92) --
	(241.79,301.99) --
	(241.89,301.98) --
	(242.00,302.00) --
	(242.10,302.01) --
	(242.42,302.03) --
	(242.52,302.27) --
	(242.63,302.05) --
	(242.73,302.36) --
	(242.84,302.30) --
	(243.15,302.32) --
	(243.26,302.29) --
	(243.36,302.36) --
	(243.47,302.18) --
	(243.57,302.16) --
	(243.89,302.16) --
	(243.99,302.15) --
	(244.10,302.13) --
	(244.20,302.27) --
	(244.31,302.22) --
	(244.62,302.20) --
	(244.72,302.23) --
	(244.83,302.43) --
	(244.93,302.39) --
	(245.04,302.36) --
	(245.35,302.30) --
	(245.46,302.12) --
	(245.56,302.08) --
	(245.67,302.07) --
	(245.77,302.06) --
	(246.09,301.98) --
	(246.19,302.04) --
	(246.30,302.09) --
	(246.40,302.10) --
	(246.51,302.09) --
	(246.82,302.35) --
	(246.93,302.35) --
	(247.03,302.32) --
	(247.14,302.29) --
	(247.24,302.10) --
	(247.55,302.12) --
	(247.66,301.84) --
	(247.76,301.86) --
	(247.87,301.88) --
	(247.97,301.95) --
	(248.29,301.95) --
	(248.39,302.20) --
	(248.50,302.17) --
	(248.60,302.41) --
	(248.71,302.31) --
	(249.02,302.50) --
	(249.13,302.40) --
	(249.23,302.51) --
	(249.34,302.78) --
	(249.44,302.57) --
	(249.76,302.59) --
	(249.86,302.48) --
	(249.97,302.48) --
	(250.17,302.44) --
	(250.49,302.37) --
	(250.59,303.22) --
	(250.70,303.04) --
	(250.91,302.86) --
	(251.22,302.79) --
	(251.33,303.43) --
	(251.43,303.54) --
	(251.54,303.23) --
	(251.64,303.05) --
	(251.96,303.07) --
	(252.06,303.31) --
	(252.17,302.99) --
	(252.27,302.34) --
	(252.38,302.28) --
	(252.69,302.23) --
	(252.80,302.21) --
	(252.90,302.12) --
	(253.00,302.14) --
	(253.11,302.29) --
	(253.42,302.43) --
	(253.53,302.41) --
	(253.63,302.21) --
	(253.74,302.06) --
	(253.84,302.04) --
	(254.16,302.14) --
	(254.26,301.56) --
	(254.37,301.78) --
	(254.47,301.26) --
	(254.58,301.83) --
	(254.89,302.42) --
	(255.00,302.40) --
	(255.10,302.38) --
	(255.21,302.16) --
	(255.31,302.21) --
	(255.63,301.97) --
	(255.73,301.99) --
	(255.83,301.92) --
	(255.94,301.91) --
	(256.04,301.94) --
	(256.36,301.95) --
	(256.46,301.96) --
	(256.57,302.00) --
	(256.67,301.84) --
	(256.78,301.75) --
	(257.09,301.76) --
	(257.20,301.06) --
	(257.30,301.00) --
	(257.41,301.18) --
	(257.51,301.31) --
	(257.83,301.42) --
	(257.93,301.46) --
	(258.04,301.31) --
	(258.14,301.81) --
	(258.25,301.94) --
	(258.56,301.70) --
	(258.66,302.13) --
	(258.77,302.12) --
	(258.87,301.79) --
	(258.98,301.76) --
	(259.29,301.79) --
	(259.40,301.84) --
	(259.50,301.84) --
	(259.61,301.82) --
	(259.71,302.12) --
	(260.03,302.04) --
	(260.13,302.05) --
	(260.24,302.00) --
	(260.34,301.86) --
	(260.76,302.36) --
	(260.87,302.30) --
	(260.97,302.06) --
	(261.08,302.07) --
	(261.18,302.60) --
	(261.50,302.83) --
	(261.60,302.75) --
	(261.70,302.64) --
	(261.81,302.52) --
	(261.91,302.40) --
	(262.23,302.37) --
	(262.33,302.34) --
	(262.44,302.33) --
	(262.54,302.26) --
	(262.65,302.07) --
	(262.96,302.05) --
	(263.07,302.08) --
	(263.17,302.14) --
	(263.28,302.11) --
	(263.38,302.05) --
	(263.70,302.03) --
	(263.80,302.03) --
	(263.91,302.08) --
	(264.01,302.20) --
	(264.12,302.13) --
	(264.43,302.11) --
	(264.53,302.09) --
	(264.64,301.93) --
	(264.74,302.05) --
	(264.85,302.09) --
	(265.16,302.08) --
	(265.27,302.11) --
	(265.37,301.92) --
	(265.48,302.00) --
	(265.58,301.93) --
	(265.90,301.89) --
	(266.00,301.90) --
	(266.11,301.74) --
	(266.21,301.85) --
	(266.32,301.86) --
	(266.63,301.81) --
	(266.74,301.86) --
	(266.84,301.97) --
	(266.95,302.64) --
	(267.05,302.64) --
	(267.36,302.76) --
	(267.47,302.93) --
	(267.57,302.80) --
	(267.68,302.66) --
	(267.78,302.53) --
	(268.10,302.36) --
	(268.20,302.29) --
	(268.31,302.28) --
	(268.41,302.26) --
	(268.52,302.21) --
	(268.83,302.17) --
	(268.94,302.17) --
	(269.04,302.45) --
	(269.15,302.44) --
	(269.25,302.36) --
	(269.57,302.32) --
	(269.67,302.09) --
	(269.78,302.73) --
	(269.88,302.63) --
	(269.99,302.55) --
	(270.30,302.73) --
	(270.40,302.69) --
	(270.51,302.57) --
	(270.61,302.49) --
	(270.72,302.56) --
	(271.03,302.52) --
	(271.14,302.43) --
	(271.24,302.36) --
	(271.35,302.27) --
	(271.45,302.30) --
	(271.77,302.24) --
	(271.87,302.19) --
	(271.98,302.19) --
	(272.08,302.16) --
	(272.19,302.23) --
	(272.50,302.19) --
	(272.61,302.41) --
	(272.71,302.34) --
	(272.82,302.33) --
	(272.92,302.29) --
	(273.23,302.35) --
	(273.34,303.52) --
	(273.44,303.47) --
	(273.55,303.22) --
	(273.65,303.02) --
	(273.97,303.14) --
	(274.07,302.98) --
	(274.18,303.18) --
	(274.28,303.02) --
	(274.39,302.84) --
	(274.70,302.72) --
	(274.81,302.60) --
	(274.91,302.52) --
	(275.02,302.78) --
	(275.12,302.86) --
	(275.44,303.13) --
	(275.54,304.32) --
	(275.65,304.08) --
	(275.75,303.98) --
	(275.85,304.09) --
	(276.17,304.05) --
	(276.27,303.72) --
	(276.38,305.34) --
	(276.48,304.95) --
	(276.59,304.65) --
	(276.90,304.48) --
	(277.01,304.70) --
	(277.11,304.35) --
	(277.22,304.17) --
	(277.32,303.81) --
	(277.64,303.59) --
	(277.74,303.42) --
	(277.85,303.22) --
	(277.95,303.45) --
	(278.06,303.46) --
	(278.37,303.05) --
	(278.48,303.11) --
	(278.58,302.98) --
	(278.68,302.98) --
	(278.79,302.82) --
	(279.10,302.73) --
	(279.21,303.49) --
	(279.31,303.29) --
	(279.42,303.04) --
	(279.52,302.99) --
	(279.84,302.84) --
	(279.94,303.09) --
	(280.05,303.05) --
	(280.15,302.91) --
	(280.26,302.66) --
	(280.57,302.58) --
	(280.68,302.76) --
	(280.78,302.71) --
	(280.89,302.71) --
	(280.99,302.59) --
	(281.31,302.63) --
	(281.41,302.49) --
	(281.52,302.41) --
	(281.62,302.34) --
	(281.72,302.69) --
	(282.04,302.64) --
	(282.14,302.53) --
	(282.25,302.40) --
	(282.35,302.75) --
	(282.46,302.66) --
	(282.77,302.53) --
	(282.88,302.30) --
	(282.98,302.57) --
	(283.09,302.47) --
	(283.19,302.42) --
	(283.51,302.37) --
	(283.61,302.34) --
	(283.72,302.34) --
	(283.82,302.21) --
	(283.93,302.46) --
	(284.24,302.36) --
	(284.35,302.71) --
	(284.45,302.45) --
	(284.55,302.38) --
	(284.66,302.36) --
	(284.97,302.37) --
	(285.08,302.29) --
	(285.18,302.23) --
	(285.29,302.20) --
	(285.39,302.17) --
	(285.71,302.13) --
	(285.81,302.32) --
	(285.92,302.33) --
	(286.02,302.61) --
	(286.13,302.55) --
	(286.44,302.49) --
	(286.55,302.86) --
	(286.65,302.91) --
	(286.76,302.90) --
	(286.86,302.75) --
	(287.18,302.86) --
	(287.28,302.71) --
	(287.38,302.70) --
	(287.49,302.54) --
	(287.59,302.48) --
	(287.91,302.42) --
	(288.01,302.45) --
	(288.12,302.41) --
	(288.22,302.60) --
	(288.64,302.47) --
	(288.75,302.73) --
	(288.85,302.98) --
	(288.96,302.87) --
	(289.38,302.90) --
	(289.48,302.80) --
	(289.59,302.59) --
	(289.69,301.95) --
	(289.80,302.28) --
	(290.11,302.37) --
	(290.21,302.32) --
	(290.32,302.46) --
	(290.42,302.52) --
	(290.53,302.41) --
	(290.84,302.97) --
	(290.95,302.81) --
	(291.05,302.70) --
	(291.16,302.56) --
	(291.26,302.80) --
	(291.58,303.30) --
	(291.68,303.43) --
	(291.79,303.17) --
	(291.89,302.94) --
	(292.00,302.75) --
	(292.31,302.88) --
	(292.42,303.23) --
	(292.52,302.48) --
	(292.63,301.89) --
	(292.73,302.31) --
	(293.04,302.28) --
	(293.15,302.34) --
	(293.25,303.56) --
	(293.36,303.31) --
	(293.46,303.17) --
	(293.78,303.35) --
	(293.88,303.24) --
	(293.99,303.08) --
	(294.09,303.08) --
	(294.20,302.92) --
	(294.51,302.80) --
	(294.62,303.10) --
	(294.72,302.68) --
	(294.83,302.49) --
	(294.93,302.37) --
	(295.25,302.34) --
	(295.35,302.59) --
	(295.46,302.68) --
	(295.56,302.57) --
	(295.67,302.42) --
	(295.98,302.44) --
	(296.08,302.59) --
	(296.19,302.67) --
	(296.29,302.73) --
	(296.40,303.11) --
	(296.71,302.93) --
	(296.82,302.90) --
	(296.92,302.77) --
	(297.03,302.46) --
	(297.13,302.42) --
	(297.45,302.34) --
	(297.55,302.30) --
	(297.66,302.23) --
	(297.76,302.16) --
	(298.18,302.13) --
	(298.29,302.30) --
	(298.39,302.53) --
	(298.50,302.45) --
	(298.60,302.40) --
	(298.91,302.39) --
	(299.02,302.46) --
	(299.12,302.40) --
	(299.23,302.08) --
	(299.33,302.11) --
	(299.65,302.76) --
	(299.75,302.72) --
	(299.86,302.59) --
	(299.96,302.51) --
	(300.07,302.34) --
	(300.38,302.28) --
	(300.49,302.22) --
	(300.59,302.12) --
	(300.70,302.07) --
	(300.80,302.12) --
	(301.12,302.18) --
	(301.22,302.20) --
	(301.33,302.14) --
	(301.43,302.07) --
	(301.54,302.04) --
	(301.85,302.08) --
	(301.95,302.25) --
	(302.06,302.30) --
	(302.16,302.20) --
	(302.27,302.39) --
	(302.58,302.44) --
	(302.69,302.38) --
	(302.79,302.44) --
	(302.90,302.55) --
	(303.00,302.53) --
	(303.32,302.46) --
	(303.42,302.47) --
	(303.53,302.40) --
	(303.63,302.35) --
	(303.74,302.30) --
	(304.05,302.25) --
	(304.16,302.24) --
	(304.26,302.28) --
	(304.37,302.27) --
	(304.47,302.23) --
	(304.78,302.20) --
	(304.89,302.40) --
	(304.99,302.34) --
	(305.10,302.33) --
	(305.20,302.36) --
	(305.52,302.43) --
	(305.62,302.58) --
	(305.73,302.31) --
	(305.83,301.98) --
	(305.94,301.98) --
	(306.25,302.02) --
	(306.36,302.03) --
	(306.46,302.01) --
	(306.57,302.04) --
	(306.67,301.91) --
	(306.99,301.90) --
	(307.09,302.11) --
	(307.20,302.10) --
	(307.30,302.12) --
	(307.40,302.04) --
	(307.72,301.57) --
	(307.82,301.08) --
	(307.93,301.27) --
	(308.03,301.40) --
	(308.14,301.23) --
	(308.45,301.49) --
	(308.56,301.53) --
	(308.66,301.66) --
	(308.77,301.70) --
	(308.87,301.29) --
	(309.19,301.35) --
	(309.29,301.46) --
	(309.40,302.36) --
	(309.50,302.13) --
	(309.61,302.05) --
	(309.92,302.10) --
	(310.03,302.21) --
	(310.13,302.18) --
	(310.23,302.13) --
	(310.34,302.13) --
	(310.65,302.11) --
	(310.76,302.03) --
	(310.86,302.03) --
	(310.97,302.16) --
	(311.07,302.18) --
	(311.39,302.25) --
	(311.49,301.79) --
	(311.60,301.96) --
	(311.70,301.94) --
	(311.81,301.26) --
	(312.12,301.30) --
	(312.23,302.15) --
	(312.33,302.08) --
	(312.44,302.54) --
	(312.54,303.34) --
	(312.86,303.20) --
	(312.96,302.83) --
	(313.06,302.65) --
	(313.17,302.54) --
	(313.27,302.29) --
	(313.59,302.24) --
	(313.69,302.07) --
	(313.80,302.01) --
	(313.90,302.00) --
	(314.01,302.02) --
	(314.32,302.11) --
	(314.43,302.17) --
	(314.53,301.84) --
	(314.64,301.89) --
	(314.74,302.06) --
	(315.06,302.38) --
	(315.16,302.24) --
	(315.27,302.28) --
	(315.37,302.03) --
	(315.48,301.68) --
	(315.79,301.53) --
	(315.90,301.61) --
	(316.00,301.52) --
	(316.10,301.79) --
	(316.21,301.94) --
	(316.52,301.90) --
	(316.63,301.92) --
	(316.73,301.93) --
	(316.84,302.06) --
	(316.94,302.00) --
	(317.26,301.82) --
	(317.36,301.77) --
	(317.47,301.82) --
	(317.57,302.22) --
	(317.68,302.18) --
	(317.99,302.16) --
	(318.10,307.16) --
	(318.20,306.38) --
	(318.31,305.73) --
	(318.41,305.49) --
	(318.73,305.09) --
	(318.83,304.46) --
	(318.93,304.12) --
	(319.04,303.73) --
	(319.14,303.47) --
	(319.46,303.33) --
	(319.56,302.98) --
	(319.67,302.93) --
	(319.77,302.44) --
	(319.88,302.25) --
	(320.19,302.31) --
	(320.30,302.26) --
	(320.40,302.23) --
	(320.51,302.18) --
	(320.61,302.16) --
	(320.93,302.25) --
	(321.03,300.92) --
	(321.14,301.01) --
	(321.24,301.62) --
	(321.35,301.58) --
	(321.66,301.42) --
	(321.76,301.76) --
	(321.87,301.80) --
	(321.97,302.34) --
	(322.08,302.34) --
	(322.39,302.14) --
	(322.50,302.11) --
	(322.60,302.30) --
	(322.71,302.26) --
	(322.81,302.24) --
	(323.13,302.22) --
	(323.23,302.21) --
	(323.34,302.20) --
	(323.44,302.13) --
	(323.55,302.14) --
	(323.86,302.13) --
	(323.97,301.71) --
	(324.07,301.66) --
	(324.18,302.72) --
	(324.28,302.00) --
	(324.59,301.89) --
	(324.70,301.90) --
	(324.80,302.36) --
	(324.91,302.05) --
	(325.01,302.79) --
	(325.33,302.88) --
	(325.43,303.03) --
	(325.54,302.89) --
	(325.64,302.33) --
	(325.75,302.49) --
	(326.06,302.25) --
	(326.17,302.22) --
	(326.27,302.27) --
	(326.38,302.25) --
	(326.48,302.19) --
	(326.90,302.16) --
	(327.01,302.16) --
	(327.11,302.20) --
	(327.22,302.22) --
	(327.53,302.14) --
	(327.63,302.13) --
	(327.74,303.15) --
	(327.84,303.10) --
	(327.95,302.92) --
	(328.26,302.75) --
	(328.37,302.95) --
	(328.47,302.28) --
	(328.58,302.61) --
	(328.68,302.46) --
	(329.00,302.45) --
	(329.10,302.41) --
	(329.21,302.23) --
	(329.31,302.06) --
	(329.42,302.05) --
	(329.73,302.11) --
	(329.84,302.13) --
	(329.94,302.12) --
	(330.05,302.14) --
	(330.15,302.17) --
	(330.46,302.16) --
	(330.57,302.46) --
	(330.67,302.37) --
	(330.78,302.21) --
	(330.88,302.17) --
	(331.20,302.13) --
	(331.30,302.11) --
	(331.41,302.08) --
	(331.51,302.08) --
	(331.62,302.08) --
	(331.93,301.79) --
	(332.04,301.86) --
	(332.14,301.90) --
	(332.25,301.87) --
	(332.35,301.92) --
	(332.67,301.97) --
	(332.77,301.99) --
	(332.88,302.07) --
	(332.98,302.10) --
	(333.09,302.07) --
	(333.40,302.05) --
	(333.50,302.22) --
	(333.61,302.21) --
	(333.71,302.35) --
	(333.82,302.41) --
	(334.13,302.30) --
	(334.24,302.27) --
	(334.34,302.23) --
	(334.45,301.96) --
	(334.55,302.37) --
	(334.87,302.31) --
	(334.97,302.26) --
	(335.08,302.23) --
	(335.18,302.15) --
	(335.29,302.15) --
	(335.60,302.14) --
	(335.71,302.15) --
	(335.81,302.29) --
	(335.92,302.25) --
	(336.02,302.21) --
	(336.33,302.16) --
	(336.44,302.17) --
	(336.54,302.22) --
	(336.65,302.26) --
	(336.75,302.34) --
	(337.07,302.30) --
	(337.17,302.33) --
	(337.28,302.13) --
	(337.38,302.18) --
	(337.49,302.22) --
	(337.80,302.10) --
	(337.91,301.93) --
	(338.01,301.93) --
	(338.12,302.02) --
	(338.54,302.06) --
	(338.64,302.09) --
	(338.75,302.15) --
	(338.85,302.19) --
	(338.95,302.16) --
	(339.27,302.17) --
	(339.37,302.39) --
	(339.48,302.32) --
	(339.58,302.27) --
	(339.69,302.19) --
	(340.00,302.15) --
	(340.11,302.17) --
	(340.21,302.18) --
	(340.32,302.17) --
	(340.42,302.87) --
	(340.74,302.73) --
	(340.84,302.58) --
	(340.95,302.46) --
	(341.05,302.49) --
	(341.16,302.36) --
	(341.47,302.32) --
	(341.58,302.24) --
	(341.68,302.23) --
	(341.78,302.19) --
	(341.89,302.26) --
	(342.20,302.15) --
	(342.31,302.14) --
	(342.41,302.09) --
	(342.52,302.09) --
	(342.62,302.07) --
	(342.94,302.08) --
	(343.04,302.17) --
	(343.15,302.01) --
	(343.25,302.59) --
	(343.36,302.58) --
	(343.67,302.55) --
	(343.78,302.42) --
	(343.88,302.30) --
	(343.99,302.02) --
	(344.09,301.99) --
	(344.41,302.00) --
	(344.51,302.01) --
	(344.61,302.01) --
	(344.72,302.21) --
	(344.82,302.20) --
	(345.14,302.16) --
	(345.24,302.10) --
	(345.35,302.09) --
	(345.45,302.15) --
	(345.56,302.12) --
	(345.87,302.09) --
	(345.98,302.09) --
	(346.08,302.04) --
	(346.19,302.01) --
	(346.29,302.02) --
	(346.61,302.03) --
	(346.71,302.88) --
	(346.82,302.78) --
	(346.92,301.92) --
	(347.03,301.92) --
	(347.34,301.91) --
	(347.44,301.91) --
	(347.55,301.89) --
	(347.65,301.92) --
	(347.76,301.79) --
	(348.07,301.81) --
	(348.18,301.82) --
	(348.28,301.85) --
	(348.39,301.85) --
	(348.49,301.94) --
	(348.81,301.96) --
	(348.91,301.96) --
	(349.02,301.98) --
	(349.12,301.93) --
	(349.23,302.00) --
	(349.54,301.93) --
	(349.65,301.98) --
	(349.75,302.06) --
	(349.86,302.03) --
	(349.96,301.98) --
	(350.28,302.19) --
	(350.38,302.16) --
	(350.48,302.14) --
	(350.59,302.16) --
	(350.69,302.12) --
	(351.01,302.10) --
	(351.11,301.97) --
	(351.22,301.97) --
	(351.32,301.93) --
	(351.43,302.10) --
	(351.74,302.04) --
	(351.85,302.33) --
	(351.95,302.31) --
	(352.06,302.25) --
	(352.16,302.23) --
	(352.48,302.22) --
	(352.58,301.76) --
	(352.69,301.81) --
	(352.79,301.82) --
	(352.90,301.48) --
	(353.21,301.65) --
	(353.31,301.69) --
	(353.42,301.79) --
	(353.52,301.82) --
	(353.63,301.87) --
	(353.94,301.82) --
	(354.05,301.90) --
	(354.15,301.89) --
	(354.26,302.27) --
	(354.36,302.23) --
	(354.68,302.20) --
	(354.78,302.17) --
	(354.89,302.12) --
	(354.99,302.25) --
	(355.10,302.21) --
	(355.41,302.19) --
	(355.52,302.84) --
	(355.62,302.73) --
	(355.73,302.61) --
	(355.83,302.56) --
	(356.14,302.48) --
	(356.25,302.42) --
	(356.35,302.32) --
	(356.46,302.25) --
	(356.56,302.23) --
	(356.88,302.53) --
	(356.98,302.45) --
	(357.09,302.35) --
	(357.19,302.29) --
	(357.30,302.16) --
	(357.61,302.11) --
	(357.72,302.22) --
	(357.82,302.21) --
	(357.93,302.18) --
	(358.03,302.35) --
	(358.35,302.37) --
	(358.45,302.31) --
	(358.56,302.32) --
	(358.66,302.29) --
	(358.77,302.59) --
	(359.08,302.60) --
	(359.18,302.52) --
	(359.29,302.56) --
	(359.39,302.43) --
	(359.50,302.37) --
	(359.81,302.18) --
	(359.92,302.39) --
	(360.02,302.33) --
	(360.13,302.27) --
	(360.23,302.22) --
	(360.55,302.16) --
	(360.65,302.16) --
	(360.76,302.45) --
	(360.86,302.40) --
	(360.97,302.32) --
	(361.28,302.22) --
	(361.39,302.18) --
	(361.49,302.14) --
	(361.60,302.09) --
	(361.70,302.08) --
	(362.01,302.08) --
	(362.12,302.03) --
	(362.22,302.04) --
	(362.33,301.97) --
	(362.43,301.97) --
	(362.75,301.98) --
	(362.85,301.84) --
	(362.96,301.87) --
	(363.06,301.74) --
	(363.17,301.78) --
	(363.48,301.94) --
	(363.59,301.98) --
	(363.69,301.88) --
	(363.80,302.08) --
	(363.90,302.14) --
	(364.22,302.12) --
	(364.32,302.10) --
	(364.43,302.08) --
	(364.53,302.06) --
	(364.63,302.05) --
	(365.05,302.05) --
	(365.16,302.08) --
	(365.26,302.08) --
	(365.37,302.07) --
	(365.79,302.07) --
	(365.89,301.96) --
	(366.00,301.99) --
	(366.10,301.99) --
	(366.42,301.98) --
	(366.52,302.04) --
	(366.63,302.02) --
	(366.73,301.99) --
	(366.84,302.03) --
	(367.15,302.06) --
	(367.26,302.05) --
	(367.36,302.06) --
	(367.46,302.08) --
	(367.57,302.09) --
	(367.88,302.05) --
	(367.99,302.04) --
	(368.09,302.01) --
	(368.20,302.01) --
	(368.30,302.01) --
	(368.62,302.01) --
	(368.72,302.39) --
	(368.83,302.35) --
	(368.93,302.31) --
	(369.04,302.24) --
	(369.35,302.10) --
	(369.46,302.12) --
	(369.56,302.30) --
	(369.67,302.15) --
	(369.77,302.30) --
	(370.09,302.60) --
	(370.19,302.52) --
	(370.30,302.40) --
	(370.40,302.31) --
	(370.50,302.28) --
	(370.82,302.36) --
	(370.92,302.30) --
	(371.03,302.25) --
	(371.13,302.22) --
	(371.24,302.19) --
	(371.55,302.17) --
	(371.66,302.14) --
	(371.76,302.16) --
	(371.87,302.16) --
	(371.97,303.10) --
	(372.29,302.93) --
	(372.39,302.91) --
	(372.50,302.77) --
	(372.60,302.60) --
	(372.71,302.50) --
	(373.02,302.47) --
	(373.13,302.46) --
	(373.23,302.39) --
	(373.33,302.32) --
	(373.44,302.30) --
	(373.75,302.11) --
	(373.86,302.13) --
	(373.96,302.53) --
	(374.07,302.28) --
	(374.17,302.23) --
	(374.49,302.04) --
	(374.59,302.10) --
	(374.70,302.09) --
	(374.80,302.07) --
	(375.22,302.07) --
	(375.33,302.08) --
	(375.43,302.16) --
	(375.54,302.15) --
	(375.64,302.20) --
	(375.96,302.11) --
	(376.06,302.19) --
	(376.16,302.09) --
	(376.27,302.09) --
	(376.37,302.07) --
	(376.69,302.05) --
	(376.79,302.10) --
	(376.90,302.08) --
	(377.00,302.10) --
	(377.11,302.13) --
	(377.42,302.14) --
	(377.53,302.21) --
	(377.63,302.22) --
	(377.74,302.21) --
	(377.84,302.22) --
	(378.16,302.19) --
	(378.26,302.51) --
	(378.37,302.34) --
	(378.47,302.29) --
	(378.58,302.25) --
	(378.89,302.25) --
	(378.99,302.26) --
	(379.10,302.03) --
	(379.20,302.11) --
	(379.31,302.10) --
	(379.62,302.08) --
	(379.73,302.22) --
	(379.83,302.23) --
	(379.94,302.24) --
	(380.04,302.22) --
	(380.36,302.22) --
	(380.46,302.18) --
	(380.57,302.16) --
	(380.67,302.17) --
	(380.78,302.14) --
	(381.09,302.04) --
	(381.20,301.67) --
	(381.30,301.84) --
	(381.41,301.92) --
	(381.51,301.94) --
	(381.82,301.91) --
	(381.93,301.91) --
	(382.03,301.94) --
	(382.14,301.97) --
	(382.24,302.05) --
	(382.56,302.02) --
	(382.66,302.01) --
	(382.77,301.98) --
	(382.87,301.96) --
	(382.98,302.09) --
	(383.29,302.26) --
	(383.40,302.27) --
	(383.50,302.23) --
	(383.61,302.20) --
	(383.71,302.34) --
	(384.03,302.20) --
	(384.13,302.19) --
	(384.24,302.25) --
	(384.34,302.36) --
	(384.45,302.30) --
	(384.76,302.18) --
	(384.86,301.61) --
	(384.97,301.68) --
	(385.07,301.75) --
	(385.18,301.75) --
	(385.49,301.84) --
	(385.60,302.02) --
	(385.70,302.04) --
	(385.81,301.56) --
	(385.91,301.54) --
	(386.23,301.60) --
	(386.33,301.98) --
	(386.44,302.00) --
	(386.54,302.11) --
	(386.65,302.13) --
	(386.96,302.11) --
	(387.07,302.11) --
	(387.17,302.10) --
	(387.28,302.08) --
	(387.38,302.16) --
	(387.69,302.14) --
	(387.80,301.89) --
	(387.90,301.87) --
	(388.01,301.84) --
	(388.11,301.89) --
	(388.43,301.91) --
	(388.53,302.04) --
	(388.64,302.05) --
	(388.74,302.16) --
	(388.85,302.15) --
	(389.16,302.34) --
	(389.27,302.28) --
	(389.37,302.26) --
	(389.48,302.35) --
	(389.58,302.29) --
	(389.90,302.25) --
	(390.00,302.21) --
	(390.11,302.20) --
	(390.21,302.02) --
	(390.32,302.04) --
	(390.63,302.00) --
	(390.73,302.00) --
	(390.84,302.03) --
	(390.94,302.05) --
	(391.05,302.07) --
	(391.36,302.07) --
	(391.47,302.12) --
	(391.57,302.16) --
	(391.68,302.11) --
	(391.78,302.13) --
	(392.10,302.06) --
	(392.20,302.06) --
	(392.31,302.13) --
	(392.41,302.08) --
	(392.52,302.18) --
	(392.83,302.14) --
	(392.94,302.15) --
	(393.04,302.07) --
	(393.15,302.12) --
	(393.25,302.32) --
	(393.56,302.29) --
	(393.67,302.25) --
	(393.77,302.20) --
	(393.88,302.16) --
	(393.98,302.23) --
	(394.30,302.20) --
	(394.40,302.59) --
	(394.51,302.50) --
	(394.61,302.61) --
	(394.72,302.71) --
	(395.03,302.58) --
	(395.14,302.49) --
	(395.24,302.37) --
	(395.35,302.52) --
	(395.45,302.87) --
	(395.77,302.75) --
	(395.87,302.63) --
	(395.98,302.54) --
	(396.08,302.39) --
	(396.18,302.30) --
	(396.50,302.26) --
	(396.60,302.23) --
	(396.71,302.19) --
	(396.81,302.17) --
	(396.92,302.16) --
	(397.23,302.11) --
	(397.34,302.10) --
	(397.44,302.10) --
	(397.55,302.11) --
	(397.65,303.08) --
	(397.97,302.91) --
	(398.07,302.73) --
	(398.18,302.81) --
	(398.28,302.68) --
	(398.39,302.71) --
	(398.70,302.62) --
	(398.81,302.70) --
	(398.91,303.82) --
	(399.01,303.51) --
	(399.12,303.25) --
	(399.43,303.13) --
	(399.54,302.97) --
	(399.64,302.83) --
	(399.75,302.67) --
	(399.85,302.49) --
	(400.17,302.36) --
	(400.27,302.38) --
	(400.38,302.33) --
	(400.48,302.45) --
	(400.59,302.37) --
	(400.90,302.29) --
	(401.01,301.20) --
	(401.11,301.32) --
	(401.22,301.41) --
	(401.32,301.48) --
	(401.64,301.58) --
	(401.74,301.62) --
	(401.84,301.71) --
	(401.95,301.74) --
	(402.05,301.82) --
	(402.37,301.73) --
	(402.47,301.80) --
	(402.58,301.97) --
	(402.68,301.95) --
	(402.79,302.05) --
	(403.10,302.04) --
	(403.31,302.13) --
	(403.42,302.05) --
	(403.52,302.34) --
	(403.84,302.27) --
	(404.05,301.88) --
	(404.15,301.86) --
	(404.26,301.59) --
	(404.57,301.62) --
	(404.68,301.68) --
	(404.78,301.97) --
	(404.88,301.73) --
	(404.99,301.82) --
	(405.30,301.75) --
	(405.41,301.92) --
	(405.51,302.22) --
	(405.62,302.25) --
	(405.72,302.21) --
	(406.04,302.18) --
	(406.14,302.14) --
	(406.25,302.16) --
	(406.35,302.15) --
	(406.46,302.15) --
	(406.77,302.13) --
	(406.88,302.83) --
	(406.98,302.88) --
	(407.09,302.74) --
	(407.19,302.60) --
	(407.51,302.34) --
	(407.61,302.31) --
	(407.71,302.29) --
	(407.82,302.35) --
	(407.92,302.41) --
	(408.24,302.27) --
	(408.34,302.23) --
	(408.45,302.12) --
	(408.55,302.45) --
	(408.66,302.30) --
	(408.97,302.37) --
	(409.08,302.31) --
	(409.18,302.27) --
	(409.29,302.26) --
	(409.39,302.22) --
	(409.71,302.19) --
	(409.81,302.55) --
	(409.92,302.48) --
	(410.02,302.61) --
	(410.13,302.52) --
	(410.44,302.53) --
	(410.54,302.52) --
	(410.65,302.42) --
	(410.75,302.33) --
	(410.86,302.35) --
	(411.17,302.44) --
	(411.28,302.36) --
	(411.38,302.31) --
	(411.49,302.16) --
	(411.59,302.13) --
	(411.91,302.14) --
	(412.01,302.12) --
	(412.12,302.10) --
	(412.22,302.05) --
	(412.33,302.05) --
	(412.64,302.02) --
	(412.75,302.01) --
	(412.85,302.06) --
	(412.96,302.05) --
	(413.06,302.05) --
	(413.37,302.04) --
	(413.48,300.78) --
	(413.58,300.78) --
	(413.69,301.03) --
	(413.79,301.23) --
	(414.11,301.37) --
	(414.21,301.66) --
	(414.32,301.69) --
	(414.42,301.85) --
	(414.53,301.86) --
	(414.84,301.89) --
	(414.95,301.97) --
	(415.05,302.02) --
	(415.16,302.02) --
	(415.58,302.04) --
	(415.68,301.99) --
	(415.79,302.05) --
	(415.89,302.05) --
	(416.00,302.04) --
	(416.31,302.22) --
	(416.41,302.21) --
	(416.52,302.19) --
	(416.62,302.21) --
	(416.73,301.96) --
	(417.04,301.93) --
	(417.15,301.91) --
	(417.25,302.12) --
	(417.36,302.16) --
	(417.46,302.17) --
	(417.78,302.14) --
	(417.88,302.14) --
	(417.99,302.26) --
	(418.09,302.19) --
	(418.20,302.11) --
	(418.51,302.09) --
	(418.62,302.09) --
	(418.72,302.08) --
	(418.83,302.10) --
	(418.93,302.31) --
	(419.24,302.22) --
	(419.35,302.20) --
	(419.45,302.15) --
	(419.56,302.13) --
	(419.66,302.17) --
	(419.98,302.24) --
	(420.08,306.75) --
	(420.19,306.14) --
	(420.29,305.67) --
	(420.40,305.12) --
	(420.71,304.73) --
	(420.82,304.18) --
	(420.92,303.93) --
	(421.03,303.77) --
	(421.13,303.44) --
	(421.45,303.24) --
	(421.55,303.22) --
	(421.66,302.86) --
	(421.76,302.74) --
	(421.87,302.62) --
	(422.18,302.50) --
	(422.28,302.44) --
	(422.39,302.39) --
	(422.49,302.31) --
	(422.60,302.27) --
	(422.91,302.23) --
	(423.02,301.74) --
	(423.12,301.28) --
	(423.23,301.78) --
	(423.33,301.57) --
	(423.65,301.93) --
	(423.75,301.95) --
	(423.86,301.95) --
	(423.96,302.74) --
	(424.07,302.61) --
	(424.38,302.50) --
	(424.49,302.43) --
	(424.59,302.44) --
	(424.70,302.29) --
	(424.80,302.43) --
	(425.11,302.46) --
	(425.22,302.42) --
	(425.32,302.41) --
	(425.43,302.35) --
	(425.53,302.29) --
	(425.85,302.26) --
	(425.95,302.21) --
	(426.06,302.15) --
	(426.16,302.21) --
	(426.27,301.66) --
	(426.58,301.59) --
	(426.69,302.49) --
	(426.79,302.60) --
	(426.90,302.44) --
	(427.00,302.48) --
	(427.32,302.31) --
	(427.42,302.27) --
	(427.53,302.44) --
	(427.63,302.43) --
	(427.73,302.34) --
	(428.05,302.29) --
	(428.15,302.24) --
	(428.26,302.19) --
	(428.36,302.14) --
	(428.47,302.14) --
	(428.78,302.23) --
	(428.89,302.17) --
	(428.99,302.16) --
	(429.10,302.12) --
	(429.20,302.10) --
	(429.52,302.06) --
	(429.62,301.93) --
	(429.73,301.75) --
	(429.83,301.51) --
	(429.94,301.64) --
	(430.25,301.73) --
	(430.36,301.90) --
	(430.46,301.85) --
	(430.56,301.92) --
	(430.67,301.93) --
	(430.98,301.94) --
	(431.09,303.97) --
	(431.19,304.15) --
	(431.30,303.87) --
	(431.40,303.56) --
	(431.72,303.33) --
	(431.82,303.10) --
	(431.93,302.94) --
	(432.03,302.83) --
	(432.14,302.77) --
	(432.45,302.77) --
	(432.56,302.51) --
	(432.66,302.95) --
	(432.77,303.03) --
	(432.87,302.88) --
	(433.19,302.80) --
	(433.29,302.68) --
	(433.39,302.57) --
	(433.50,302.49) --
	(433.60,302.39) --
	(433.92,302.29) --
	(434.02,302.20) --
	(434.13,302.25) --
	(434.23,302.18) --
	(434.34,302.13) --
	(434.65,302.16) --
	(434.76,302.12) --
	(434.86,302.13) --
	(434.97,302.11) --
	(435.07,302.08) --
	(435.39,302.11) --
	(435.49,302.50) --
	(435.60,302.42) --
	(435.70,302.53) --
	(435.81,302.43) --
	(436.12,302.49) --
	(436.22,302.42) --
	(436.33,302.46) --
	(436.43,302.57) --
	(436.54,302.51) --
	(436.85,302.41) --
	(436.96,302.40) --
	(437.06,302.34) --
	(437.17,302.29) --
	(437.27,302.24) --
	(437.59,302.19) --
	(437.69,302.40) --
	(437.80,302.14) --
	(437.90,302.16) --
	(438.01,302.36) --
	(438.32,302.30) --
	(438.43,302.26) --
	(438.53,302.25) --
	(438.64,302.21) --
	(438.74,302.17) --
	(439.06,302.07) --
	(439.16,301.84) --
	(439.26,301.91) --
	(439.37,301.77) --
	(439.47,301.74) --
	(439.79,301.62) --
	(439.89,301.69) --
	(440.00,301.75) --
	(440.10,301.83) --
	(440.21,301.91) --
	(440.52,301.83) --
	(440.63,301.86) --
	(440.73,301.88) --
	(440.84,301.91) --
	(440.94,301.91) --
	(441.26,301.92) --
	(441.36,301.93) --
	(441.57,301.92) --
	(441.68,301.93) --
	(441.99,301.95) --
	(442.09,301.92) --
	(442.30,301.80) --
	(442.41,301.78) --
	(442.72,302.21) --
	(442.83,302.16) --
	(442.93,302.13) --
	(443.04,302.01) --
	(443.14,302.00) --
	(443.46,301.99) --
	(443.56,301.89) --
	(443.67,301.82) --
	(443.77,301.90) --
	(443.88,301.81) --
	(444.19,301.81) --
	(444.30,301.78) --
	(444.40,301.71) --
	(444.51,301.91) --
	(444.61,301.84) --
	(444.92,301.88) --
	(445.03,301.86) --
	(445.13,301.88) --
	(445.24,301.89) --
	(445.34,301.82) --
	(445.66,301.90) --
	(445.76,304.29) --
	(445.87,303.72) --
	(445.97,303.74) --
	(446.08,303.50) --
	(446.39,303.32) --
	(446.50,303.28) --
	(446.60,303.18) --
	(446.71,303.52) --
	(446.81,303.55) --
	(447.13,303.42) --
	(447.23,303.22) --
	(447.34,302.98) --
	(447.44,302.69) --
	(447.55,302.51) --
	(447.86,302.54) --
	(447.96,302.69) --
	(448.07,302.57) --
	(448.17,302.56) --
	(448.28,302.84) --
	(448.59,302.83) --
	(448.70,302.38) --
	(448.80,302.32) --
	(448.91,302.19) --
	(449.01,302.15) --
	(449.33,303.14) --
	(449.43,310.75) --
	(449.54,310.25) --
	(449.64,308.96) --
	(449.75,308.35) --
	(450.06,307.75) --
	(450.17,307.77) --
	(450.27,306.15) --
	(450.38,303.44) --
	(450.48,303.20) --
	(450.79,302.60) --
	(450.90,302.53) --
	(451.00,302.45) --
	(451.11,302.38) --
	(451.21,303.11) --
	(451.53,303.27) --
	(451.63,299.11) --
	(451.74,299.68) --
	(451.84,298.86) --
	(451.95,298.93) --
	(452.26,296.82) --
	(452.37,297.50) --
	(452.47,297.98) --
	(452.58,298.43) --
	(453.00,299.05) --
	(453.10,299.49) --
	(453.21,301.37) --
	(453.31,301.58) --
	(453.41,301.71) --
	(453.73,301.73) --
	(453.83,301.45) --
	(453.94,301.97) --
	(454.04,301.85) --
	(454.15,301.84) --
	(454.46,301.86) --
	(454.57,309.18) --
	(454.67,307.96) --
	(454.78,307.73) --
	(454.88,308.01) --
	(455.20,306.70) --
	(455.30,305.86) --
	(455.41,307.48) --
	(455.51,306.36) --
	(455.62,305.70) --
	(455.93,304.93) --
	(456.04,304.46) --
	(456.14,304.05) --
	(456.24,303.83) --
	(456.35,303.32) --
	(456.66,302.80) --
	(456.77,302.41) --
	(456.87,302.35) --
	(456.98,302.18) --
	(457.08,302.17) --
	(457.40,302.11) --
	(457.50,302.11) --
	(457.61,301.99) --
	(457.71,301.94) --
	(457.82,301.93) --
	(458.13,301.95) --
	(458.24,310.34) --
	(458.34,309.82) --
	(458.45,308.64) --
	(458.55,307.73) --
	(458.87,307.60) --
	(458.97,306.93) --
	(459.08,306.17) --
	(459.18,305.41) --
	(459.28,305.23) --
	(459.60,304.76) --
	(459.70,304.41) --
	(459.81,304.06) --
	(459.91,303.75) --
	(460.02,303.59) --
	(460.33,303.48) --
	(460.44,303.32) --
	(460.54,303.33) --
	(460.65,302.58) --
	(460.75,302.52) --
	(461.07,302.45) --
	(461.17,303.43) --
	(461.28,303.29) --
	(461.38,303.10) --
	(461.49,303.42) --
	(461.80,303.23) --
	(461.91,303.04) --
	(462.01,302.87) --
	(462.11,302.74) --
	(462.22,302.60) --
	(462.53,302.33) --
	(462.64,302.28) --
	(462.74,302.25) --
	(462.85,302.31) --
	(462.95,302.25) --
	(463.27,302.20) --
	(463.37,302.17) --
	(463.48,302.20) --
	(463.58,302.18) --
	(463.69,302.23) --
	(464.00,302.22) --
	(464.11,302.23) --
	(464.21,302.19) --
	(464.32,302.13) --
	(464.42,302.14) --
	(464.74,302.19) --
	(464.84,302.74) --
	(464.94,302.61) --
	(465.05,302.42) --
	(465.15,302.39) --
	(465.47,302.22) --
	(465.57,302.17) --
	(465.68,302.18) --
	(465.78,301.97) --
	(465.89,302.02) --
	(466.20,302.05) --
	(466.31,302.05) --
	(466.41,302.06) --
	(466.52,302.07) --
	(466.62,302.12) --
	(466.94,302.10) --
	(467.04,302.14) --
	(467.15,302.09) --
	(467.25,302.08) --
	(467.36,302.07) --
	(467.67,302.09) --
	(467.77,302.18) --
	(467.88,302.12) --
	(467.98,302.38) --
	(468.09,302.31) --
	(468.40,302.30) --
	(468.51,302.32) --
	(468.61,301.99) --
	(468.72,301.96) --
	(468.82,301.85) --
	(469.14,301.89) --
	(469.24,301.92) --
	(469.35,302.00) --
	(469.45,302.15) --
	(469.56,302.07) --
	(469.87,302.06) --
	(469.98,301.87) --
	(470.08,301.92) --
	(470.19,301.96) --
	(470.29,301.96) --
	(470.60,301.98) --
	(470.71,302.57) --
	(470.81,302.89) --
	(470.92,302.75) --
	(471.02,302.64) --
	(471.34,302.94) --
	(471.44,303.33) --
	(471.55,303.22) --
	(471.65,303.07) --
	(471.76,302.93) --
	(472.07,302.87) --
	(472.18,302.98) --
	(472.28,302.83) --
	(472.39,302.74) --
	(472.49,302.63) --
	(472.81,302.52) --
	(472.91,302.46) --
	(473.02,302.37) --
	(473.12,302.68) --
	(473.23,302.70) --
	(473.54,302.66) --
	(473.64,302.47) --
	(473.75,302.38) --
	(473.85,302.19) --
	(473.96,302.20) --
	(474.27,302.16) --
	(474.38,299.29) --
	(474.48,299.73) --
	(474.59,299.95) --
	(474.69,300.24) --
	(475.01,301.02) --
	(475.11,301.78) --
	(475.22,301.95) --
	(475.32,301.99) --
	(475.43,301.93) --
	(475.74,301.80) --
	(475.85,301.87) --
	(475.95,301.89) --
	(476.06,301.94) --
	(476.16,301.96) --
	(476.47,302.06) --
	(476.58,302.05) --
	(476.68,302.06) --
	(476.79,302.10) --
	(476.89,302.09) --
	(477.21,302.07) --
	(477.31,301.13) --
	(477.42,301.48) --
	(477.52,301.65) --
	(477.63,301.67) --
	(477.94,301.95) --
	(478.05,301.99) --
	(478.15,301.99) --
	(478.26,302.00) --
	(478.36,302.11) --
	(478.68,302.06) --
	(478.78,302.06) --
	(478.89,302.08) --
	(478.99,302.06) --
	(479.10,302.04) --
	(479.41,302.11) --
	(479.51,302.05) --
	(479.62,301.99) --
	(479.72,301.95) --
	(480.14,301.96) --
	(480.25,301.37) --
	(480.35,301.46) --
	(480.46,301.53) --
	(480.88,301.62) --
	(480.98,301.66) --
	(481.09,299.48) --
	(481.19,299.78) --
	(481.30,300.32) --
	(481.61,301.32) --
	(481.72,301.43) --
	(481.82,301.72) --
	(481.93,301.78) --
	(482.03,301.80) --
	(482.34,301.98) --
	(482.45,302.08) --
	(482.55,302.08) --
	(482.66,302.08) --
	(482.76,302.08) --
	(483.08,302.08) --
	(483.18,302.08) --
	(483.29,302.07) --
	(483.39,302.07) --
	(483.50,302.06) --
	(483.81,302.04) --
	(483.92,301.75) --
	(484.02,301.79) --
	(484.13,301.48) --
	(484.23,301.82) --
	(484.55,301.88) --
	(484.65,302.26) --
	(484.76,302.22) --
	(484.86,302.14) --
	(484.96,302.17) --
	(485.28,302.09) --
	(485.38,301.80) --
	(485.49,301.85) --
	(485.59,301.89) --
	(485.70,301.92) --
	(486.01,301.89) --
	(486.12,301.82) --
	(486.22,301.85) --
	(486.33,301.79) --
	(486.43,301.82) --
	(486.75,301.82) --
	(486.85,302.13) --
	(486.96,301.99) --
	(487.06,301.90) --
	(487.17,301.94) --
	(487.48,302.11) --
	(487.59,302.04) --
	(487.69,302.01) --
	(487.79,302.00) --
	(487.90,301.92) --
	(488.21,301.92) --
	(488.32,301.92) --
	(488.42,301.93) --
	(488.53,301.83) --
	(488.63,301.23) --
	(488.95,301.41) --
	(489.05,301.50) --
	(489.16,301.32) --
	(489.26,301.52) --
	(489.37,301.50) --
	(489.68,301.49) --
	(489.79,301.83) --
	(489.89,301.90) --
	(490.00,301.92) --
	(490.42,301.91) --
	(490.52,302.05) --
	(490.62,302.04) --
	(490.73,301.92) --
	(490.83,301.98) --
	(491.15,301.97) --
	(491.25,302.00) --
	(491.36,302.01) --
	(491.46,302.05) --
	(491.57,302.15) --
	(491.88,302.08) --
	(491.99,302.07) --
	(492.09,302.06) --
	(492.20,302.05) --
	(492.30,302.05) --
	(492.62,302.03) --
	(492.72,302.02) --
	(492.83,302.03) --
	(492.93,301.99) --
	(493.04,302.03) --
	(493.35,301.97) --
	(493.46,301.98) --
	(493.56,301.95) --
	(493.66,302.00) --
	(493.77,301.84) --
	(494.08,301.85) --
	(494.19,301.92) --
	(494.29,301.94) --
	(494.40,302.18) --
	(494.50,302.24) --
	(494.82,302.10) --
	(494.92,301.99) --
	(495.03,302.04) --
	(495.13,302.09) --
	(495.24,301.97) --
	(495.55,302.11) --
	(495.66,302.10) --
	(495.76,302.09) --
	(495.87,302.09) --
	(495.97,302.09) --
	(496.29,302.08) --
	(496.39,301.63) --
	(496.49,301.92) --
	(496.60,302.00) --
	(496.70,302.26) --
	(497.02,302.23) --
	(497.12,301.95) --
	(497.23,301.94) --
	(497.33,301.95) --
	(497.44,302.01) --
	(497.75,302.03) --
	(497.86,302.02) --
	(497.96,301.91) --
	(498.07,302.07) --
	(498.17,302.03) --
	(498.49,302.05) --
	(498.59,301.91) --
	(498.70,301.93) --
	(498.80,301.97) --
	(498.91,301.98) --
	(499.22,302.00) --
	(499.32,301.42) --
	(499.43,301.54) --
	(499.53,301.92) --
	(499.64,302.01) --
	(499.95,302.04) --
	(500.06,302.33) --
	(500.16,302.86) --
	(500.27,302.62) --
	(500.37,302.53) --
	(500.69,302.55) --
	(500.79,302.47) --
	(500.90,303.16) --
	(501.00,303.03) --
	(501.11,302.83) --
	(501.42,302.71) --
	(501.53,302.41) --
	(501.63,302.31) --
	(501.74,302.35) --
	(501.84,302.23) --
	(502.15,302.21) --
	(502.26,302.17) --
	(502.36,302.15) --
	(502.47,302.12) --
	(502.57,302.07) --
	(502.89,302.06) --
	(502.99,300.36) --
	(503.10,300.61) --
	(503.20,300.64) --
	(503.31,300.91) --
	(503.62,301.05) --
	(503.73,300.97) --
	(503.83,301.17) --
	(503.94,301.37) --
	(504.04,301.46) --
	(504.36,301.64) --
	(504.46,301.52) --
	(504.57,301.61) --
	(504.67,301.67) --
	(504.78,302.15) --
	(505.09,302.30) --
	(505.19,303.03) --
	(505.30,302.86) --
	(505.40,302.74) --
	(505.51,302.61) --
	(505.82,302.46) --
	(505.93,302.39) --
	(506.03,302.19) --
	(506.14,301.97) --
	(506.24,302.35) --
	(506.56,302.23) --
	(506.66,302.13) --
	(506.77,302.10) --
	(506.87,302.16) --
	(506.98,302.10) --
	(507.29,302.20) --
	(507.40,302.20) --
	(507.50,302.17) --
	(507.61,301.96) --
	(507.71,301.90) --
	(508.02,301.91) --
	(508.13,301.73) --
	(508.23,301.78) --
	(508.34,301.95) --
	(508.44,301.96) --
	(508.76,301.97) --
	(508.86,304.33) --
	(508.97,303.99) --
	(509.07,303.73) --
	(509.18,303.45) --
	(509.49,303.58) --
	(509.60,304.23) --
	(509.70,305.27) --
	(509.81,306.37) --
	(509.91,305.61) --
	(510.23,305.03) --
	(510.33,305.19) --
	(510.44,304.71) --
	(510.54,304.29) --
	(510.65,303.90) --
	(510.96,303.50) --
	(511.06,303.30) --
	(511.17,303.01) --
	(511.27,302.81) --
	(511.38,302.82) --
	(511.69,302.76) --
	(511.80,302.83) --
	(511.90,302.65) --
	(512.01,302.63) --
	(512.11,302.58) --
	(512.43,302.57) --
	(512.53,302.37) --
	(512.64,302.67) --
	(512.74,300.90) --
	(512.85,301.17) --
	(513.16,301.31) --
	(513.27,301.77) --
	(513.37,301.36) --
	(513.48,302.05) --
	(513.58,302.06) --
	(513.89,302.19) --
	(514.00,302.18) --
	(514.10,302.31) --
	(514.21,302.11) --
	(514.31,302.12) --
	(514.63,301.94) --
	(514.73,302.08) --
	(514.84,302.58) --
	(514.94,302.49) --
	(515.05,302.43) --
	(515.36,303.29) --
	(515.47,302.64) --
	(515.57,306.52) --
	(515.68,303.89) --
	(515.78,303.65) --
	(516.10,303.36) --
	(516.20,303.48) --
	(516.31,304.75) --
	(516.41,304.31) --
	(516.51,303.91) --
	(516.83,303.61) --
	(516.93,303.29) --
	(517.04,302.93) --
	(517.14,302.79) --
	(517.25,303.00) --
	(517.56,302.91) --
	(517.67,302.82) --
	(517.77,302.83) --
	(517.88,302.65) --
	(517.98,302.10) --
	(518.30,302.10) --
	(518.40,301.89) --
	(518.51,301.71) --
	(518.61,301.77) --
	(518.72,301.80) --
	(519.03,301.95) --
	(519.14,299.98) --
	(519.24,301.36) --
	(519.34,301.72) --
	(519.45,302.30) --
	(519.76,302.45) --
	(519.87,302.42) --
	(519.97,301.86) --
	(520.08,301.97) --
	(520.18,301.82) --
	(520.50,302.37) --
	(520.60,302.37) --
	(520.71,302.96) --
	(520.81,302.77) --
	(520.92,302.63) --
	(521.23,302.46) --
	(521.34,302.29) --
	(521.44,302.40) --
	(521.55,302.59) --
	(521.65,302.52) --
	(521.97,302.45) --
	(522.07,302.60) --
	(522.17,303.04) --
	(522.28,302.87) --
	(522.38,302.69) --
	(522.70,303.10) --
	(522.80,302.95) --
	(522.91,302.50) --
	(523.01,302.46) --
	(523.12,302.39) --
	(523.43,302.72) --
	(523.54,302.76) --
	(523.64,303.31) --
	(523.75,302.97) --
	(523.85,302.84) --
	(524.17,302.77) --
	(524.27,302.73) --
	(524.38,302.82) --
	(524.48,302.70) --
	(524.59,303.12) --
	(524.90,303.08) --
	(525.00,309.51) --
	(525.11,315.06) --
	(525.21,328.24) --
	(525.32,326.87) --
	(525.63,333.99) --
	(525.74,329.13) --
	(525.84,326.04) --
	(525.95,329.06) --
	(526.05,326.61) --
	(526.37,323.27) --
	(526.47,321.04) --
	(526.58,321.20) --
	(526.68,320.05) --
	(526.79,318.05) --
	(527.10,316.08) --
	(527.21,313.19) --
	(527.31,311.55) --
	(527.42,310.61) --
	(527.52,309.40) --
	(527.84,308.30) --
	(527.94,316.38) --
	(528.04,314.49) --
	(528.15,312.74) --
	(528.25,310.80) --
	(528.57,310.20) --
	(528.67,308.86) --
	(528.78,307.80) --
	(528.88,307.03) --
	(528.99,306.45) --
	(529.30,306.57) --
	(529.41,305.48) --
	(529.51,308.07) --
	(529.62,307.03) --
	(530.04,306.49) --
	(530.14,305.86) --
	(530.25,305.32) --
	(530.35,304.73) --
	(530.46,304.31) --
	(530.77,303.94) --
	(530.87,303.51) --
	(530.98,303.35) --
	(531.08,303.17) --
	(531.19,303.06) --
	(531.50,302.86) --
	(531.61,302.73) --
	(531.71,305.18) --
	(531.82,307.23) --
	(531.92,306.82) --
	(532.24,306.02) --
	(532.34,306.62) --
	(532.45,305.65) --
	(532.55,305.75) --
	(532.66,305.52) --
	(532.97,304.35) --
	(533.08,304.25) --
	(533.18,303.80) --
	(533.29,303.32) --
	(533.39,303.00) --
	(533.70,302.94) --
	(533.81,302.88) --
	(533.91,302.77) --
	(534.02,302.68) --
	(534.12,302.49) --
	(534.44,302.38) --
	(534.54,301.47) --
	(534.65,302.59) --
	(534.75,303.10) --
	(534.86,302.93) --
	(535.17,302.83) --
	(535.28,302.73) --
	(535.38,302.47) --
	(535.49,302.60) --
	(535.59,302.45) --
	(535.91,302.38) --
	(536.01,302.40) --
	(536.12,302.23) --
	(536.22,301.73) --
	(536.33,301.78) --
	(536.64,301.11) --
	(536.74,301.34) --
	(536.85,301.43) --
	(536.95,301.61) --
	(537.06,301.51) --
	(537.37,301.42) --
	(537.48,302.26) --
	(537.58,301.96) --
	(537.69,301.95) --
	(537.79,301.84) --
	(538.11,301.83) --
	(538.21,302.09) --
	(538.32,300.58) --
	(538.42,300.55) --
	(538.53,300.82) --
	(538.84,301.12) --
	(538.95,301.46) --
	(539.05,300.53) --
	(539.16,300.80) --
	(539.26,300.98) --
	(539.57,300.88) --
	(539.68,299.96) --
	(539.78,300.26) --
	(539.89,300.53) --
	(539.99,300.96) --
	(540.31,301.11) --
	(540.41,301.58) --
	(540.52,301.69) --
	(540.62,301.59) --
	(540.73,301.69) --
	(541.04,301.59) --
	(541.15,306.25) --
	(541.25,305.70) --
	(541.36,306.00) --
	(541.46,307.61) --
	(541.78,306.39) --
	(541.88,305.99) --
	(541.99,305.31) --
	(542.09,304.85) --
	(542.19,304.45) --
	(542.51,303.94) --
	(542.61,303.34) --
	(542.72,302.93) --
	(542.82,302.81) --
	(542.93,303.37) --
	(543.24,303.29) --
	(543.35,303.21) --
	(543.45,302.36) --
	(543.56,302.35) --
	(543.66,302.45) --
	(543.98,302.42) --
	(544.08,302.68) --
	(544.19,303.68) --
	(544.29,303.43) --
	(544.40,302.70) --
	(544.71,302.64) --
	(544.82,303.54) --
	(544.92,303.96) --
	(545.02,306.22) --
	(545.13,305.15) --
	(545.44,304.30) --
	(545.55,303.82) --
	(545.65,303.71) --
	(545.76,303.43) --
	(545.86,303.20) --
	(546.18,302.99) --
	(546.28,302.89) --
	(546.39,302.95) --
	(546.49,302.86) --
	(546.60,302.72) --
	(546.91,302.61) --
	(547.02,302.13) --
	(547.12,302.10) --
	(547.23,301.97) --
	(547.33,302.08) --
	(547.65,302.05) --
	(547.75,302.05) --
	(547.86,300.62) --
	(547.96,300.66) --
	(548.06,299.39) --
	(548.38,299.32) --
	(548.48,299.63) --
	(548.59,299.73) --
	(548.69,299.45) --
	(548.80,299.40);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,315.51) --
	( 71.67,304.84) --
	( 71.78,315.03) --
	( 71.88,307.69) --
	( 72.20,311.22) --
	( 72.30,310.22) --
	( 72.41,305.17) --
	( 72.51,313.36) --
	( 72.61,309.56) --
	( 72.93,309.66) --
	( 73.03,311.77) --
	( 73.14,308.79) --
	( 73.24,311.65) --
	( 73.35,309.80) --
	( 73.66,310.46) --
	( 73.77,311.62) --
	( 73.87,310.67) --
	( 73.98,311.44) --
	( 74.08,310.00) --
	( 74.40,311.10) --
	( 74.50,312.54) --
	( 74.61,309.69) --
	( 74.71,311.62) --
	( 74.82,309.78) --
	( 75.13,310.89) --
	( 75.24,310.37) --
	( 75.34,310.70) --
	( 75.44,310.70) --
	( 75.55,310.49) --
	( 75.86,311.22) --
	( 75.97,309.89) --
	( 76.07,312.97) --
	( 76.18,309.05) --
	( 76.28,312.33) --
	( 76.60,309.39) --
	( 76.70,311.96) --
	( 76.81,309.48) --
	( 76.91,311.50) --
	( 77.02,310.01) --
	( 77.33,310.61) --
	( 77.44,310.58) --
	( 77.54,311.44) --
	( 77.65,310.01) --
	( 77.75,311.00) --
	( 78.07,310.09) --
	( 78.17,310.90) --
	( 78.27,309.77) --
	( 78.38,311.15) --
	( 78.48,310.20) --
	( 78.80,310.83) --
	( 78.90,310.49) --
	( 79.01,310.81) --
	( 79.11,310.95) --
	( 79.22,310.05) --
	( 79.53,311.12) --
	( 79.64,310.93) --
	( 79.74,310.46) --
	( 79.85,309.86) --
	( 79.95,311.13) --
	( 80.27,309.20) --
	( 80.37,311.44) --
	( 80.48,311.48) --
	( 80.58,311.44) --
	( 80.69,311.33) --
	( 81.00,309.70) --
	( 81.10,313.48) --
	( 81.21,308.29) --
	( 81.31,311.96) --
	( 81.42,311.09) --
	( 81.73,310.48) --
	( 81.84,311.69) --
	( 81.94,309.85) --
	( 82.05,310.87) --
	( 82.15,310.37) --
	( 82.47,303.34) --
	( 82.57,315.45) --
	( 82.68,307.48) --
	( 82.78,312.45) --
	( 82.89,309.36) --
	( 83.20,311.32) --
	( 83.31,310.24) --
	( 83.41,310.76) --
	( 83.52,310.54) --
	( 83.62,311.15) --
	( 83.94,310.39) --
	( 84.04,310.85) --
	( 84.14,310.18) --
	( 84.25,310.90) --
	( 84.35,310.24) --
	( 84.67,310.74) --
	( 84.77,310.57) --
	( 84.88,310.36) --
	( 84.98,310.67) --
	( 85.09,310.77) --
	( 85.40,310.50) --
	( 85.51,310.79) --
	( 85.61,310.43) --
	( 85.72,310.59) --
	( 85.82,310.47) --
	( 86.14,310.78) --
	( 86.24,310.44) --
	( 86.35,310.69) --
	( 86.45,310.53) --
	( 86.56,310.71) --
	( 86.87,310.48) --
	( 86.97,310.81) --
	( 87.08,310.48) --
	( 87.18,310.65) --
	( 87.29,310.39) --
	( 87.60,311.09) --
	( 87.71,310.19) --
	( 87.81,311.44) --
	( 87.92,310.02) --
	( 88.02,310.78) --
	( 88.34,310.55) --
	( 88.44,310.40) --
	( 88.55,310.38) --
	( 88.65,310.70) --
	( 88.76,310.61) --
	( 89.07,310.59) --
	( 89.18,310.88) --
	( 89.28,310.41) --
	( 89.39,310.72) --
	( 89.49,310.39) --
	( 89.80,310.69) --
	( 89.91,310.53) --
	( 90.01,310.90) --
	( 90.12,310.44) --
	( 90.22,310.89) --
	( 90.54,310.44) --
	( 90.64,310.67) --
	( 90.75,310.27) --
	( 90.85,310.72) --
	( 90.96,310.75) --
	( 91.27,310.46) --
	( 91.38,310.58) --
	( 91.48,310.58) --
	( 91.59,310.55) --
	( 91.69,310.67) --
	( 92.01,310.43) --
	( 92.11,310.91) --
	( 92.22,310.36) --
	( 92.32,310.82) --
	( 92.43,310.54) --
	( 92.74,310.65) --
	( 92.84,311.12) --
	( 92.95,310.63) --
	( 93.05,310.56) --
	( 93.16,310.60) --
	( 93.47,310.56) --
	( 93.58,311.16) --
	( 93.68,310.20) --
	( 93.79,311.02) --
	( 93.89,310.32) --
	( 94.21,310.69) --
	( 94.31,310.18) --
	( 94.42,310.82) --
	( 94.52,310.55) --
	( 94.63,310.61) --
	( 94.94,310.90) --
	( 95.05,310.26) --
	( 95.15,310.81) --
	( 95.26,310.16) --
	( 95.36,311.04) --
	( 95.67,310.32) --
	( 95.78,310.68) --
	( 95.88,310.79) --
	( 95.99,310.39) --
	( 96.09,310.36) --
	( 96.41,310.40) --
	( 96.51,310.69) --
	( 96.62,310.49) --
	( 96.72,310.68) --
	( 96.83,310.50) --
	( 97.14,310.63) --
	( 97.25,310.53) --
	( 97.35,310.60) --
	( 97.46,311.23) --
	( 97.56,309.98) --
	( 97.88,310.99) --
	( 97.98,310.31) --
	( 98.09,309.57) --
	( 98.19,311.08) --
	( 98.29,310.50) --
	( 98.61,310.59) --
	( 98.71,310.93) --
	( 98.82,310.47) --
	( 98.92,310.53) --
	( 99.03,310.53) --
	( 99.34,310.47) --
	( 99.45,310.66) --
	( 99.55,310.53) --
	( 99.66,310.66) --
	( 99.76,310.51) --
	(100.08,310.46) --
	(100.18,310.62) --
	(100.29,310.25) --
	(100.39,310.80) --
	(100.50,310.58) --
	(100.81,310.54) --
	(100.92,310.43) --
	(101.02,310.57) --
	(101.12,310.90) --
	(101.23,310.07) --
	(101.54,310.84) --
	(101.65,310.47) --
	(101.75,310.62) --
	(101.86,310.62) --
	(101.96,310.53) --
	(102.28,310.77) --
	(102.38,310.44) --
	(102.49,310.70) --
	(102.59,310.48) --
	(102.70,310.68) --
	(103.01,310.49) --
	(103.12,310.99) --
	(103.22,310.41) --
	(103.33,310.67) --
	(103.43,310.51) --
	(103.75,310.61) --
	(103.85,310.59) --
	(103.96,310.52) --
	(104.06,310.80) --
	(104.16,310.45) --
	(104.48,311.14) --
	(104.58,310.21) --
	(104.69,310.83) --
	(104.79,310.39) --
	(104.90,310.80) --
	(105.21,310.27) --
	(105.32,314.13) --
	(105.42,309.22) --
	(105.53,311.42) --
	(105.63,311.20) --
	(105.95,309.73) --
	(106.05,311.51) --
	(106.16,310.14) --
	(106.26,310.87) --
	(106.37,310.35) --
	(106.68,310.44) --
	(106.79,310.92) --
	(106.89,310.61) --
	(106.99,310.59) --
	(107.10,314.38) --
	(107.41,308.28) --
	(107.52,311.32) --
	(107.62,309.85) --
	(107.73,311.14) --
	(107.83,310.32) --
	(108.15,310.75) --
	(108.25,310.45) --
	(108.36,310.81) --
	(108.46,310.51) --
	(108.57,310.62) --
	(108.88,310.68) --
	(108.99,310.94) --
	(109.09,310.40) --
	(109.20,310.68) --
	(109.30,310.61) --
	(109.62,309.86) --
	(109.72,310.99) --
	(109.82,289.85) --
	(109.93,322.83) --
	(110.03,302.72) --
	(110.35,315.31) --
	(110.45,307.53) --
	(110.56,312.63) --
	(110.66,309.26) --
	(110.77,311.40) --
	(111.08,310.03) --
	(111.19,310.85) --
	(111.29,310.31) --
	(111.40,310.69) --
	(111.50,310.49) --
	(111.82,310.89) --
	(111.92,310.56) --
	(112.03,310.65) --
	(112.13,310.51) --
	(112.24,310.59) --
	(112.55,310.45) --
	(112.65,310.65) --
	(112.76,310.48) --
	(112.86,310.64) --
	(112.97,310.52) --
	(113.28,311.05) --
	(113.39,310.27) --
	(113.49,310.84) --
	(113.60,310.64) --
	(113.70,310.60) --
	(114.02,310.58) --
	(114.12,310.62) --
	(114.23,310.52) --
	(114.33,310.61) --
	(114.44,310.58) --
	(114.75,310.57) --
	(114.86,310.66) --
	(114.96,310.59) --
	(115.07,310.67) --
	(115.17,310.72) --
	(115.48,310.45) --
	(115.59,310.90) --
	(115.69,310.28) --
	(115.80,310.77) --
	(115.90,310.96) --
	(116.22,311.80) --
	(116.32,309.13) --
	(116.43,311.74) --
	(116.53,309.43) --
	(116.64,311.19) --
	(116.95,310.68) --
	(117.06,310.62) --
	(117.16,310.43) --
	(117.27,310.73) --
	(117.37,310.34) --
	(117.69,311.02) --
	(117.79,310.65) --
	(117.90,310.78) --
	(118.00,310.60) --
	(118.11,310.42) --
	(118.42,310.71) --
	(118.52,310.39) --
	(118.63,310.62) --
	(118.73,310.72) --
	(118.84,310.40) --
	(119.15,310.81) --
	(119.26,310.44) --
	(119.36,310.67) --
	(119.47,310.79) --
	(119.57,310.44) --
	(119.89,309.06) --
	(119.99,312.02) --
	(120.10,309.73) --
	(120.20,311.34) --
	(120.31,310.31) --
	(120.62,310.49) --
	(120.73,310.59) --
	(120.83,311.73) --
	(120.94,309.71) --
	(121.04,311.42) --
	(121.35,310.26) --
	(121.46,310.69) --
	(121.56,310.49) --
	(121.67,311.32) --
	(121.77,310.13) --
	(122.09,310.69) --
	(122.19,310.79) --
	(122.30,310.79) --
	(122.40,310.82) --
	(122.51,310.65) --
	(122.82,310.94) --
	(122.93,310.31) --
	(123.03,311.37) --
	(123.14,305.67) --
	(123.24,313.60) --
	(123.56,309.22) --
	(123.66,311.14) --
	(123.77,310.11) --
	(123.87,310.92) --
	(123.98,310.01) --
	(124.29,311.41) --
	(124.39,310.18) --
	(124.50,310.49) --
	(124.60,310.50) --
	(124.71,310.71) --
	(125.02,310.85) --
	(125.13,310.25) --
	(125.23,310.82) --
	(125.34,310.59) --
	(125.44,310.93) --
	(125.76,310.36) --
	(125.86,312.60) --
	(125.97,309.24) --
	(126.07,310.59) --
	(126.18,310.21) --
	(126.49,309.09) --
	(126.60,311.97) --
	(126.70,309.48) --
	(126.81,311.08) --
	(126.91,309.73) --
	(127.22,310.83) --
	(127.33,310.89) --
	(127.43,310.34) --
	(127.54,310.71) --
	(127.64,311.73) --
	(127.96,309.86) --
	(128.06,311.02) --
	(128.17,310.47) --
	(128.27,310.86) --
	(128.38,310.38) --
	(128.69,311.06) --
	(128.80,310.29) --
	(128.90,310.98) --
	(129.01,310.74) --
	(129.11,310.72) --
	(129.43,310.52) --
	(129.53,309.22) --
	(129.64,311.71) --
	(129.74,310.52) --
	(129.84,310.62) --
	(130.16,310.52) --
	(130.26,312.79) --
	(130.37,308.65) --
	(130.47,312.13) --
	(130.58,309.66) --
	(130.89,310.75) --
	(131.00,310.47) --
	(131.10,310.64) --
	(131.21,310.49) --
	(131.31,310.86) --
	(131.63,310.65) --
	(131.73,310.26) --
	(131.84,310.66) --
	(131.94,310.92) --
	(132.05,310.96) --
	(132.36,310.44) --
	(132.47,310.25) --
	(132.57,310.81) --
	(132.67,310.98) --
	(132.78,311.40) --
	(133.09,310.03) --
	(133.20,311.87) --
	(133.30,309.79) --
	(133.41,310.90) --
	(133.51,311.32) --
	(133.83,310.53) --
	(133.93,311.34) --
	(134.04,309.11) --
	(134.14,312.69) --
	(134.25,308.96) --
	(134.56,316.45) --
	(134.67,306.53) --
	(134.77,317.55) --
	(134.88,306.62) --
	(134.98,312.84) --
	(135.30,308.90) --
	(135.40,311.68) --
	(135.50,309.87) --
	(135.61,313.74) --
	(135.71,297.08) --
	(136.03,311.18) --
	(136.13,310.29) --
	(136.24,316.83) --
	(136.34,306.40) --
	(136.45,312.95) --
	(136.76,309.15) --
	(136.87,337.07) --
	(136.97,298.45) --
	(137.08,317.19) --
	(137.18,305.66) --
	(137.50,313.93) --
	(137.60,309.96) --
	(137.71,310.97) --
	(137.81,310.29) --
	(137.92,310.97) --
	(138.23,310.11) --
	(138.34,310.78) --
	(138.44,311.64) --
	(138.54,309.95) --
	(138.65,310.11) --
	(138.96,316.64) --
	(139.07,303.93) --
	(139.17,312.99) --
	(139.28,309.86) --
	(139.38,311.91) --
	(139.70,309.53) --
	(139.80,311.55) --
	(139.91,310.13) --
	(140.01,313.14) --
	(140.12,309.69) --
	(140.43,311.18) --
	(140.54,312.47) --
	(140.64,310.38) --
	(140.75,312.06) --
	(140.85,310.05) --
	(141.17,310.60) --
	(141.27,311.60) --
	(141.37,310.57) --
	(141.48,310.51) --
	(141.58,310.96) --
	(141.90,311.70) --
	(142.00,310.24) --
	(142.11,312.33) --
	(142.21,310.04) --
	(142.32,310.48) --
	(142.63,310.48) --
	(142.74,311.08) --
	(142.84,310.66) --
	(142.95,310.61) --
	(143.05,309.87) --
	(143.37,310.50) --
	(143.47,311.74) --
	(143.58,309.64) --
	(143.68,311.99) --
	(143.79,309.98) --
	(144.10,310.31) --
	(144.20,310.79) --
	(144.31,310.95) --
	(144.41,309.50) --
	(144.52,313.35) --
	(144.83,308.51) --
	(144.94,311.83) --
	(145.04,310.20) --
	(145.15,310.52) --
	(145.25,311.40) --
	(145.57,311.91) --
	(145.67,314.89) --
	(145.78,307.70) --
	(145.88,312.90) --
	(146.30,309.74) --
	(146.41,311.08) --
	(146.51,310.09) --
	(146.62,311.29) --
	(146.72,310.42) --
	(147.03,310.71) --
	(147.14,312.05) --
	(147.24,309.59) --
	(147.35,310.98) --
	(147.45,310.49) --
	(147.77,310.61) --
	(147.87,310.99) --
	(147.98,310.31) --
	(148.08,310.79) --
	(148.19,310.38) --
	(148.50,310.74) --
	(148.61,311.96) --
	(148.71,316.08) --
	(148.82,318.85) --
	(148.92,305.31) --
	(149.24,313.11) --
	(149.34,308.95) --
	(149.45,311.30) --
	(149.55,309.89) --
	(149.66,311.02) --
	(149.97,310.18) --
	(150.07,311.13) --
	(150.18,310.32) --
	(150.28,310.65) --
	(150.39,300.70) --
	(150.70,324.60) --
	(150.81,301.02) --
	(150.91,316.61) --
	(151.02,307.05) --
	(151.12,312.84) --
	(151.44,309.12) --
	(151.54,310.90) --
	(151.65,310.36) --
	(151.75,311.53) --
	(151.86,309.86) --
	(152.17,311.00) --
	(152.28,310.31) --
	(152.38,310.74) --
	(152.49,317.91) --
	(152.59,305.63) --
	(152.90,313.51) --
	(153.01,308.68) --
	(153.11,311.73) --
	(153.22,309.78) --
	(153.32,310.95) --
	(153.64,310.89) --
	(153.74,310.22) --
	(153.85,310.57) --
	(153.95,310.45) --
	(154.06,310.64) --
	(154.37,311.02) --
	(154.48,310.32) --
	(154.58,310.73) --
	(154.69,310.22) --
	(154.79,310.73) --
	(155.11,310.88) --
	(155.21,313.19) --
	(155.32,309.43) --
	(155.42,310.75) --
	(155.53,310.51) --
	(155.84,311.12) --
	(155.94,309.95) --
	(156.05,311.33) --
	(156.15,310.15) --
	(156.26,310.77) --
	(156.57,310.44) --
	(156.68,308.26) --
	(156.78,314.81) --
	(156.89,308.89) --
	(156.99,311.54) --
	(157.31,317.03) --
	(157.41,306.19) --
	(157.52,311.41) --
	(157.62,309.75) --
	(157.73,311.26) --
	(158.04,310.28) --
	(158.15,310.63) --
	(158.25,311.64) --
	(158.36,309.87) --
	(158.46,310.83) --
	(158.77,310.38) --
	(158.88,310.59) --
	(158.98,310.87) --
	(159.09,310.15) --
	(159.19,310.67) --
	(159.51,310.57) --
	(159.61,310.69) --
	(159.72,311.30) --
	(159.82,318.58) --
	(159.93,305.29) --
	(160.24,313.80) --
	(160.35,314.88) --
	(160.45,307.38) --
	(160.56,311.63) --
	(160.66,309.81) --
	(160.98,311.05) --
	(161.08,310.27) --
	(161.19,311.23) --
	(161.29,309.98) --
	(161.39,310.91) --
	(161.71,312.60) --
	(161.81,309.86) --
	(161.92,311.12) --
	(162.02,310.23) --
	(162.13,310.79) --
	(162.44,310.23) --
	(162.55,311.71) --
	(162.65,310.04) --
	(162.76,311.13) --
	(162.86,315.49) --
	(163.18,307.08) --
	(163.28,312.96) --
	(163.39,309.04) --
	(163.49,311.38) --
	(163.60,310.27) --
	(163.91,314.51) --
	(164.02,316.02) --
	(164.12,312.24) --
	(164.22,311.57) --
	(164.33,310.03) --
	(164.64,311.82) --
	(164.75,309.78) --
	(164.85,310.65) --
	(164.96,310.95) --
	(165.06,310.32) --
	(165.38,311.13) --
	(165.48,310.34) --
	(165.59,310.75) --
	(165.69,310.29) --
	(165.80,310.59) --
	(166.11,310.55) --
	(166.22,310.72) --
	(166.32,310.78) --
	(166.43,310.70) --
	(166.53,310.16) --
	(166.85,310.52) --
	(166.95,310.38) --
	(167.05,310.70) --
	(167.16,310.89) --
	(167.26,310.37) --
	(167.58,311.56) --
	(167.68,309.63) --
	(167.79,310.52) --
	(167.89,315.63) --
	(168.00,307.39) --
	(168.31,312.53) --
	(168.42,309.02) --
	(168.52,311.78) --
	(168.63,309.92) --
	(168.73,310.98) --
	(169.05,310.35) --
	(169.15,310.89) --
	(169.26,310.17) --
	(169.36,311.47) --
	(169.47,307.64) --
	(169.78,312.20) --
	(169.88,309.56) --
	(169.99,311.19) --
	(170.09,310.21) --
	(170.20,310.79) --
	(170.51,310.65) --
	(170.62,311.11) --
	(170.72,310.23) --
	(170.83,310.79) --
	(170.93,310.69) --
	(171.25,309.56) --
	(171.35,310.34) --
	(171.46,310.60) --
	(171.56,312.06) --
	(171.67,308.96) --
	(171.98,311.76) --
	(172.09,308.48) --
	(172.19,312.20) --
	(172.30,309.53) --
	(172.40,311.27) --
	(172.72,310.05) --
	(172.82,311.02) --
	(172.92,310.56) --
	(173.03,310.51) --
	(173.13,310.46) --
	(173.45,310.75) --
	(173.66,301.08) --
	(173.76,316.23) --
	(173.87,307.07) --
	(174.18,312.94) --
	(174.39,309.02) --
	(174.50,311.37) --
	(174.60,309.51) --
	(174.92,311.12) --
	(175.02,311.60) --
	(175.13,310.35) --
	(175.23,310.00) --
	(175.34,311.64) --
	(175.65,309.96) --
	(175.75,310.98) --
	(175.86,310.12) --
	(175.96,309.51) --
	(176.07,311.20) --
	(176.38,312.41) --
	(176.49,310.45) --
	(176.59,312.23) --
	(176.70,310.74) --
	(176.80,312.11) --
	(177.12,308.67) --
	(177.22,311.70) --
	(177.33,310.70) --
	(177.43,310.65) --
	(177.54,311.20) --
	(177.85,313.96) --
	(177.96,308.40) --
	(178.06,311.80) --
	(178.17,310.81) --
	(178.27,310.53) --
	(178.58,311.27) --
	(178.69,310.40) --
	(178.79,310.80) --
	(178.90,310.23) --
	(179.00,310.84) --
	(179.32,310.60) --
	(179.42,310.65) --
	(179.53,311.08) --
	(179.63,309.83) --
	(179.74,312.00) --
	(180.05,309.64) --
	(180.16,310.76) --
	(180.26,310.36) --
	(180.37,311.05) --
	(180.47,311.25) --
	(180.79,310.56) --
	(180.89,310.42) --
	(181.00,309.65) --
	(181.10,311.11) --
	(181.21,310.24) --
	(181.52,310.93) --
	(181.62,309.91) --
	(181.73,311.12) --
	(181.83,310.09) --
	(181.94,310.76) --
	(182.25,310.10) --
	(182.36,309.86) --
	(182.46,310.87) --
	(182.57,315.16) --
	(182.67,308.12) --
	(182.99,311.30) --
	(183.09,315.02) --
	(183.20,308.09) --
	(183.30,311.56) --
	(183.72,311.58) --
	(183.83,309.93) --
	(183.93,310.28) --
	(184.04,310.49) --
	(184.14,310.61) --
	(184.45,310.55) --
	(184.56,310.52) --
	(184.66,310.05) --
	(184.77,310.83) --
	(184.87,310.52) --
	(185.19,310.11) --
	(185.29,310.86) --
	(185.40,312.80) --
	(185.50,310.52) --
	(185.61,309.74) --
	(185.92,310.97) --
	(186.03,311.95) --
	(186.13,310.18) --
	(186.24,310.63) --
	(186.34,310.42) --
	(186.66,309.88) --
	(186.76,311.60) --
	(186.87,310.39) --
	(186.97,309.94) --
	(187.07,312.04) --
	(187.39,312.02) --
	(187.49,308.87) --
	(187.60,310.19) --
	(187.70,311.53) --
	(187.81,310.09) --
	(188.12,312.35) --
	(188.23,309.28) --
	(188.33,311.75) --
	(188.44,310.00) --
	(188.54,311.08) --
	(188.86,310.30) --
	(188.96,314.43) --
	(189.07,308.79) --
	(189.17,311.80) --
	(189.28,309.81) --
	(189.59,310.32) --
	(189.70,310.72) --
	(189.80,310.56) --
	(189.90,310.57) --
	(190.01,310.45) --
	(190.32,313.08) --
	(190.43,309.10) --
	(190.53,311.48) --
	(190.64,309.95) --
	(190.74,310.79) --
	(191.06,310.34) --
	(191.16,310.75) --
	(191.27,310.38) --
	(191.37,311.46) --
	(191.48,309.99) --
	(191.79,312.24) --
	(191.90,309.67) --
	(192.00,310.59) --
	(192.11,310.02) --
	(192.21,310.87) --
	(192.53,310.44) --
	(192.63,310.54) --
	(192.74,310.96) --
	(192.84,310.20) --
	(192.94,310.80) --
	(193.26,309.72) --
	(193.36,311.14) --
	(193.47,310.22) --
	(193.57,311.52) --
	(193.68,310.33) --
	(193.99,310.84) --
	(194.10,310.39) --
	(194.20,310.62) --
	(194.31,310.39) --
	(194.41,310.67) --
	(194.73,310.57) --
	(194.83,310.55) --
	(194.94,310.52) --
	(195.04,310.60) --
	(195.15,310.55) --
	(195.46,310.55) --
	(195.57,310.59) --
	(195.67,310.60) --
	(195.77,310.50) --
	(195.88,310.61) --
	(196.19,310.53) --
	(196.30,310.59) --
	(196.40,310.61) --
	(196.51,310.59) --
	(196.61,310.54) --
	(196.93,310.49) --
	(197.03,311.18) --
	(197.14,309.71) --
	(197.24,310.90) --
	(197.35,310.30) --
	(197.66,310.72) --
	(197.77,311.06) --
	(197.87,310.25) --
	(197.98,310.92) --
	(198.08,310.35) --
	(198.40,309.35) --
	(198.50,312.15) --
	(198.60,309.57) --
	(198.71,311.21) --
	(198.81,310.33) --
	(199.13,311.06) --
	(199.23,310.26) --
	(199.34,310.85) --
	(199.44,310.45) --
	(199.55,310.65) --
	(199.86,310.32) --
	(199.97,310.67) --
	(200.07,310.46) --
	(200.18,310.62) --
	(200.28,311.11) --
	(200.60,310.49) --
	(200.70,310.60) --
	(200.81,310.66) --
	(200.91,310.69) --
	(201.02,311.29) --
	(201.33,310.68) --
	(201.43,310.53) --
	(201.54,310.00) --
	(201.64,310.85) --
	(201.75,310.40) --
	(202.06,310.67) --
	(202.17,310.41) --
	(202.27,310.74) --
	(202.38,310.46) --
	(202.48,310.67) --
	(202.80,310.43) --
	(202.90,308.41) --
	(203.01,311.85) --
	(203.11,309.66) --
	(203.22,311.23) --
	(203.53,310.11) --
	(203.64,310.35) --
	(203.74,310.73) --
	(203.85,310.44) --
	(203.95,310.71) --
	(204.26,310.57) --
	(204.37,310.72) --
	(204.47,310.44) --
	(204.58,310.03) --
	(204.68,310.96) --
	(205.00,310.31) --
	(205.10,310.95) --
	(205.21,310.21) --
	(205.31,310.71) --
	(205.42,310.49) --
	(205.73,310.27) --
	(205.84,310.99) --
	(205.94,309.44) --
	(206.05,311.32) --
	(206.15,309.00) --
	(206.47,311.81) --
	(206.57,309.60) --
	(206.68,312.03) --
	(206.78,309.66) --
	(206.89,311.11) --
	(207.20,309.82) --
	(207.30,311.38) --
	(207.41,310.08) --
	(207.51,310.87) --
	(207.62,310.28) --
	(207.93,310.45) --
	(208.04,310.78) --
	(208.14,310.30) --
	(208.25,310.51) --
	(208.35,310.60) --
	(208.67,310.55) --
	(208.77,310.60) --
	(208.88,310.58) --
	(208.98,310.52) --
	(209.09,310.46) --
	(209.40,310.62) --
	(209.51,311.01) --
	(209.61,310.13) --
	(209.72,310.84) --
	(209.82,309.90) --
	(210.13,310.49) --
	(210.24,310.30) --
	(210.34,310.65) --
	(210.45,310.66) --
	(210.55,310.48) --
	(210.87,310.60) --
	(210.97,310.43) --
	(211.08,310.72) --
	(211.18,310.48) --
	(211.29,310.64) --
	(211.60,310.36) --
	(211.71,310.67) --
	(211.92,310.58) --
	(212.02,310.58) --
	(212.34,310.62) --
	(212.44,310.57) --
	(212.55,310.21) --
	(212.65,310.79) --
	(212.76,311.05) --
	(213.07,310.29) --
	(213.17,310.56) --
	(213.28,310.44) --
	(213.38,310.33) --
	(213.49,310.78) --
	(213.80,310.29) --
	(213.91,310.18) --
	(214.01,310.90) --
	(214.12,310.36) --
	(214.22,311.11) --
	(214.54,310.22) --
	(214.64,310.72) --
	(214.75,310.62) --
	(214.85,310.39) --
	(214.96,310.70) --
	(215.27,310.92) --
	(215.38,309.40) --
	(215.48,311.40) --
	(215.59,310.11) --
	(215.69,310.43) --
	(216.00,311.36) --
	(216.11,308.75) --
	(216.21,311.71) --
	(216.32,309.29) --
	(216.42,313.01) --
	(216.74,309.03) --
	(216.84,311.55) --
	(216.95,309.97) --
	(217.05,311.18) --
	(217.16,310.01) --
	(217.47,310.37) --
	(217.58,310.73) --
	(217.68,310.40) --
	(217.79,310.16) --
	(217.89,310.82) --
	(218.21,310.11) --
	(218.31,311.74) --
	(218.42,309.73) --
	(218.52,310.78) --
	(218.62,310.54) --
	(218.94,309.69) --
	(219.04,301.84) --
	(219.15,313.14) --
	(219.25,308.93) --
	(219.36,311.65) --
	(219.67,310.03) --
	(219.78,310.99) --
	(219.88,310.41) --
	(219.99,310.37) --
	(220.09,310.61) --
	(220.41,310.33) --
	(220.51,312.34) --
	(220.62,309.65) --
	(220.72,310.03) --
	(220.83,310.86) --
	(221.14,310.03) --
	(221.25,312.21) --
	(221.35,309.55) --
	(221.45,311.11) --
	(221.56,312.39) --
	(221.87,313.11) --
	(221.98,307.04) --
	(222.08,310.67) --
	(222.19,313.25) --
	(222.29,308.88) --
	(222.61,311.62) --
	(222.71,314.31) --
	(222.82,308.78) --
	(222.92,312.11) --
	(223.03,309.65) --
	(223.34,311.83) --
	(223.45,309.33) --
	(223.55,310.68) --
	(223.66,310.43) --
	(224.08,309.69) --
	(224.18,311.12) --
	(224.28,309.02) --
	(224.39,311.57) --
	(224.49,309.91) --
	(224.81,311.35) --
	(224.91,310.06) --
	(225.02,309.71) --
	(225.12,311.09) --
	(225.23,310.24) --
	(225.54,308.66) --
	(225.65,311.77) --
	(225.75,309.73) --
	(225.86,311.79) --
	(225.96,309.85) --
	(226.28,311.31) --
	(226.38,310.13) --
	(226.49,310.88) --
	(226.59,310.77) --
	(226.70,310.47) --
	(227.01,310.57) --
	(227.12,310.50) --
	(227.22,310.69) --
	(227.32,311.07) --
	(227.43,310.23) --
	(227.74,310.72) --
	(227.85,310.48) --
	(227.95,310.15) --
	(228.06,310.71) --
	(228.16,310.48) --
	(228.48,310.13) --
	(228.58,309.87) --
	(228.69,310.77) --
	(228.79,310.78) --
	(228.90,309.95) --
	(229.21,311.74) --
	(229.32,310.36) --
	(229.42,310.75) --
	(229.53,310.16) --
	(229.63,311.04) --
	(229.95,311.60) --
	(230.05,309.88) --
	(230.15,310.33) --
	(230.26,310.91) --
	(230.36,310.49) --
	(230.68,310.75) --
	(230.78,310.06) --
	(230.89,310.85) --
	(230.99,310.37) --
	(231.10,310.72) --
	(231.41,310.50) --
	(231.52,310.68) --
	(231.62,309.20) --
	(231.73,311.29) --
	(231.83,310.39) --
	(232.15,314.06) --
	(232.25,309.05) --
	(232.36,312.16) --
	(232.46,309.42) --
	(232.57,311.45) --
	(232.88,309.97) --
	(232.98,312.63) --
	(233.09,309.00) --
	(233.19,311.81) --
	(233.30,310.57) --
	(233.61,310.05) --
	(233.72,310.47) --
	(233.82,310.63) --
	(233.93,310.55) --
	(234.03,309.89) --
	(234.35,312.18) --
	(234.45,310.17) --
	(234.56,312.11) --
	(234.66,309.05) --
	(234.77,312.44) --
	(235.08,308.78) --
	(235.19,312.03) --
	(235.29,309.57) --
	(235.40,311.30) --
	(235.50,309.79) --
	(235.81,311.03) --
	(235.92,309.70) --
	(236.02,311.16) --
	(236.13,310.42) --
	(236.23,310.70) --
	(236.55,311.62) --
	(236.65,310.20) --
	(236.76,310.47) --
	(236.86,310.81) --
	(236.97,310.41) --
	(237.28,310.75) --
	(237.39,310.38) --
	(237.49,310.78) --
	(237.60,310.46) --
	(237.70,311.59) --
	(238.02,308.51) --
	(238.12,312.08) --
	(238.23,309.65) --
	(238.33,311.46) --
	(238.44,309.19) --
	(238.75,311.04) --
	(238.85,310.27) --
	(238.96,311.37) --
	(239.06,309.98) --
	(239.17,310.97) --
	(239.48,310.42) --
	(239.59,309.53) --
	(239.69,311.47) --
	(239.80,310.05) --
	(239.90,311.21) --
	(240.22,310.16) --
	(240.32,310.88) --
	(240.43,312.21) --
	(240.53,309.95) --
	(240.64,311.00) --
	(240.95,309.97) --
	(241.06,310.70) --
	(241.16,311.68) --
	(241.27,309.80) --
	(241.37,311.71) --
	(241.68,309.93) --
	(241.79,310.98) --
	(241.89,310.28) --
	(242.00,311.59) --
	(242.10,309.89) --
	(242.42,311.26) --
	(242.52,310.04) --
	(242.63,310.92) --
	(242.73,310.27) --
	(242.84,310.95) --
	(243.15,310.61) --
	(243.26,310.52) --
	(243.36,310.61) --
	(243.47,310.69) --
	(243.57,310.25) --
	(243.89,310.71) --
	(243.99,310.67) --
	(244.10,310.03) --
	(244.20,311.33) --
	(244.31,310.01) --
	(244.62,310.57) --
	(244.72,311.35) --
	(244.83,310.46) --
	(244.93,310.63) --
	(245.04,310.53) --
	(245.35,311.07) --
	(245.46,310.25) --
	(245.56,310.48) --
	(245.67,310.63) --
	(245.77,310.79) --
	(246.09,310.85) --
	(246.19,311.86) --
	(246.30,309.73) --
	(246.40,311.11) --
	(246.51,310.09) --
	(246.82,311.00) --
	(246.93,310.52) --
	(247.03,311.18) --
	(247.14,310.10) --
	(247.24,311.04) --
	(247.55,310.36) --
	(247.66,310.68) --
	(247.76,311.04) --
	(247.87,310.26) --
	(247.97,310.86) --
	(248.29,310.67) --
	(248.39,310.52) --
	(248.50,310.69) --
	(248.60,310.57) --
	(248.71,310.09) --
	(249.02,310.91) --
	(249.13,309.57) --
	(249.23,311.22) --
	(249.34,310.13) --
	(249.44,311.02) --
	(249.76,310.17) --
	(249.86,310.74) --
	(249.97,310.69) --
	(250.17,310.80) --
	(250.49,310.42) --
	(250.59,311.61) --
	(250.70,310.20) --
	(250.91,310.85) --
	(251.22,312.38) --
	(251.33,309.71) --
	(251.43,312.09) --
	(251.54,309.59) --
	(251.64,311.19) --
	(251.96,310.21) --
	(252.06,310.79) --
	(252.17,314.68) --
	(252.27,307.82) --
	(252.38,312.38) --
	(252.69,309.40) --
	(252.80,310.78) --
	(252.90,310.44) --
	(253.00,311.12) --
	(253.11,310.23) --
	(253.42,310.74) --
	(253.53,310.55) --
	(253.63,310.53) --
	(253.74,310.94) --
	(253.84,310.90) --
	(254.16,310.22) --
	(254.26,310.81) --
	(254.37,310.56) --
	(254.47,310.20) --
	(254.58,311.40) --
	(254.89,310.14) --
	(255.00,310.67) --
	(255.10,311.89) --
	(255.21,310.33) --
	(255.31,312.39) --
	(255.63,307.95) --
	(255.73,311.96) --
	(255.83,309.85) --
	(255.94,311.02) --
	(256.04,311.46) --
	(256.36,309.88) --
	(256.46,309.72) --
	(256.57,310.16) --
	(256.67,310.28) --
	(256.78,308.77) --
	(257.09,311.40) --
	(257.20,310.99) --
	(257.30,311.43) --
	(257.41,310.75) --
	(257.51,312.37) --
	(257.83,309.27) --
	(257.93,310.46) --
	(258.04,310.46) --
	(258.14,310.31) --
	(258.25,311.77) --
	(258.56,309.74) --
	(258.66,311.04) --
	(258.77,309.80) --
	(258.87,311.07) --
	(258.98,310.32) --
	(259.29,310.05) --
	(259.40,310.90) --
	(259.50,310.31) --
	(259.61,310.79) --
	(259.71,310.32) --
	(260.03,310.63) --
	(260.13,310.49) --
	(260.24,310.57) --
	(260.34,311.37) --
	(260.76,310.05) --
	(260.87,310.90) --
	(260.97,310.47) --
	(261.08,310.65) --
	(261.18,310.27) --
	(261.50,310.84) --
	(261.60,310.06) --
	(261.70,310.87) --
	(261.81,310.47) --
	(261.91,310.55) --
	(262.23,310.66) --
	(262.33,310.53) --
	(262.44,310.49) --
	(262.54,310.62) --
	(262.65,310.05) --
	(262.96,310.94) --
	(263.07,310.53) --
	(263.17,310.40) --
	(263.28,310.75) --
	(263.38,310.78) --
	(263.70,310.21) --
	(263.80,310.81) --
	(263.91,310.35) --
	(264.01,310.72) --
	(264.12,310.71) --
	(264.43,310.64) --
	(264.53,311.07) --
	(264.64,310.28) --
	(264.74,310.73) --
	(264.85,310.76) --
	(265.16,310.47) --
	(265.27,310.62) --
	(265.37,310.43) --
	(265.48,310.64) --
	(265.58,310.55) --
	(265.90,310.59) --
	(266.00,310.56) --
	(266.11,310.43) --
	(266.21,310.66) --
	(266.32,310.52) --
	(266.63,310.15) --
	(266.74,310.90) --
	(266.84,310.45) --
	(266.95,310.64) --
	(267.05,310.71) --
	(267.36,310.48) --
	(267.47,310.76) --
	(267.57,310.44) --
	(267.68,310.67) --
	(267.78,310.78) --
	(268.10,310.44) --
	(268.20,310.66) --
	(268.31,310.32) --
	(268.41,310.64) --
	(268.52,310.52) --
	(268.83,310.54) --
	(268.94,310.81) --
	(269.04,310.42) --
	(269.15,310.64) --
	(269.25,310.38) --
	(269.57,310.69) --
	(269.67,310.56) --
	(269.78,310.63) --
	(269.88,310.69) --
	(269.99,310.42) --
	(270.30,310.67) --
	(270.40,310.56) --
	(270.51,310.56) --
	(270.61,310.59) --
	(270.72,310.64) --
	(271.03,310.70) --
	(271.14,310.69) --
	(271.24,310.57) --
	(271.35,310.60) --
	(271.45,310.40) --
	(271.77,310.56) --
	(271.87,310.68) --
	(271.98,310.53) --
	(272.08,310.61) --
	(272.19,310.48) --
	(272.50,310.72) --
	(272.61,310.48) --
	(272.71,310.59) --
	(272.82,310.56) --
	(272.92,310.34) --
	(273.23,310.75) --
	(273.34,310.38) --
	(273.44,310.71) --
	(273.55,310.53) --
	(273.65,310.60) --
	(273.97,310.70) --
	(274.07,310.46) --
	(274.18,310.61) --
	(274.28,310.25) --
	(274.39,310.78) --
	(274.70,310.43) --
	(274.81,310.77) --
	(274.91,310.46) --
	(275.02,310.50) --
	(275.12,310.62) --
	(275.44,310.58) --
	(275.54,310.87) --
	(275.65,310.51) --
	(275.75,310.79) --
	(275.85,310.30) --
	(276.17,310.71) --
	(276.27,310.43) --
	(276.38,310.62) --
	(276.48,310.62) --
	(276.59,310.65) --
	(276.90,310.71) --
	(277.01,310.50) --
	(277.11,310.63) --
	(277.22,310.55) --
	(277.32,310.59) --
	(277.64,310.56) --
	(277.74,310.62) --
	(277.85,310.63) --
	(277.95,310.67) --
	(278.06,310.44) --
	(278.37,310.80) --
	(278.48,310.62) --
	(278.58,310.63) --
	(278.68,310.48) --
	(278.79,310.84) --
	(279.10,310.37) --
	(279.21,310.91) --
	(279.31,310.37) --
	(279.42,311.03) --
	(279.52,310.21) --
	(279.84,310.86) --
	(279.94,310.51) --
	(280.05,310.75) --
	(280.15,310.58) --
	(280.26,310.57) --
	(280.57,310.46) --
	(280.68,310.81) --
	(280.78,310.39) --
	(280.89,310.57) --
	(280.99,310.54) --
	(281.31,310.59) --
	(281.41,310.52) --
	(281.52,310.35) --
	(281.62,310.73) --
	(281.72,310.49) --
	(282.04,310.82) --
	(282.14,310.30) --
	(282.25,310.71) --
	(282.35,310.47) --
	(282.46,310.65) --
	(282.77,310.58) --
	(282.88,310.61) --
	(282.98,310.47) --
	(283.09,310.62) --
	(283.19,310.39) --
	(283.51,310.56) --
	(283.61,310.91) --
	(283.72,310.14) --
	(283.82,310.83) --
	(283.93,310.55) --
	(284.24,310.58) --
	(284.35,310.90) --
	(284.45,310.77) --
	(284.55,310.52) --
	(284.66,310.62) --
	(284.97,310.72) --
	(285.08,310.46) --
	(285.18,310.85) --
	(285.29,310.37) --
	(285.39,310.68) --
	(285.71,310.51) --
	(285.81,310.58) --
	(285.92,310.45) --
	(286.02,310.98) --
	(286.13,309.93) --
	(286.44,310.84) --
	(286.55,311.18) --
	(286.65,310.17) --
	(286.76,310.89) --
	(286.86,310.41) --
	(287.18,311.38) --
	(287.28,310.20) --
	(287.38,311.13) --
	(287.49,310.40) --
	(287.59,310.76) --
	(287.91,310.46) --
	(288.01,310.19) --
	(288.12,310.74) --
	(288.22,310.62) --
	(288.64,310.56) --
	(288.75,311.26) --
	(288.85,309.82) --
	(288.96,311.22) --
	(289.38,310.17) --
	(289.48,311.12) --
	(289.59,310.11) --
	(289.69,309.79) --
	(289.80,309.98) --
	(290.11,312.38) --
	(290.21,309.65) --
	(290.32,311.49) --
	(290.42,310.30) --
	(290.53,311.76) --
	(290.84,312.55) --
	(290.95,309.31) --
	(291.05,311.28) --
	(291.16,314.98) --
	(291.26,308.32) --
	(291.58,314.59) --
	(291.68,313.96) --
	(291.79,309.01) --
	(291.89,310.39) --
	(292.00,311.85) --
	(292.31,309.82) --
	(292.42,314.98) --
	(292.52,307.79) --
	(292.63,311.70) --
	(292.73,309.92) --
	(293.04,311.16) --
	(293.15,310.39) --
	(293.25,311.22) --
	(293.36,310.60) --
	(293.46,310.98) --
	(293.78,312.19) --
	(293.88,310.42) --
	(293.99,311.46) --
	(294.09,311.78) --
	(294.20,310.89) --
	(294.51,310.72) --
	(294.62,312.56) --
	(294.72,310.60) --
	(294.83,310.92) --
	(294.93,309.60) --
	(295.25,310.68) --
	(295.35,310.50) --
	(295.46,310.61) --
	(295.56,310.52) --
	(295.67,310.95) --
	(295.98,310.14) --
	(296.08,310.68) --
	(296.19,310.32) --
	(296.29,310.88) --
	(296.40,311.26) --
	(296.71,310.35) --
	(296.82,310.72) --
	(296.92,310.47) --
	(297.03,310.51) --
	(297.13,310.68) --
	(297.45,310.42) --
	(297.55,311.03) --
	(297.66,310.28) --
	(297.76,310.73) --
	(298.18,310.57) --
	(298.29,310.57) --
	(298.39,310.54) --
	(298.50,310.75) --
	(298.60,309.56) --
	(298.91,311.46) --
	(299.02,309.07) --
	(299.12,311.81) --
	(299.23,310.08) --
	(299.33,311.00) --
	(299.65,310.61) --
	(299.75,310.30) --
	(299.86,310.77) --
	(299.96,310.39) --
	(300.07,310.50) --
	(300.38,310.67) --
	(300.49,310.45) --
	(300.59,311.40) --
	(300.70,310.02) --
	(300.80,314.12) --
	(301.12,310.79) --
	(301.22,310.60) --
	(301.33,323.10) --
	(301.43,301.79) --
	(301.54,326.38) --
	(301.85,298.85) --
	(301.95,318.29) --
	(302.06,305.80) --
	(302.16,314.25) --
	(302.27,308.81) --
	(302.58,311.62) --
	(302.69,309.13) --
	(302.79,310.64) --
	(302.90,310.77) --
	(303.00,310.87) --
	(303.32,310.33) --
	(303.42,311.94) --
	(303.53,309.68) --
	(303.63,311.12) --
	(303.74,310.42) --
	(304.05,310.61) --
	(304.16,311.08) --
	(304.26,310.35) --
	(304.37,311.16) --
	(304.47,310.76) --
	(304.78,310.53) --
	(304.89,310.71) --
	(304.99,310.51) --
	(305.10,311.02) --
	(305.20,310.59) --
	(305.52,310.74) --
	(305.62,311.51) --
	(305.73,309.86) --
	(305.83,311.06) --
	(305.94,310.25) --
	(306.25,311.34) --
	(306.36,310.34) --
	(306.46,310.70) --
	(306.57,310.66) --
	(306.67,310.62) --
	(306.99,310.22) --
	(307.09,312.90) --
	(307.20,310.60) --
	(307.30,311.44) --
	(307.40,310.09) --
	(307.72,314.25) --
	(307.82,310.68) --
	(307.93,310.72) --
	(308.03,309.38) --
	(308.14,311.38) --
	(308.45,309.70) --
	(308.56,313.17) --
	(308.66,310.69) --
	(308.77,310.66) --
	(308.87,310.46) --
	(309.19,310.90) --
	(309.29,310.36) --
	(309.40,311.61) --
	(309.50,309.47) --
	(309.61,311.23) --
	(309.92,309.85) --
	(310.03,310.92) --
	(310.13,309.82) --
	(310.23,311.15) --
	(310.34,310.01) --
	(310.65,311.22) --
	(310.76,310.16) --
	(310.86,311.30) --
	(310.97,310.06) --
	(311.07,311.30) --
	(311.39,309.57) --
	(311.49,311.65) --
	(311.60,309.58) --
	(311.70,310.74) --
	(311.81,310.37) --
	(312.12,310.44) --
	(312.23,309.35) --
	(312.33,311.61) --
	(312.44,309.78) --
	(312.54,310.87) --
	(312.86,309.86) --
	(312.96,312.40) --
	(313.06,308.61) --
	(313.17,310.58) --
	(313.27,310.08) --
	(313.59,307.60) --
	(313.69,314.74) --
	(313.80,305.93) --
	(313.90,315.00) --
	(314.01,307.74) --
	(314.32,312.27) --
	(314.43,309.57) --
	(314.53,312.37) --
	(314.64,306.84) --
	(314.74,313.14) --
	(315.06,308.00) --
	(315.16,313.08) --
	(315.27,308.17) --
	(315.37,313.44) --
	(315.48,308.73) --
	(315.79,311.71) --
	(315.90,309.98) --
	(316.00,310.88) --
	(316.10,310.46) --
	(316.21,313.15) --
	(316.52,310.65) --
	(316.63,311.24) --
	(316.73,312.55) --
	(316.84,309.63) --
	(316.94,312.69) --
	(317.26,310.62) --
	(317.36,310.27) --
	(317.47,313.47) --
	(317.57,316.35) --
	(317.68,306.81) --
	(317.99,311.27) --
	(318.10,311.30) --
	(318.20,310.01) --
	(318.31,311.55) --
	(318.41,311.85) --
	(318.73,310.72) --
	(318.83,310.65) --
	(318.93,311.91) --
	(319.04,309.68) --
	(319.14,311.89) --
	(319.46,310.85) --
	(319.56,310.54) --
	(319.67,311.22) --
	(319.77,310.39) --
	(319.88,310.41) --
	(320.19,310.02) --
	(320.30,310.39) --
	(320.40,310.70) --
	(320.51,309.58) --
	(320.61,310.53) --
	(320.93,310.38) --
	(321.03,310.80) --
	(321.14,311.72) --
	(321.24,311.22) --
	(321.35,309.83) --
	(321.66,311.60) --
	(321.76,310.70) --
	(321.87,310.82) --
	(321.97,310.30) --
	(322.08,310.41) --
	(322.39,310.70) --
	(322.50,312.37) --
	(322.60,310.90) --
	(322.71,311.01) --
	(322.81,310.45) --
	(323.13,309.49) --
	(323.23,312.11) --
	(323.34,309.74) --
	(323.44,310.81) --
	(323.55,310.39) --
	(323.86,311.54) --
	(323.97,308.63) --
	(324.07,311.73) --
	(324.18,309.88) --
	(324.28,311.29) --
	(324.59,311.78) --
	(324.70,309.15) --
	(324.80,309.93) --
	(324.91,311.04) --
	(325.01,311.28) --
	(325.33,310.00) --
	(325.43,315.62) --
	(325.54,307.33) --
	(325.64,312.50) --
	(325.75,309.25) --
	(326.06,311.98) --
	(326.17,309.24) --
	(326.27,311.79) --
	(326.38,310.90) --
	(326.48,312.05) --
	(326.90,309.63) --
	(327.01,311.58) --
	(327.11,310.01) --
	(327.22,311.01) --
	(327.53,311.63) --
	(327.63,311.70) --
	(327.74,317.52) --
	(327.84,308.08) --
	(327.95,312.21) --
	(328.26,310.71) --
	(328.37,312.70) --
	(328.47,311.48) --
	(328.58,310.34) --
	(328.68,312.21) --
	(329.00,309.56) --
	(329.10,316.48) --
	(329.21,309.25) --
	(329.31,311.12) --
	(329.42,311.77) --
	(329.73,311.68) --
	(329.84,309.08) --
	(329.94,313.04) --
	(330.05,310.04) --
	(330.15,310.47) --
	(330.46,312.09) --
	(330.57,315.27) --
	(330.67,309.04) --
	(330.78,310.96) --
	(330.88,310.22) --
	(331.20,310.38) --
	(331.30,310.95) --
	(331.41,309.80) --
	(331.51,310.48) --
	(331.62,310.59) --
	(331.93,311.52) --
	(332.04,312.23) --
	(332.14,308.58) --
	(332.25,311.70) --
	(332.35,309.55) --
	(332.67,311.01) --
	(332.77,310.46) --
	(332.88,310.90) --
	(332.98,310.34) --
	(333.09,311.81) --
	(333.40,309.50) --
	(333.50,312.90) --
	(333.61,309.03) --
	(333.71,313.93) --
	(333.82,310.94) --
	(334.13,310.40) --
	(334.24,310.99) --
	(334.34,310.50) --
	(334.45,311.23) --
	(334.55,310.41) --
	(334.87,310.69) --
	(334.97,310.62) --
	(335.08,310.44) --
	(335.18,310.89) --
	(335.29,310.48) --
	(335.60,310.62) --
	(335.71,311.13) --
	(335.81,310.36) --
	(335.92,310.70) --
	(336.02,310.49) --
	(336.33,311.96) --
	(336.44,310.59) --
	(336.54,310.88) --
	(336.65,310.74) --
	(336.75,311.50) --
	(337.07,310.67) --
	(337.17,311.10) --
	(337.28,309.79) --
	(337.38,311.37) --
	(337.49,309.64) --
	(337.80,312.14) --
	(337.91,310.21) --
	(338.01,310.81) --
	(338.12,310.59) --
	(338.54,310.56) --
	(338.64,310.58) --
	(338.75,309.67) --
	(338.85,311.17) --
	(338.95,310.42) --
	(339.27,309.69) --
	(339.37,310.84) --
	(339.48,311.43) --
	(339.58,310.66) --
	(339.69,310.55) --
	(340.00,310.61) --
	(340.11,310.63) --
	(340.21,311.84) --
	(340.32,309.87) --
	(340.42,310.17) --
	(340.74,310.78) --
	(340.84,311.51) --
	(340.95,309.95) --
	(341.05,310.79) --
	(341.16,310.72) --
	(341.47,310.39) --
	(341.58,310.47) --
	(341.68,310.16) --
	(341.78,311.01) --
	(341.89,310.76) --
	(342.20,309.99) --
	(342.31,310.95) --
	(342.41,309.96) --
	(342.52,310.67) --
	(342.62,310.29) --
	(342.94,310.69) --
	(343.04,310.49) --
	(343.15,310.52) --
	(343.25,311.79) --
	(343.36,309.57) --
	(343.67,310.92) --
	(343.78,310.35) --
	(343.88,311.40) --
	(343.99,309.87) --
	(344.09,312.10) --
	(344.41,309.60) --
	(344.51,311.64) --
	(344.61,309.69) --
	(344.72,311.07) --
	(344.82,310.26) --
	(345.14,310.74) --
	(345.24,310.63) --
	(345.35,310.56) --
	(345.45,310.69) --
	(345.56,310.54) --
	(345.87,310.59) --
	(345.98,310.24) --
	(346.08,311.47) --
	(346.19,310.01) --
	(346.29,310.53) --
	(346.61,310.69) --
	(346.71,311.12) --
	(346.82,310.20) --
	(346.92,310.80) --
	(347.03,310.61) --
	(347.34,310.03) --
	(347.44,310.74) --
	(347.55,310.62) --
	(347.65,310.59) --
	(347.76,310.29) --
	(348.07,310.78) --
	(348.18,310.44) --
	(348.28,310.58) --
	(348.39,310.56) --
	(348.49,310.32) --
	(348.81,310.92) --
	(348.91,310.27) --
	(349.02,310.82) --
	(349.12,311.01) --
	(349.23,310.42) --
	(349.54,310.55) --
	(349.65,310.57) --
	(349.75,310.24) --
	(349.86,310.96) --
	(349.96,310.33) --
	(350.28,310.44) --
	(350.38,310.20) --
	(350.48,310.79) --
	(350.59,311.44) --
	(350.69,310.17) --
	(351.01,310.93) --
	(351.11,310.01) --
	(351.22,310.89) --
	(351.32,312.48) --
	(351.43,309.39) --
	(351.74,311.29) --
	(351.85,310.04) --
	(351.95,310.90) --
	(352.06,310.88) --
	(352.16,310.37) --
	(352.48,310.61) --
	(352.58,310.55) --
	(352.69,310.49) --
	(352.79,310.61) --
	(352.90,310.63) --
	(353.21,310.58) --
	(353.31,310.60) --
	(353.42,313.15) --
	(353.52,308.78) --
	(353.63,311.60) --
	(353.94,309.90) --
	(354.05,310.07) --
	(354.15,310.88) --
	(354.26,310.78) --
	(354.36,310.51) --
	(354.68,311.34) --
	(354.78,310.28) --
	(354.89,310.87) --
	(354.99,310.67) --
	(355.10,311.23) --
	(355.41,310.07) --
	(355.52,316.66) --
	(355.62,306.91) --
	(355.73,312.73) --
	(355.83,309.22) --
	(356.14,311.13) --
	(356.25,309.81) --
	(356.35,311.22) --
	(356.46,310.15) --
	(356.56,310.81) --
	(356.88,310.37) --
	(356.98,310.58) --
	(357.09,309.98) --
	(357.19,310.95) --
	(357.30,310.31) --
	(357.61,310.67) --
	(357.72,310.52) --
	(357.82,310.55) --
	(357.93,311.53) --
	(358.03,310.30) --
	(358.35,311.06) --
	(358.45,310.30) --
	(358.56,310.68) --
	(358.66,310.39) --
	(358.77,310.98) --
	(359.08,310.31) --
	(359.18,310.74) --
	(359.29,312.02) --
	(359.39,309.97) --
	(359.50,310.95) --
	(359.81,309.81) --
	(359.92,311.37) --
	(360.02,309.71) --
	(360.13,311.10) --
	(360.23,309.96) --
	(360.55,310.63) --
	(360.65,310.44) --
	(360.76,310.43) --
	(360.86,309.79) --
	(360.97,310.44) --
	(361.28,310.73) --
	(361.39,310.29) --
	(361.49,310.61) --
	(361.60,310.58) --
	(361.70,311.57) --
	(362.01,310.37) --
	(362.12,310.63) --
	(362.22,310.95) --
	(362.33,310.44) --
	(362.43,310.73) --
	(362.75,311.25) --
	(362.85,309.69) --
	(362.96,311.09) --
	(363.06,310.50) --
	(363.17,310.74) --
	(363.48,311.31) --
	(363.59,310.13) --
	(363.69,310.68) --
	(363.80,311.11) --
	(363.90,310.12) --
	(364.22,310.54) --
	(364.32,309.49) --
	(364.43,310.91) --
	(364.53,310.96) --
	(364.63,309.66) --
	(365.05,310.64) --
	(365.16,310.54) --
	(365.26,310.62) --
	(365.37,310.71) --
	(365.79,310.51) --
	(365.89,311.16) --
	(366.00,310.18) --
	(366.10,310.86) --
	(366.42,310.37) --
	(366.52,310.51) --
	(366.63,311.09) --
	(366.73,310.29) --
	(366.84,310.86) --
	(367.15,310.61) --
	(367.26,310.87) --
	(367.36,310.06) --
	(367.46,310.26) --
	(367.57,310.34) --
	(367.88,310.33) --
	(367.99,310.92) --
	(368.09,309.59) --
	(368.20,309.78) --
	(368.30,311.18) --
	(368.62,310.08) --
	(368.72,311.20) --
	(368.83,310.32) --
	(368.93,312.78) --
	(369.04,309.17) --
	(369.35,311.64) --
	(369.46,309.42) --
	(369.56,310.61) --
	(369.67,311.20) --
	(369.77,309.68) --
	(370.09,311.15) --
	(370.19,310.33) --
	(370.30,312.06) --
	(370.40,310.06) --
	(370.50,311.08) --
	(370.82,310.07) --
	(370.92,313.60) --
	(371.03,307.96) --
	(371.13,312.34) --
	(371.24,309.59) --
	(371.55,311.71) --
	(371.66,312.71) --
	(371.76,311.70) --
	(371.87,310.41) --
	(371.97,310.31) --
	(372.29,311.06) --
	(372.39,309.55) --
	(372.50,311.46) --
	(372.60,309.96) --
	(372.71,312.56) --
	(373.02,309.53) --
	(373.13,311.12) --
	(373.23,309.59) --
	(373.33,313.77) --
	(373.44,308.20) --
	(373.75,312.04) --
	(373.86,309.58) --
	(373.96,312.56) --
	(374.07,310.57) --
	(374.17,311.22) --
	(374.49,309.30) --
	(374.59,310.34) --
	(374.70,313.12) --
	(374.80,309.44) --
	(375.22,310.97) --
	(375.33,310.32) --
	(375.43,310.73) --
	(375.54,310.29) --
	(375.64,310.86) --
	(375.96,310.39) --
	(376.06,311.64) --
	(376.16,309.98) --
	(376.27,311.18) --
	(376.37,310.06) --
	(376.69,311.70) --
	(376.79,309.76) --
	(376.90,311.56) --
	(377.00,310.16) --
	(377.11,310.00) --
	(377.42,310.97) --
	(377.53,310.19) --
	(377.63,310.26) --
	(377.74,310.79) --
	(377.84,310.82) --
	(378.16,310.44) --
	(378.26,310.68) --
	(378.37,310.85) --
	(378.47,310.89) --
	(378.58,310.35) --
	(378.89,310.86) --
	(378.99,311.07) --
	(379.10,310.26) --
	(379.20,311.08) --
	(379.31,310.34) --
	(379.62,310.77) --
	(379.73,310.47) --
	(379.83,310.55) --
	(379.94,310.10) --
	(380.04,311.34) --
	(380.36,310.07) --
	(380.46,311.21) --
	(380.57,311.22) --
	(380.67,310.06) --
	(380.78,310.88) --
	(381.09,311.30) --
	(381.20,310.20) --
	(381.30,310.93) --
	(381.41,309.99) --
	(381.51,312.64) --
	(381.82,308.04) --
	(381.93,312.95) --
	(382.03,309.67) --
	(382.14,311.04) --
	(382.24,310.34) --
	(382.56,310.79) --
	(382.66,310.63) --
	(382.77,309.84) --
	(382.87,311.43) --
	(382.98,309.91) --
	(383.29,312.05) --
	(383.40,309.68) --
	(383.50,311.85) --
	(383.61,309.53) --
	(383.71,311.35) --
	(384.03,310.22) --
	(384.13,310.81) --
	(384.24,310.42) --
	(384.34,311.28) --
	(384.45,310.23) --
	(384.76,310.79) --
	(384.86,310.59) --
	(384.97,310.57) --
	(385.07,310.51) --
	(385.18,310.78) --
	(385.49,310.43) --
	(385.60,311.11) --
	(385.70,310.22) --
	(385.81,310.62) --
	(385.91,311.14) --
	(386.23,310.15) --
	(386.33,310.92) --
	(386.44,310.30) --
	(386.54,311.17) --
	(386.65,310.17) --
	(386.96,310.61) --
	(387.07,310.73) --
	(387.17,310.46) --
	(387.28,310.71) --
	(387.38,310.49) --
	(387.69,310.72) --
	(387.80,310.40) --
	(387.90,310.76) --
	(388.01,310.21) --
	(388.11,310.79) --
	(388.43,310.45) --
	(388.53,310.56) --
	(388.64,310.57) --
	(388.74,310.58) --
	(388.85,310.63) --
	(389.16,310.70) --
	(389.27,310.91) --
	(389.37,310.43) --
	(389.48,310.67) --
	(389.58,310.37) --
	(389.90,310.88) --
	(390.00,310.38) --
	(390.11,311.28) --
	(390.21,310.17) --
	(390.32,311.39) --
	(390.63,310.25) --
	(390.73,311.45) --
	(390.84,310.14) --
	(390.94,311.25) --
	(391.05,310.22) --
	(391.36,310.84) --
	(391.47,309.42) --
	(391.57,311.27) --
	(391.68,310.28) --
	(391.78,311.89) --
	(392.10,311.75) --
	(392.20,314.48) --
	(392.31,308.64) --
	(392.41,315.12) --
	(392.52,313.72) --
	(392.83,309.08) --
	(392.94,314.35) --
	(393.04,309.20) --
	(393.15,314.15) --
	(393.25,308.58) --
	(393.56,311.84) --
	(393.67,310.22) --
	(393.77,310.89) --
	(393.88,312.22) --
	(393.98,308.73) --
	(394.30,311.38) --
	(394.40,310.15) --
	(394.51,310.90) --
	(394.61,310.31) --
	(394.72,310.94) --
	(395.03,311.15) --
	(395.14,309.59) --
	(395.24,312.07) --
	(395.35,311.97) --
	(395.45,309.54) --
	(395.77,311.78) --
	(395.87,310.11) --
	(395.98,310.57) --
	(396.08,310.81) --
	(396.18,310.52) --
	(396.50,310.69) --
	(396.60,311.86) --
	(396.71,309.90) --
	(396.81,310.94) --
	(396.92,310.85) --
	(397.23,311.75) --
	(397.34,307.92) --
	(397.44,314.10) --
	(397.55,308.88) --
	(397.65,313.73) --
	(397.97,312.16) --
	(398.07,309.22) --
	(398.18,311.56) --
	(398.28,311.71) --
	(398.39,309.76) --
	(398.70,311.11) --
	(398.81,314.93) --
	(398.91,307.37) --
	(399.01,312.90) --
	(399.12,308.31) --
	(399.43,311.63) --
	(399.54,311.33) --
	(399.64,310.52) --
	(399.75,311.01) --
	(399.85,310.54) --
	(400.17,310.41) --
	(400.27,311.02) --
	(400.38,309.97) --
	(400.48,311.73) --
	(400.59,310.57) --
	(400.90,310.61) --
	(401.01,310.70) --
	(401.11,310.22) --
	(401.22,312.32) --
	(401.32,308.92) --
	(401.64,311.60) --
	(401.74,310.09) --
	(401.84,310.14) --
	(401.95,311.83) --
	(402.05,310.40) --
	(402.37,311.79) --
	(402.47,309.83) --
	(402.58,311.62) --
	(402.68,310.11) --
	(402.79,310.77) --
	(403.10,310.71) --
	(403.31,310.00) --
	(403.42,310.92) --
	(403.52,310.51) --
	(403.84,310.78) --
	(404.05,310.31) --
	(404.15,311.16) --
	(404.26,311.47) --
	(404.57,310.61) --
	(404.68,315.80) --
	(404.78,308.06) --
	(404.88,313.02) --
	(404.99,309.01) --
	(405.30,312.52) --
	(405.41,309.57) --
	(405.51,311.22) --
	(405.62,310.10) --
	(405.72,311.51) --
	(406.04,308.47) --
	(406.14,312.61) --
	(406.25,309.43) --
	(406.35,310.81) --
	(406.46,311.99) --
	(406.77,309.87) --
	(406.88,312.13) --
	(406.98,309.69) --
	(407.09,311.51) --
	(407.19,310.79) --
	(407.51,311.10) --
	(407.61,310.54) --
	(407.71,310.52) --
	(407.82,310.28) --
	(407.92,310.75) --
	(408.24,312.92) --
	(408.34,309.08) --
	(408.45,313.13) --
	(408.55,309.16) --
	(408.66,312.68) --
	(408.97,310.15) --
	(409.08,311.99) --
	(409.18,309.88) --
	(409.29,311.37) --
	(409.39,314.53) --
	(409.71,307.97) --
	(409.81,311.95) --
	(409.92,309.88) --
	(410.02,314.61) --
	(410.13,308.25) --
	(410.44,310.88) --
	(410.54,310.64) --
	(410.65,310.65) --
	(410.75,311.53) --
	(410.86,310.13) --
	(411.17,310.97) --
	(411.28,310.65) --
	(411.38,310.52) --
	(411.49,310.80) --
	(411.59,310.26) --
	(411.91,311.18) --
	(412.01,311.02) --
	(412.12,310.16) --
	(412.22,311.26) --
	(412.33,312.33) --
	(412.64,309.58) --
	(412.75,310.91) --
	(412.85,310.95) --
	(412.96,311.25) --
	(413.06,308.99) --
	(413.37,312.21) --
	(413.48,308.99) --
	(413.58,311.85) --
	(413.69,313.70) --
	(413.79,311.68) --
	(414.11,311.69) --
	(414.21,310.52) --
	(414.32,314.28) --
	(414.42,305.79) --
	(414.53,314.70) --
	(414.84,308.33) --
	(414.95,311.37) --
	(415.05,310.01) --
	(415.16,311.54) --
	(415.58,311.46) --
	(415.68,310.01) --
	(415.79,310.82) --
	(415.89,310.48) --
	(416.00,310.50) --
	(416.31,311.31) --
	(416.41,310.28) --
	(416.52,310.82) --
	(416.62,311.11) --
	(416.73,308.64) --
	(417.04,312.14) --
	(417.15,309.38) --
	(417.25,310.63) --
	(417.36,310.87) --
	(417.46,310.22) --
	(417.78,312.58) --
	(417.88,309.85) --
	(417.99,311.15) --
	(418.09,310.24) --
	(418.20,311.57) --
	(418.51,311.35) --
	(418.62,310.13) --
	(418.72,310.68) --
	(418.83,310.29) --
	(418.93,310.82) --
	(419.24,311.45) --
	(419.35,309.97) --
	(419.45,310.72) --
	(419.56,310.38) --
	(419.66,311.61) --
	(419.98,311.03) --
	(420.08,310.67) --
	(420.19,313.11) --
	(420.29,309.33) --
	(420.40,311.99) --
	(420.71,310.96) --
	(420.82,311.29) --
	(420.92,310.79) --
	(421.03,310.46) --
	(421.13,310.74) --
	(421.45,310.40) --
	(421.55,310.67) --
	(421.66,310.30) --
	(421.76,311.24) --
	(421.87,310.01) --
	(422.18,311.23) --
	(422.28,309.13) --
	(422.39,311.27) --
	(422.49,308.96) --
	(422.60,312.20) --
	(422.91,306.62) --
	(423.02,313.82) --
	(423.12,308.57) --
	(423.23,311.73) --
	(423.33,309.30) --
	(423.65,312.93) --
	(423.75,310.91) --
	(423.86,310.48) --
	(423.96,313.57) --
	(424.07,309.55) --
	(424.38,311.43) --
	(424.49,309.57) --
	(424.59,314.81) --
	(424.70,308.10) --
	(424.80,312.90) --
	(425.11,309.55) --
	(425.22,310.64) --
	(425.32,312.86) --
	(425.43,310.94) --
	(425.53,310.36) --
	(425.85,310.93) --
	(425.95,310.28) --
	(426.06,310.79) --
	(426.16,310.98) --
	(426.27,318.90) --
	(426.58,305.39) --
	(426.69,315.07) --
	(426.79,308.77) --
	(426.90,311.15) --
	(427.00,310.75) --
	(427.32,310.59) --
	(427.42,314.50) --
	(427.53,308.76) --
	(427.63,311.95) --
	(427.73,309.29) --
	(428.05,311.48) --
	(428.15,309.54) --
	(428.26,310.57) --
	(428.36,310.37) --
	(428.47,311.47) --
	(428.78,311.28) --
	(428.89,309.24) --
	(428.99,311.98) --
	(429.10,310.25) --
	(429.20,311.96) --
	(429.52,308.46) --
	(429.62,316.77) --
	(429.73,306.37) --
	(429.83,312.91) --
	(429.94,309.12) --
	(430.25,311.30) --
	(430.36,310.15) --
	(430.46,326.05) --
	(430.56,300.04) --
	(430.67,316.90) --
	(430.98,306.40) --
	(431.09,314.65) --
	(431.19,312.35) --
	(431.30,313.34) --
	(431.40,308.56) --
	(431.72,313.08) --
	(431.82,310.55) --
	(431.93,310.41) --
	(432.03,311.33) --
	(432.14,310.31) --
	(432.45,310.90) --
	(432.56,298.22) --
	(432.66,318.02) --
	(432.77,308.25) --
	(432.87,311.77) --
	(433.19,310.08) --
	(433.29,310.42) --
	(433.39,310.18) --
	(433.50,310.78) --
	(433.60,311.09) --
	(433.92,311.49) --
	(434.02,310.10) --
	(434.13,311.04) --
	(434.23,310.29) --
	(434.34,310.78) --
	(434.65,310.48) --
	(434.76,310.62) --
	(434.86,310.53) --
	(434.97,311.21) --
	(435.07,310.83) --
	(435.39,311.14) --
	(435.49,309.78) --
	(435.60,310.75) --
	(435.70,310.41) --
	(435.81,306.57) --
	(436.12,313.10) --
	(436.22,309.38) --
	(436.33,311.22) --
	(436.43,311.43) --
	(436.54,310.00) --
	(436.85,310.97) --
	(436.96,310.29) --
	(437.06,311.68) --
	(437.17,309.79) --
	(437.27,310.69) --
	(437.59,310.49) --
	(437.69,311.49) --
	(437.80,309.97) --
	(437.90,311.61) --
	(438.01,309.91) --
	(438.32,312.08) --
	(438.43,309.53) --
	(438.53,311.28) --
	(438.64,310.53) --
	(438.74,310.73) --
	(439.06,310.96) --
	(439.16,312.15) --
	(439.26,309.59) --
	(439.37,311.51) --
	(439.47,309.99) --
	(439.79,310.74) --
	(439.89,310.30) --
	(440.00,311.03) --
	(440.10,311.32) --
	(440.21,311.78) --
	(440.52,314.11) --
	(440.63,308.79) --
	(440.73,314.26) --
	(440.84,309.27) --
	(440.94,311.42) --
	(441.26,310.48) --
	(441.36,311.26) --
	(441.57,310.95) --
	(441.68,310.33) --
	(441.99,311.20) --
	(442.09,313.56) --
	(442.30,309.19) --
	(442.41,311.36) --
	(442.72,312.71) --
	(442.83,311.41) --
	(442.93,309.61) --
	(443.04,311.03) --
	(443.14,310.92) --
	(443.46,310.90) --
	(443.56,310.32) --
	(443.67,311.80) --
	(443.77,309.55) --
	(443.88,311.12) --
	(444.19,309.64) --
	(444.30,311.70) --
	(444.40,309.45) --
	(444.51,311.03) --
	(444.61,310.30) --
	(444.92,310.68) --
	(445.03,310.56) --
	(445.13,310.63) --
	(445.24,313.05) --
	(445.34,309.67) --
	(445.66,311.13) --
	(445.76,312.80) --
	(445.87,309.09) --
	(445.97,311.28) --
	(446.08,310.30) --
	(446.39,310.87) --
	(446.50,311.03) --
	(446.60,310.24) --
	(446.71,311.50) --
	(446.81,310.62) --
	(447.13,310.55) --
	(447.23,312.76) --
	(447.34,309.21) --
	(447.44,312.06) --
	(447.55,309.63) --
	(447.86,311.22) --
	(447.96,312.75) --
	(448.07,309.23) --
	(448.17,311.42) --
	(448.28,311.04) --
	(448.59,310.26) --
	(448.70,310.76) --
	(448.80,310.04) --
	(448.91,309.99) --
	(449.01,310.95) --
	(449.33,310.95) --
	(449.43,310.35) --
	(449.54,311.98) --
	(449.64,309.67) --
	(449.75,311.78) --
	(450.06,309.96) --
	(450.17,321.12) --
	(450.27,305.95) --
	(450.38,319.16) --
	(450.48,308.03) --
	(450.79,312.76) --
	(450.90,312.26) --
	(451.00,310.63) --
	(451.11,309.15) --
	(451.21,311.73) --
	(451.53,313.96) --
	(451.63,306.27) --
	(451.74,313.30) --
	(451.84,309.41) --
	(451.95,312.68) --
	(452.26,309.20) --
	(452.37,320.74) --
	(452.47,303.74) --
	(452.58,314.58) --
	(453.00,307.99) --
	(453.10,312.18) --
	(453.21,314.84) --
	(453.31,309.38) --
	(453.41,315.92) --
	(453.73,307.69) --
	(453.83,313.54) --
	(453.94,313.69) --
	(454.04,308.22) --
	(454.15,311.22) --
	(454.46,311.02) --
	(454.57,309.19) --
	(454.67,310.61) --
	(454.78,310.58) --
	(454.88,309.21) --
	(455.20,313.74) --
	(455.30,308.16) --
	(455.41,312.27) --
	(455.51,309.54) --
	(455.62,311.74) --
	(455.93,309.88) --
	(456.04,311.47) --
	(456.14,313.27) --
	(456.24,308.60) --
	(456.35,312.07) --
	(456.66,309.28) --
	(456.77,306.12) --
	(456.87,314.87) --
	(456.98,305.12) --
	(457.08,314.67) --
	(457.40,308.17) --
	(457.50,314.62) --
	(457.61,306.05) --
	(457.71,315.88) --
	(457.82,307.79) --
	(458.13,313.93) --
	(458.24,310.38) --
	(458.34,326.03) --
	(458.45,301.25) --
	(458.55,316.24) --
	(458.87,310.65) --
	(458.97,312.80) --
	(459.08,311.08) --
	(459.18,310.35) --
	(459.28,309.07) --
	(459.60,310.32) --
	(459.70,311.28) --
	(459.81,307.86) --
	(459.91,312.25) --
	(460.02,314.38) --
	(460.33,307.78) --
	(460.44,311.71) --
	(460.54,313.01) --
	(460.65,309.02) --
	(460.75,312.68) --
	(461.07,309.96) --
	(461.17,324.93) --
	(461.28,302.43) --
	(461.38,313.32) --
	(461.49,308.52) --
	(461.80,312.29) --
	(461.91,310.45) --
	(462.01,310.60) --
	(462.11,310.66) --
	(462.22,311.63) --
	(462.53,309.01) --
	(462.64,310.42) --
	(462.74,310.65) --
	(462.85,309.42) --
	(462.95,314.83) --
	(463.27,308.58) --
	(463.37,318.53) --
	(463.48,305.66) --
	(463.58,313.61) --
	(463.69,309.85) --
	(464.00,310.81) --
	(464.11,313.95) --
	(464.21,309.95) --
	(464.32,312.16) --
	(464.42,309.33) --
	(464.74,316.97) --
	(464.84,306.57) --
	(464.94,316.32) --
	(465.05,306.84) --
	(465.15,311.08) --
	(465.47,310.24) --
	(465.57,309.99) --
	(465.68,311.54) --
	(465.78,310.42) --
	(465.89,309.91) --
	(466.20,311.21) --
	(466.31,310.92) --
	(466.41,311.02) --
	(466.52,310.73) --
	(466.62,310.93) --
	(466.94,311.55) --
	(467.04,319.19) --
	(467.15,308.55) --
	(467.25,311.97) --
	(467.36,310.07) --
	(467.67,323.35) --
	(467.77,302.14) --
	(467.88,315.54) --
	(467.98,306.96) --
	(468.09,313.95) --
	(468.40,308.95) --
	(468.51,312.40) --
	(468.61,310.11) --
	(468.72,310.78) --
	(468.82,309.08) --
	(469.14,311.51) --
	(469.24,312.19) --
	(469.35,309.04) --
	(469.45,311.93) --
	(469.56,311.24) --
	(469.87,309.33) --
	(469.98,311.34) --
	(470.08,311.45) --
	(470.19,308.23) --
	(470.29,311.48) --
	(470.60,309.83) --
	(470.71,315.77) --
	(470.81,307.66) --
	(470.92,312.61) --
	(471.02,309.53) --
	(471.34,310.91) --
	(471.44,310.06) --
	(471.55,310.92) --
	(471.65,310.58) --
	(471.76,310.17) --
	(472.07,311.22) --
	(472.18,310.20) --
	(472.28,311.52) --
	(472.39,310.64) --
	(472.49,309.43) --
	(472.81,311.22) --
	(472.91,310.25) --
	(473.02,310.38) --
	(473.12,310.81) --
	(473.23,311.34) --
	(473.54,310.76) --
	(473.64,313.98) --
	(473.75,308.34) --
	(473.85,313.04) --
	(473.96,308.36) --
	(474.27,311.94) --
	(474.38,309.77) --
	(474.48,311.24) --
	(474.59,310.85) --
	(474.69,312.51) --
	(475.01,310.66) --
	(475.11,310.51) --
	(475.22,310.47) --
	(475.32,310.62) --
	(475.43,310.61) --
	(475.74,310.90) --
	(475.85,311.42) --
	(475.95,311.51) --
	(476.06,309.47) --
	(476.16,313.50) --
	(476.47,308.57) --
	(476.58,313.28) --
	(476.68,309.42) --
	(476.79,311.29) --
	(476.89,310.07) --
	(477.21,310.96) --
	(477.31,312.59) --
	(477.42,309.25) --
	(477.52,311.42) --
	(477.63,311.41) --
	(477.94,312.06) --
	(478.05,310.08) --
	(478.15,310.84) --
	(478.26,310.55) --
	(478.36,313.73) --
	(478.68,308.24) --
	(478.78,312.63) --
	(478.89,311.25) --
	(478.99,310.94) --
	(479.10,310.20) --
	(479.41,310.88) --
	(479.51,309.83) --
	(479.62,311.64) --
	(479.72,309.50) --
	(480.14,311.36) --
	(480.25,314.82) --
	(480.35,308.01) --
	(480.46,311.57) --
	(480.88,310.08) --
	(480.98,312.54) --
	(481.09,312.50) --
	(481.19,308.95) --
	(481.30,316.23) --
	(481.61,307.51) --
	(481.72,311.66) --
	(481.82,311.48) --
	(481.93,316.81) --
	(482.03,306.46) --
	(482.34,317.49) --
	(482.45,306.75) --
	(482.55,317.21) --
	(482.66,306.26) --
	(482.76,312.70) --
	(483.08,309.60) --
	(483.18,314.21) --
	(483.29,308.09) --
	(483.39,312.07) --
	(483.50,311.43) --
	(483.81,312.42) --
	(483.92,310.06) --
	(484.02,311.92) --
	(484.13,307.26) --
	(484.23,312.51) --
	(484.55,309.87) --
	(484.65,312.74) --
	(484.76,309.55) --
	(484.86,310.32) --
	(484.96,312.19) --
	(485.28,310.35) --
	(485.38,311.72) --
	(485.49,309.39) --
	(485.59,311.63) --
	(485.70,310.30) --
	(486.01,312.46) --
	(486.12,308.75) --
	(486.22,312.25) --
	(486.33,309.64) --
	(486.43,312.09) --
	(486.75,310.18) --
	(486.85,310.63) --
	(486.96,309.86) --
	(487.06,311.78) --
	(487.17,310.52) --
	(487.48,311.53) --
	(487.59,309.83) --
	(487.69,313.67) --
	(487.79,309.92) --
	(487.90,311.38) --
	(488.21,310.60) --
	(488.32,311.03) --
	(488.42,310.69) --
	(488.53,311.37) --
	(488.63,310.33) --
	(488.95,311.26) --
	(489.05,311.51) --
	(489.16,309.18) --
	(489.26,311.47) --
	(489.37,310.56) --
	(489.68,311.47) --
	(489.79,309.89) --
	(489.89,311.19) --
	(490.00,310.34) --
	(490.42,310.69) --
	(490.52,310.49) --
	(490.62,312.47) --
	(490.73,309.66) --
	(490.83,311.36) --
	(491.15,310.07) --
	(491.25,311.91) --
	(491.36,309.90) --
	(491.46,310.97) --
	(491.57,310.74) --
	(491.88,310.60) --
	(491.99,310.55) --
	(492.09,310.68) --
	(492.20,310.56) --
	(492.30,311.04) --
	(492.62,310.43) --
	(492.72,310.67) --
	(492.83,310.72) --
	(492.93,310.54) --
	(493.04,310.93) --
	(493.35,311.24) --
	(493.46,310.55) --
	(493.56,311.16) --
	(493.66,311.25) --
	(493.77,310.38) --
	(494.08,310.40) --
	(494.19,313.34) --
	(494.29,309.40) --
	(494.40,312.75) --
	(494.50,309.34) --
	(494.82,312.60) --
	(494.92,309.39) --
	(495.03,316.40) --
	(495.13,315.88) --
	(495.24,314.62) --
	(495.55,307.98) --
	(495.66,312.12) --
	(495.76,310.38) --
	(495.87,310.77) --
	(495.97,312.90) --
	(496.29,309.30) --
	(496.39,311.51) --
	(496.49,310.88) --
	(496.60,310.68) --
	(496.70,310.51) --
	(497.02,310.60) --
	(497.12,311.74) --
	(497.23,310.91) --
	(497.33,310.96) --
	(497.44,310.45) --
	(497.75,311.52) --
	(497.86,310.16) --
	(497.96,311.94) --
	(498.07,309.71) --
	(498.17,311.00) --
	(498.49,311.39) --
	(498.59,310.15) --
	(498.70,311.89) --
	(498.80,310.65) --
	(498.91,310.73) --
	(499.22,310.48) --
	(499.32,310.58) --
	(499.43,310.82) --
	(499.53,311.16) --
	(499.64,311.86) --
	(499.95,309.79) --
	(500.06,311.92) --
	(500.16,320.15) --
	(500.27,306.62) --
	(500.37,312.68) --
	(500.69,314.42) --
	(500.79,312.12) --
	(500.90,310.38) --
	(501.00,310.19) --
	(501.11,311.19) --
	(501.42,310.03) --
	(501.53,310.66) --
	(501.63,311.09) --
	(501.74,310.84) --
	(501.84,310.29) --
	(502.15,310.69) --
	(502.26,313.08) --
	(502.36,308.88) --
	(502.47,313.04) --
	(502.57,309.28) --
	(502.89,311.59) --
	(502.99,310.96) --
	(503.10,310.39) --
	(503.20,311.54) --
	(503.31,310.16) --
	(503.62,310.90) --
	(503.73,310.35) --
	(503.83,311.59) --
	(503.94,310.30) --
	(504.04,310.91) --
	(504.36,311.01) --
	(504.46,315.45) --
	(504.57,307.97) --
	(504.67,312.35) --
	(504.78,320.71) --
	(505.09,304.46) --
	(505.19,314.09) --
	(505.30,311.30) --
	(505.40,310.12) --
	(505.51,310.95) --
	(505.82,312.68) --
	(505.93,310.93) --
	(506.03,310.37) --
	(506.14,310.75) --
	(506.24,311.60) --
	(506.56,309.91) --
	(506.66,311.62) --
	(506.77,309.82) --
	(506.87,311.32) --
	(506.98,310.31) --
	(507.29,309.75) --
	(507.40,311.39) --
	(507.50,308.22) --
	(507.61,312.21) --
	(507.71,310.75) --
	(508.02,310.42) --
	(508.13,315.27) --
	(508.23,307.72) --
	(508.34,312.05) --
	(508.44,309.64) --
	(508.76,311.70) --
	(508.86,312.87) --
	(508.97,308.47) --
	(509.07,314.16) --
	(509.18,306.07) --
	(509.49,312.49) --
	(509.60,310.57) --
	(509.70,317.73) --
	(509.81,315.55) --
	(509.91,306.29) --
	(510.23,318.31) --
	(510.33,305.16) --
	(510.44,313.87) --
	(510.54,308.78) --
	(510.65,316.70) --
	(510.96,310.83) --
	(511.06,310.17) --
	(511.17,315.47) --
	(511.27,310.85) --
	(511.38,309.90) --
	(511.69,310.97) --
	(511.80,310.61) --
	(511.90,310.46) --
	(512.01,310.60) --
	(512.11,314.86) --
	(512.43,308.39) --
	(512.53,310.84) --
	(512.64,310.80) --
	(512.74,312.22) --
	(512.85,308.98) --
	(513.16,311.39) --
	(513.27,312.19) --
	(513.37,309.13) --
	(513.48,309.71) --
	(513.58,311.49) --
	(513.89,309.94) --
	(514.00,314.19) --
	(514.10,314.76) --
	(514.21,307.88) --
	(514.31,312.28) --
	(514.63,308.78) --
	(514.73,311.44) --
	(514.84,308.78) --
	(514.94,314.08) --
	(515.05,307.93) --
	(515.36,314.30) --
	(515.47,309.21) --
	(515.57,311.35) --
	(515.68,310.54) --
	(515.78,309.62) --
	(516.10,312.82) --
	(516.20,309.58) --
	(516.31,315.66) --
	(516.41,311.57) --
	(516.51,312.12) --
	(516.83,312.79) --
	(516.93,306.69) --
	(517.04,308.74) --
	(517.14,312.35) --
	(517.25,315.71) --
	(517.56,317.28) --
	(517.67,314.68) --
	(517.77,311.83) --
	(517.88,313.35) --
	(517.98,321.57) --
	(518.30,299.06) --
	(518.40,317.32) --
	(518.51,306.12) --
	(518.61,311.53) --
	(518.72,310.53) --
	(519.03,309.52) --
	(519.14,318.56) --
	(519.24,306.43) --
	(519.34,314.51) --
	(519.45,307.71) --
	(519.76,313.77) --
	(519.87,312.24) --
	(519.97,308.24) --
	(520.08,313.15) --
	(520.18,310.25) --
	(520.50,311.13) --
	(520.60,312.94) --
	(520.71,309.87) --
	(520.81,311.14) --
	(520.92,310.00) --
	(521.23,309.92) --
	(521.34,309.94) --
	(521.44,310.77) --
	(521.55,309.95) --
	(521.65,311.07) --
	(521.97,310.28) --
	(522.07,310.76) --
	(522.17,309.70) --
	(522.28,312.61) --
	(522.38,309.72) --
	(522.70,311.85) --
	(522.80,309.38) --
	(522.91,311.29) --
	(523.01,313.81) --
	(523.12,308.49) --
	(523.43,313.23) --
	(523.54,308.36) --
	(523.64,312.84) --
	(523.75,309.41) --
	(523.85,306.80) --
	(524.17,311.89) --
	(524.27,309.68) --
	(524.38,311.32) --
	(524.48,319.39) --
	(524.59,250.50) --
	(524.90,330.51) --
	(525.00,288.06) --
	(525.11,273.67) --
	(525.21,335.51) --
	(525.32,290.56) --
	(525.63,308.21) --
	(525.74,290.91) --
	(525.84,305.69) --
	(525.95,277.60) --
	(526.05,322.60) --
	(526.37,301.66) --
	(526.47,311.58) --
	(526.58,309.48) --
	(526.68,310.92) --
	(526.79,310.92) --
	(527.10,310.39) --
	(527.21,311.41) --
	(527.31,311.28) --
	(527.42,296.79) --
	(527.52,316.37) --
	(527.84,306.51) --
	(527.94,313.67) --
	(528.04,308.21) --
	(528.15,305.96) --
	(528.25,311.79) --
	(528.57,305.01) --
	(528.67,314.16) --
	(528.78,308.34) --
	(528.88,312.10) --
	(528.99,308.61) --
	(529.30,311.80) --
	(529.41,311.24) --
	(529.51,310.51) --
	(529.62,310.12) --
	(530.04,305.73) --
	(530.14,313.53) --
	(530.25,308.57) --
	(530.35,312.63) --
	(530.46,307.97) --
	(530.77,309.51) --
	(530.87,313.20) --
	(530.98,306.86) --
	(531.08,312.01) --
	(531.19,307.22) --
	(531.50,312.52) --
	(531.61,309.99) --
	(531.71,313.19) --
	(531.82,308.41) --
	(531.92,312.38) --
	(532.24,306.92) --
	(532.34,318.89) --
	(532.45,304.70) --
	(532.55,312.76) --
	(532.66,308.31) --
	(532.97,310.63) --
	(533.08,310.04) --
	(533.18,311.49) --
	(533.29,309.64) --
	(533.39,312.23) --
	(533.70,311.31) --
	(533.81,312.43) --
	(533.91,310.39) --
	(534.02,310.76) --
	(534.12,308.72) --
	(534.44,311.62) --
	(534.54,309.86) --
	(534.65,310.59) --
	(534.75,305.48) --
	(534.86,313.73) --
	(535.17,308.48) --
	(535.28,312.52) --
	(535.38,309.42) --
	(535.49,311.29) --
	(535.59,311.74) --
	(535.91,309.24) --
	(536.01,311.29) --
	(536.12,317.46) --
	(536.22,315.37) --
	(536.33,306.49) --
	(536.64,313.78) --
	(536.74,309.22) --
	(536.85,312.10) --
	(536.95,309.07) --
	(537.06,313.31) --
	(537.37,309.19) --
	(537.48,311.70) --
	(537.58,309.63) --
	(537.69,312.56) --
	(537.79,310.36) --
	(538.11,309.13) --
	(538.21,309.50) --
	(538.32,311.11) --
	(538.42,310.16) --
	(538.53,313.05) --
	(538.84,310.58) --
	(538.95,308.85) --
	(539.05,312.83) --
	(539.16,307.75) --
	(539.26,312.24) --
	(539.57,307.31) --
	(539.68,312.72) --
	(539.78,309.63) --
	(539.89,310.72) --
	(539.99,310.43) --
	(540.31,309.59) --
	(540.41,311.27) --
	(540.52,311.78) --
	(540.62,309.73) --
	(540.73,309.30) --
	(541.04,311.66) --
	(541.15,311.80) --
	(541.25,310.11) --
	(541.36,309.57) --
	(541.46,311.19) --
	(541.78,310.19) --
	(541.88,311.15) --
	(541.99,310.03) --
	(542.09,311.05) --
	(542.19,310.56) --
	(542.51,310.30) --
	(542.61,312.90) --
	(542.72,309.64) --
	(542.82,311.02) --
	(542.93,310.65) --
	(543.24,310.90) --
	(543.35,298.91) --
	(543.45,318.92) --
	(543.56,304.75) --
	(543.66,314.58) --
	(543.98,308.90) --
	(544.08,324.30) --
	(544.19,308.71) --
	(544.29,313.00) --
	(544.40,309.17) --
	(544.71,318.21) --
	(544.82,294.36) --
	(544.92,322.68) --
	(545.02,305.54) --
	(545.13,311.53) --
	(545.44,311.99) --
	(545.55,299.46) --
	(545.65,314.99) --
	(545.76,313.48) --
	(545.86,308.93) --
	(546.18,308.10) --
	(546.28,313.27) --
	(546.39,308.85) --
	(546.49,312.41) --
	(546.60,309.24) --
	(546.91,312.44) --
	(547.02,302.98) --
	(547.12,311.61) --
	(547.23,303.48) --
	(547.33,313.07) --
	(547.65,309.18) --
	(547.75,313.28) --
	(547.86,308.07) --
	(547.96,311.52) --
	(548.06,310.34) --
	(548.38,309.14) --
	(548.48,311.96) --
	(548.59,309.46) --
	(548.69,311.27) --
	(548.80,309.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,298.43) --
	( 71.67,298.34) --
	( 71.78,298.40) --
	( 71.88,298.68) --
	( 72.20,298.64) --
	( 72.30,299.68) --
	( 72.41,300.04) --
	( 72.51,298.88) --
	( 72.61,298.41) --
	( 72.93,299.94) --
	( 73.03,298.74) --
	( 73.14,299.22) --
	( 73.24,298.92) --
	( 73.35,298.69) --
	( 73.66,299.01) --
	( 73.77,300.25) --
	( 73.87,299.53) --
	( 73.98,300.47) --
	( 74.08,299.83) --
	( 74.40,299.05) --
	( 74.50,299.33) --
	( 74.61,299.28) --
	( 74.71,300.78) --
	( 74.82,299.79) --
	( 75.13,299.13) --
	( 75.24,298.83) --
	( 75.34,298.66) --
	( 75.44,298.71) --
	( 75.55,298.60) --
	( 75.86,298.25) --
	( 75.97,298.34) --
	( 76.07,298.30) --
	( 76.18,298.59) --
	( 76.28,298.43) --
	( 76.60,298.28) --
	( 76.70,298.41) --
	( 76.81,298.43) --
	( 76.91,297.88) --
	( 77.02,298.17) --
	( 77.33,298.19) --
	( 77.44,298.39) --
	( 77.54,298.66) --
	( 77.65,298.69) --
	( 77.75,298.60) --
	( 78.07,298.85) --
	( 78.17,298.68) --
	( 78.27,298.96) --
	( 78.38,298.70) --
	( 78.48,298.62) --
	( 78.80,298.47) --
	( 78.90,298.48) --
	( 79.01,298.60) --
	( 79.11,297.66) --
	( 79.22,297.52) --
	( 79.53,298.30) --
	( 79.64,298.87) --
	( 79.74,298.30) --
	( 79.85,298.42) --
	( 79.95,298.66) --
	( 80.27,298.27) --
	( 80.37,298.40) --
	( 80.48,298.19) --
	( 80.58,298.35) --
	( 80.69,298.96) --
	( 81.00,298.84) --
	( 81.10,299.01) --
	( 81.21,298.36) --
	( 81.31,298.42) --
	( 81.42,298.81) --
	( 81.73,298.80) --
	( 81.84,299.45) --
	( 81.94,299.01) --
	( 82.05,298.76) --
	( 82.15,298.61) --
	( 82.47,288.90) --
	( 82.57,293.78) --
	( 82.68,296.04) --
	( 82.78,297.19) --
	( 82.89,297.78) --
	( 83.20,298.11) --
	( 83.31,298.34) --
	( 83.41,298.52) --
	( 83.52,298.52) --
	( 83.62,298.04) --
	( 83.94,298.20) --
	( 84.04,298.44) --
	( 84.14,298.35) --
	( 84.25,298.78) --
	( 84.35,298.52) --
	( 84.67,298.57) --
	( 84.77,298.61) --
	( 84.88,298.83) --
	( 84.98,298.74) --
	( 85.09,298.80) --
	( 85.40,298.62) --
	( 85.51,298.54) --
	( 85.61,298.52) --
	( 85.72,298.49) --
	( 85.82,298.54) --
	( 86.14,298.41) --
	( 86.24,298.44) --
	( 86.35,298.51) --
	( 86.45,298.46) --
	( 86.56,298.61) --
	( 86.87,298.55) --
	( 86.97,298.25) --
	( 87.08,298.54) --
	( 87.18,298.49) --
	( 87.29,298.40) --
	( 87.60,298.33) --
	( 87.71,298.39) --
	( 87.81,298.27) --
	( 87.92,298.39) --
	( 88.02,298.20) --
	( 88.34,298.30) --
	( 88.44,298.36) --
	( 88.55,298.62) --
	( 88.65,298.56) --
	( 88.76,298.67) --
	( 89.07,298.61) --
	( 89.18,298.58) --
	( 89.28,298.57) --
	( 89.39,298.43) --
	( 89.49,298.53) --
	( 89.80,298.57) --
	( 89.91,298.37) --
	( 90.01,298.84) --
	( 90.12,298.78) --
	( 90.22,299.06) --
	( 90.54,298.88) --
	( 90.64,298.74) --
	( 90.75,298.51) --
	( 90.85,298.52) --
	( 90.96,298.66) --
	( 91.27,298.75) --
	( 91.38,298.73) --
	( 91.48,298.61) --
	( 91.59,298.55) --
	( 91.69,298.22) --
	( 92.01,298.43) --
	( 92.11,298.25) --
	( 92.22,298.37) --
	( 92.32,298.54) --
	( 92.43,298.70) --
	( 92.74,298.43) --
	( 92.84,298.62) --
	( 92.95,299.09) --
	( 93.05,298.48) --
	( 93.16,298.52) --
	( 93.47,298.49) --
	( 93.58,298.48) --
	( 93.68,298.48) --
	( 93.79,298.83) --
	( 93.89,298.67) --
	( 94.21,298.57) --
	( 94.31,298.33) --
	( 94.42,298.44) --
	( 94.52,298.54) --
	( 94.63,298.38) --
	( 94.94,298.40) --
	( 95.05,298.53) --
	( 95.15,298.50) --
	( 95.26,298.55) --
	( 95.36,298.49) --
	( 95.67,297.91) --
	( 95.78,298.18) --
	( 95.88,298.32) --
	( 95.99,298.17) --
	( 96.09,298.37) --
	( 96.41,298.36) --
	( 96.51,298.40) --
	( 96.62,298.45) --
	( 96.72,298.52) --
	( 96.83,298.45) --
	( 97.14,298.46) --
	( 97.25,298.47) --
	( 97.35,298.48) --
	( 97.46,298.35) --
	( 97.56,298.55) --
	( 97.88,298.50) --
	( 97.98,298.50) --
	( 98.09,298.30) --
	( 98.19,298.70) --
	( 98.29,298.65) --
	( 98.61,298.56) --
	( 98.71,297.92) --
	( 98.82,298.37) --
	( 98.92,298.45) --
	( 99.03,298.42) --
	( 99.34,298.49) --
	( 99.45,298.47) --
	( 99.55,298.47) --
	( 99.66,298.53) --
	( 99.76,298.55) --
	(100.08,298.51) --
	(100.18,298.48) --
	(100.29,298.19) --
	(100.39,298.38) --
	(100.50,298.49) --
	(100.81,298.55) --
	(100.92,298.72) --
	(101.02,298.64) --
	(101.12,298.66) --
	(101.23,298.46) --
	(101.54,298.37) --
	(101.65,298.47) --
	(101.75,298.48) --
	(101.86,298.44) --
	(101.96,298.46) --
	(102.28,298.58) --
	(102.38,298.58) --
	(102.49,298.62) --
	(102.59,298.57) --
	(102.70,298.42) --
	(103.01,298.43) --
	(103.12,298.94) --
	(103.22,298.77) --
	(103.33,298.69) --
	(103.43,298.58) --
	(103.75,298.53) --
	(103.85,298.43) --
	(103.96,298.35) --
	(104.06,298.45) --
	(104.16,298.54) --
	(104.48,298.70) --
	(104.58,298.60) --
	(104.69,298.57) --
	(104.79,298.50) --
	(104.90,298.46) --
	(105.21,298.58) --
	(105.32,297.97) --
	(105.42,296.08) --
	(105.53,297.23) --
	(105.63,296.90) --
	(105.95,297.26) --
	(106.05,297.74) --
	(106.16,298.14) --
	(106.26,298.37) --
	(106.37,298.54) --
	(106.68,298.59) --
	(106.79,298.33) --
	(106.89,298.39) --
	(106.99,298.44) --
	(107.10,299.39) --
	(107.41,298.76) --
	(107.52,299.90) --
	(107.62,299.36) --
	(107.73,299.00) --
	(107.83,298.59) --
	(108.15,298.62) --
	(108.25,298.80) --
	(108.36,299.07) --
	(108.46,298.74) --
	(108.57,298.59) --
	(108.88,298.85) --
	(108.99,298.70) --
	(109.09,298.53) --
	(109.20,298.64) --
	(109.30,298.57) --
	(109.62,298.57) --
	(109.72,298.57) --
	(109.82,298.14) --
	(109.93,298.26) --
	(110.03,298.31) --
	(110.35,298.37) --
	(110.45,298.69) --
	(110.56,298.67) --
	(110.66,298.68) --
	(110.77,299.04) --
	(111.08,298.79) --
	(111.19,298.55) --
	(111.29,298.46) --
	(111.40,298.68) --
	(111.50,298.59) --
	(111.82,298.31) --
	(111.92,298.26) --
	(112.03,298.85) --
	(112.13,298.59) --
	(112.24,298.71) --
	(112.55,298.30) --
	(112.65,298.55) --
	(112.76,298.74) --
	(112.86,298.70) --
	(112.97,298.60) --
	(113.28,298.06) --
	(113.39,298.26) --
	(113.49,298.46) --
	(113.60,298.60) --
	(113.70,298.58) --
	(114.02,298.51) --
	(114.12,298.54) --
	(114.23,298.47) --
	(114.33,298.35) --
	(114.44,298.68) --
	(114.75,298.59) --
	(114.86,298.53) --
	(114.96,298.43) --
	(115.07,298.61) --
	(115.17,299.07) --
	(115.48,299.20) --
	(115.59,299.20) --
	(115.69,299.32) --
	(115.80,298.84) --
	(115.90,304.42) --
	(116.22,303.69) --
	(116.32,301.41) --
	(116.43,300.92) --
	(116.53,298.73) --
	(116.64,298.51) --
	(116.95,298.65) --
	(117.06,298.52) --
	(117.16,297.85) --
	(117.27,297.95) --
	(117.37,297.77) --
	(117.69,297.90) --
	(117.79,297.88) --
	(117.90,298.46) --
	(118.00,298.65) --
	(118.11,298.55) --
	(118.42,298.45) --
	(118.52,298.62) --
	(118.63,298.61) --
	(118.73,298.72) --
	(118.84,298.31) --
	(119.15,298.21) --
	(119.26,298.37) --
	(119.36,298.44) --
	(119.47,298.35) --
	(119.57,298.42) --
	(119.89,298.76) --
	(119.99,298.43) --
	(120.10,298.43) --
	(120.20,299.90) --
	(120.31,300.15) --
	(120.62,299.08) --
	(120.73,299.17) --
	(120.83,297.14) --
	(120.94,298.52) --
	(121.04,299.16) --
	(121.35,298.84) --
	(121.46,298.71) --
	(121.56,298.61) --
	(121.67,298.81) --
	(121.77,299.82) --
	(122.09,299.36) --
	(122.19,298.95) --
	(122.30,298.80) --
	(122.40,298.90) --
	(122.51,298.63) --
	(122.82,298.55) --
	(122.93,298.55) --
	(123.03,298.86) --
	(123.14,298.15) --
	(123.24,298.30) --
	(123.56,298.70) --
	(123.66,298.95) --
	(123.77,298.37) --
	(123.87,298.83) --
	(123.98,298.59) --
	(124.29,298.51) --
	(124.39,298.55) --
	(124.50,298.45) --
	(124.60,298.46) --
	(124.71,298.67) --
	(125.02,298.95) --
	(125.13,299.37) --
	(125.23,299.03) --
	(125.34,298.67) --
	(125.44,300.10) --
	(125.76,299.49) --
	(125.86,299.23) --
	(125.97,298.68) --
	(126.07,299.39) --
	(126.18,298.83) --
	(126.49,298.61) --
	(126.60,298.24) --
	(126.70,298.79) --
	(126.81,299.05) --
	(126.91,299.40) --
	(127.22,299.05) --
	(127.33,299.03) --
	(127.43,298.71) --
	(127.54,298.59) --
	(127.64,298.61) --
	(127.96,298.61) --
	(128.06,298.80) --
	(128.17,298.59) --
	(128.27,299.24) --
	(128.38,298.99) --
	(128.69,298.56) --
	(128.80,298.69) --
	(128.90,298.62) --
	(129.01,299.13) --
	(129.11,299.01) --
	(129.43,298.83) --
	(129.53,298.22) --
	(129.64,297.88) --
	(129.74,298.33) --
	(129.84,298.43) --
	(130.16,298.00) --
	(130.26,299.79) --
	(130.37,299.19) --
	(130.47,298.92) --
	(130.58,298.64) --
	(130.89,298.33) --
	(131.00,298.43) --
	(131.10,298.48) --
	(131.21,298.45) --
	(131.31,299.13) --
	(131.63,299.25) --
	(131.73,299.21) --
	(131.84,299.28) --
	(131.94,299.23) --
	(132.05,298.52) --
	(132.36,298.64) --
	(132.47,299.24) --
	(132.57,298.81) --
	(132.67,298.24) --
	(132.78,299.03) --
	(133.09,298.59) --
	(133.20,298.59) --
	(133.30,298.45) --
	(133.41,298.62) --
	(133.51,298.08) --
	(133.83,298.31) --
	(133.93,298.35) --
	(134.04,296.33) --
	(134.14,299.75) --
	(134.25,298.99) --
	(134.56,311.32) --
	(134.67,305.65) --
	(134.77,308.67) --
	(134.88,302.88) --
	(134.98,300.71) --
	(135.30,299.72) --
	(135.40,299.19) --
	(135.50,298.88) --
	(135.61,299.22) --
	(135.71,300.39) --
	(136.03,303.35) --
	(136.13,301.14) --
	(136.24,293.62) --
	(136.34,295.78) --
	(136.45,297.27) --
	(136.76,297.64) --
	(136.87,292.37) --
	(136.97,291.86) --
	(137.08,295.02) --
	(137.18,296.03) --
	(137.50,297.04) --
	(137.60,297.23) --
	(137.71,297.82) --
	(137.81,297.69) --
	(137.92,297.90) --
	(138.23,298.29) --
	(138.34,298.44) --
	(138.44,298.13) --
	(138.54,298.16) --
	(138.65,298.57) --
	(138.96,298.26) --
	(139.07,298.33) --
	(139.17,298.71) --
	(139.28,298.56) --
	(139.38,298.76) --
	(139.70,297.81) --
	(139.80,298.57) --
	(139.91,298.48) --
	(140.01,297.90) --
	(140.12,297.55) --
	(140.43,298.02) --
	(140.54,298.09) --
	(140.64,298.85) --
	(140.75,299.14) --
	(140.85,299.31) --
	(141.17,298.68) --
	(141.27,298.95) --
	(141.37,299.53) --
	(141.48,299.01) --
	(141.58,298.92) --
	(141.90,299.38) --
	(142.00,298.87) --
	(142.11,300.64) --
	(142.21,298.19) --
	(142.32,299.79) --
	(142.63,298.86) --
	(142.74,298.76) --
	(142.84,298.97) --
	(142.95,298.83) --
	(143.05,298.63) --
	(143.37,297.62) --
	(143.47,298.39) --
	(143.58,298.31) --
	(143.68,298.07) --
	(143.79,298.60) --
	(144.10,298.11) --
	(144.20,298.27) --
	(144.31,299.71) --
	(144.41,299.18) --
	(144.52,299.68) --
	(144.83,299.41) --
	(144.94,298.99) --
	(145.04,298.86) --
	(145.15,298.84) --
	(145.25,299.59) --
	(145.57,299.07) --
	(145.67,295.37) --
	(145.78,296.94) --
	(145.88,298.47) --
	(146.30,300.24) --
	(146.41,299.39) --
	(146.51,298.54) --
	(146.62,298.49) --
	(146.72,298.67) --
	(147.03,298.70) --
	(147.14,300.53) --
	(147.24,299.59) --
	(147.35,298.88) --
	(147.45,298.66) --
	(147.77,298.58) --
	(147.87,298.31) --
	(147.98,298.40) --
	(148.08,298.39) --
	(148.19,298.73) --
	(148.50,298.60) --
	(148.61,298.45) --
	(148.71,299.61) --
	(148.82,303.26) --
	(148.92,301.42) --
	(149.24,302.00) --
	(149.34,300.36) --
	(149.45,299.49) --
	(149.55,298.89) --
	(149.66,298.72) --
	(149.97,298.56) --
	(150.07,298.51) --
	(150.18,298.18) --
	(150.28,298.29) --
	(150.39,278.67) --
	(150.70,295.71) --
	(150.81,297.63) --
	(150.91,298.45) --
	(151.02,299.19) --
	(151.12,299.08) --
	(151.44,298.83) --
	(151.54,298.66) --
	(151.65,298.59) --
	(151.75,299.13) --
	(151.86,299.30) --
	(152.17,298.02) --
	(152.28,298.25) --
	(152.38,298.36) --
	(152.49,303.10) --
	(152.59,300.80) --
	(152.90,300.44) --
	(153.01,299.58) --
	(153.11,299.00) --
	(153.22,298.72) --
	(153.32,298.42) --
	(153.64,298.82) --
	(153.74,298.45) --
	(153.85,298.06) --
	(153.95,298.67) --
	(154.06,298.32) --
	(154.37,300.05) --
	(154.48,299.22) --
	(154.58,298.89) --
	(154.69,298.59) --
	(154.79,298.44) --
	(155.11,300.84) --
	(155.21,301.91) --
	(155.32,301.54) --
	(155.42,300.27) --
	(155.53,299.49) --
	(155.84,299.70) --
	(155.94,298.93) --
	(156.05,298.87) --
	(156.15,298.44) --
	(156.26,297.93) --
	(156.57,298.19) --
	(156.68,302.80) --
	(156.78,299.89) --
	(156.89,297.86) --
	(156.99,296.75) --
	(157.31,298.89) --
	(157.41,298.42) --
	(157.52,296.48) --
	(157.62,297.26) --
	(157.73,297.80) --
	(158.04,298.02) --
	(158.15,298.08) --
	(158.25,297.15) --
	(158.36,297.93) --
	(158.46,298.29) --
	(158.77,298.44) --
	(158.88,298.56) --
	(158.98,299.01) --
	(159.09,298.70) --
	(159.19,298.37) --
	(159.51,298.42) --
	(159.61,298.57) --
	(159.72,300.69) --
	(159.82,289.65) --
	(159.93,293.89) --
	(160.24,296.06) --
	(160.35,295.86) --
	(160.45,296.88) --
	(160.56,298.73) --
	(160.66,298.60) --
	(160.98,298.54) --
	(161.08,298.59) --
	(161.19,298.64) --
	(161.29,298.46) --
	(161.39,298.46) --
	(161.71,299.23) --
	(161.81,299.19) --
	(161.92,298.95) --
	(162.02,298.69) --
	(162.13,298.60) --
	(162.44,298.39) --
	(162.55,297.65) --
	(162.65,298.08) --
	(162.76,298.31) --
	(162.86,298.86) --
	(163.18,305.62) --
	(163.28,302.79) --
	(163.39,300.70) --
	(163.49,298.90) --
	(163.60,299.08) --
	(163.91,304.21) --
	(164.02,306.99) --
	(164.12,307.01) --
	(164.22,303.98) --
	(164.33,301.87) --
	(164.64,300.47) --
	(164.75,299.54) --
	(164.85,295.76) --
	(164.96,311.44) --
	(165.06,305.37) --
	(165.38,302.03) --
	(165.48,300.42) --
	(165.59,299.39) --
	(165.69,298.94) --
	(165.80,298.83) --
	(166.11,298.62) --
	(166.22,298.31) --
	(166.32,297.70) --
	(166.43,297.02) --
	(166.53,297.85) --
	(166.85,298.45) --
	(166.95,298.59) --
	(167.05,298.55) --
	(167.16,298.64) --
	(167.26,298.57) --
	(167.58,298.88) --
	(167.68,298.78) --
	(167.79,295.76) --
	(167.89,298.81) --
	(168.00,298.77) --
	(168.31,298.49) --
	(168.42,299.03) --
	(168.52,299.30) --
	(168.63,299.48) --
	(168.73,299.03) --
	(169.05,299.00) --
	(169.15,298.55) --
	(169.26,299.28) --
	(169.36,298.09) --
	(169.47,296.85) --
	(169.78,298.31) --
	(169.88,297.71) --
	(169.99,297.98) --
	(170.09,298.25) --
	(170.20,298.35) --
	(170.51,298.40) --
	(170.62,298.59) --
	(170.72,298.54) --
	(170.83,298.53) --
	(170.93,298.05) --
	(171.25,297.91) --
	(171.35,298.65) --
	(171.46,299.28) --
	(171.56,298.13) --
	(171.67,297.78) --
	(171.98,298.30) --
	(172.09,298.47) --
	(172.19,298.42) --
	(172.30,298.28) --
	(172.40,298.63) --
	(172.72,298.48) --
	(172.82,298.74) --
	(172.92,298.90) --
	(173.03,299.70) --
	(173.13,299.08) --
	(173.45,299.02) --
	(173.66,298.60) --
	(173.76,292.19) --
	(173.87,295.21) --
	(174.18,296.73) --
	(174.39,297.48) --
	(174.50,297.73) --
	(174.60,297.77) --
	(174.92,298.21) --
	(175.02,298.20) --
	(175.13,298.02) --
	(175.23,298.19) --
	(175.34,298.84) --
	(175.65,299.28) --
	(175.75,298.89) --
	(175.86,298.41) --
	(175.96,298.13) --
	(176.07,298.31) --
	(176.38,297.00) --
	(176.49,297.73) --
	(176.59,298.83) --
	(176.70,297.91) --
	(176.80,298.13) --
	(177.12,298.75) --
	(177.22,298.67) --
	(177.33,298.28) --
	(177.43,298.41) --
	(177.54,297.70) --
	(177.85,300.20) --
	(177.96,299.40) --
	(178.06,299.06) --
	(178.17,298.32) --
	(178.27,298.52) --
	(178.58,300.39) --
	(178.69,299.66) --
	(178.79,299.12) --
	(178.90,298.93) --
	(179.00,298.72) --
	(179.32,298.66) --
	(179.42,298.65) --
	(179.53,298.84) --
	(179.63,297.93) --
	(179.74,297.13) --
	(180.05,297.68) --
	(180.16,296.04) --
	(180.26,298.47) --
	(180.37,297.73) --
	(180.47,298.16) --
	(180.79,298.77) --
	(180.89,298.72) --
	(181.00,297.19) --
	(181.10,297.83) --
	(181.21,297.97) --
	(181.52,298.13) --
	(181.62,299.33) --
	(181.73,299.36) --
	(181.83,299.40) --
	(181.94,299.26) --
	(182.25,298.83) --
	(182.36,298.12) --
	(182.46,298.45) --
	(182.57,302.39) --
	(182.67,302.72) --
	(182.99,301.21) --
	(183.09,301.55) --
	(183.20,300.60) --
	(183.30,300.56) --
	(183.72,299.57) --
	(183.83,299.05) --
	(183.93,298.75) --
	(184.04,299.10) --
	(184.14,298.27) --
	(184.45,297.45) --
	(184.56,297.94) --
	(184.66,297.11) --
	(184.77,298.09) --
	(184.87,298.05) --
	(185.19,296.59) --
	(185.29,297.56) --
	(185.40,307.89) --
	(185.50,305.31) --
	(185.61,303.97) --
	(185.92,301.65) --
	(186.03,299.42) --
	(186.13,299.45) --
	(186.24,298.64) --
	(186.34,298.08) --
	(186.66,298.11) --
	(186.76,298.31) --
	(186.87,299.92) --
	(186.97,292.85) --
	(187.07,286.04) --
	(187.39,295.18) --
	(187.49,301.48) --
	(187.60,303.40) --
	(187.70,301.72) --
	(187.81,301.25) --
	(188.12,300.18) --
	(188.23,299.84) --
	(188.33,299.38) --
	(188.44,299.58) --
	(188.54,299.12) --
	(188.86,298.13) --
	(188.96,297.93) --
	(189.07,301.52) --
	(189.17,300.97) --
	(189.28,299.56) --
	(189.59,299.16) --
	(189.70,298.85) --
	(189.80,299.92) --
	(189.90,298.33) --
	(190.01,294.02) --
	(190.32,300.36) --
	(190.43,299.28) --
	(190.53,299.02) --
	(190.64,298.81) --
	(190.74,298.47) --
	(191.06,298.89) --
	(191.16,298.88) --
	(191.27,297.96) --
	(191.37,298.46) --
	(191.48,298.37) --
	(191.79,300.39) --
	(191.90,299.75) --
	(192.00,299.27) --
	(192.11,298.07) --
	(192.21,297.77) --
	(192.53,298.21) --
	(192.63,298.08) --
	(192.74,298.49) --
	(192.84,298.94) --
	(192.94,298.78) --
	(193.26,298.89) --
	(193.36,298.75) --
	(193.47,298.89) --
	(193.57,300.63) --
	(193.68,299.40) --
	(193.99,296.77) --
	(194.10,297.62) --
	(194.20,297.78) --
	(194.31,298.42) --
	(194.41,298.21) --
	(194.73,298.14) --
	(194.83,298.32) --
	(194.94,298.29) --
	(195.04,298.38) --
	(195.15,298.43) --
	(195.46,298.30) --
	(195.57,298.37) --
	(195.67,298.42) --
	(195.77,298.32) --
	(195.88,298.40) --
	(196.19,298.40) --
	(196.30,298.44) --
	(196.40,298.51) --
	(196.51,298.56) --
	(196.61,298.58) --
	(196.93,298.37) --
	(197.03,298.13) --
	(197.14,300.54) --
	(197.24,299.79) --
	(197.35,298.96) --
	(197.66,298.37) --
	(197.77,297.99) --
	(197.87,298.14) --
	(197.98,298.39) --
	(198.08,298.44) --
	(198.40,297.08) --
	(198.50,299.56) --
	(198.60,299.05) --
	(198.71,298.79) --
	(198.81,298.68) --
	(199.13,298.38) --
	(199.23,298.44) --
	(199.34,299.55) --
	(199.44,299.55) --
	(199.55,299.06) --
	(199.86,298.87) --
	(199.97,298.61) --
	(200.07,298.20) --
	(200.18,297.95) --
	(200.28,299.26) --
	(200.60,299.19) --
	(200.70,298.99) --
	(200.81,299.96) --
	(200.91,299.20) --
	(201.02,299.84) --
	(201.33,299.11) --
	(201.43,298.37) --
	(201.54,297.44) --
	(201.64,297.64) --
	(201.75,298.76) --
	(202.06,298.62) --
	(202.17,298.45) --
	(202.27,298.42) --
	(202.38,298.45) --
	(202.48,298.70) --
	(202.80,298.72) --
	(202.90,298.91) --
	(203.01,298.55) --
	(203.11,298.77) --
	(203.22,298.72) --
	(203.53,298.38) --
	(203.64,298.40) --
	(203.74,298.30) --
	(203.85,298.51) --
	(203.95,298.28) --
	(204.26,298.58) --
	(204.37,298.32) --
	(204.47,298.11) --
	(204.58,298.97) --
	(204.68,299.77) --
	(205.00,299.08) --
	(205.10,299.13) --
	(205.21,298.70) --
	(205.31,299.14) --
	(205.42,298.70) --
	(205.73,298.45) --
	(205.84,297.13) --
	(205.94,297.65) --
	(206.05,297.76) --
	(206.15,298.00) --
	(206.47,299.34) --
	(206.57,298.94) --
	(206.68,298.36) --
	(206.78,298.44) --
	(206.89,298.40) --
	(207.20,296.72) --
	(207.30,297.94) --
	(207.41,298.10) --
	(207.51,298.27) --
	(207.62,298.10) --
	(207.93,298.34) --
	(208.04,298.48) --
	(208.14,298.08) --
	(208.25,298.62) --
	(208.35,298.20) --
	(208.67,298.36) --
	(208.77,298.39) --
	(208.88,298.30) --
	(208.98,298.37) --
	(209.09,298.50) --
	(209.40,298.71) --
	(209.51,299.38) --
	(209.61,298.91) --
	(209.72,298.71) --
	(209.82,297.96) --
	(210.13,298.28) --
	(210.24,297.66) --
	(210.34,297.94) --
	(210.45,298.17) --
	(210.55,298.28) --
	(210.87,298.33) --
	(210.97,297.88) --
	(211.08,297.05) --
	(211.18,297.64) --
	(211.29,298.21) --
	(211.60,297.67) --
	(211.71,298.04) --
	(211.92,298.40) --
	(212.02,298.47) --
	(212.34,298.51) --
	(212.44,298.52) --
	(212.55,298.49) --
	(212.65,298.50) --
	(212.76,299.86) --
	(213.07,299.24) --
	(213.17,298.96) --
	(213.28,298.84) --
	(213.38,298.63) --
	(213.49,298.73) --
	(213.80,298.64) --
	(213.91,298.47) --
	(214.01,298.26) --
	(214.12,298.35) --
	(214.22,298.34) --
	(214.54,298.41) --
	(214.64,298.54) --
	(214.75,298.60) --
	(214.85,298.92) --
	(214.96,299.15) --
	(215.27,299.02) --
	(215.38,298.45) --
	(215.48,298.69) --
	(215.59,298.58) --
	(215.69,298.99) --
	(216.00,299.16) --
	(216.11,298.32) --
	(216.21,298.42) --
	(216.32,298.64) --
	(216.42,298.94) --
	(216.74,298.68) --
	(216.84,298.61) --
	(216.95,298.54) --
	(217.05,298.61) --
	(217.16,298.50) --
	(217.47,298.57) --
	(217.58,298.48) --
	(217.68,298.39) --
	(217.79,298.50) --
	(217.89,298.49) --
	(218.21,298.31) --
	(218.31,298.23) --
	(218.42,300.15) --
	(218.52,299.57) --
	(218.62,299.03) --
	(218.94,298.03) --
	(219.04,296.19) --
	(219.15,296.61) --
	(219.25,297.68) --
	(219.36,298.03) --
	(219.67,298.37) --
	(219.78,298.45) --
	(219.88,298.39) --
	(219.99,298.98) --
	(220.09,298.82) --
	(220.41,298.45) --
	(220.51,300.57) --
	(220.62,299.50) --
	(220.72,298.96) --
	(220.83,298.78) --
	(221.14,298.79) --
	(221.25,298.96) --
	(221.35,298.73) --
	(221.45,298.57) --
	(221.56,296.85) --
	(221.87,297.10) --
	(221.98,297.43) --
	(222.08,295.29) --
	(222.19,297.25) --
	(222.29,297.91) --
	(222.61,297.83) --
	(222.71,297.25) --
	(222.82,297.45) --
	(222.92,297.93) --
	(223.03,297.83) --
	(223.34,298.05) --
	(223.45,297.85) --
	(223.55,298.04) --
	(223.66,298.11) --
	(224.08,298.29) --
	(224.18,298.37) --
	(224.28,298.21) --
	(224.39,298.35) --
	(224.49,298.53) --
	(224.81,299.54) --
	(224.91,298.55) --
	(225.02,299.05) --
	(225.12,298.81) --
	(225.23,298.66) --
	(225.54,298.12) --
	(225.65,298.23) --
	(225.75,298.32) --
	(225.86,298.10) --
	(225.96,298.29) --
	(226.28,298.53) --
	(226.38,298.60) --
	(226.49,298.49) --
	(226.59,298.09) --
	(226.70,297.99) --
	(227.01,298.20) --
	(227.12,298.48) --
	(227.22,298.62) --
	(227.32,299.26) --
	(227.43,298.91) --
	(227.74,298.68) --
	(227.85,298.61) --
	(227.95,298.51) --
	(228.06,298.51) --
	(228.16,298.50) --
	(228.48,298.78) --
	(228.58,298.57) --
	(228.69,298.34) --
	(228.79,298.43) --
	(228.90,298.42) --
	(229.21,298.46) --
	(229.32,298.81) --
	(229.42,298.66) --
	(229.53,298.42) --
	(229.63,299.70) --
	(229.95,299.30) --
	(230.05,298.94) --
	(230.15,298.84) --
	(230.26,298.63) --
	(230.36,298.38) --
	(230.68,298.41) --
	(230.78,298.24) --
	(230.89,298.32) --
	(230.99,298.44) --
	(231.10,298.47) --
	(231.41,298.45) --
	(231.52,298.33) --
	(231.62,298.39) --
	(231.73,298.33) --
	(231.83,298.38) --
	(232.15,298.57) --
	(232.25,298.63) --
	(232.36,298.01) --
	(232.46,298.10) --
	(232.57,298.09) --
	(232.88,298.01) --
	(232.98,298.30) --
	(233.09,298.30) --
	(233.19,298.42) --
	(233.30,298.94) --
	(233.61,298.88) --
	(233.72,298.75) --
	(233.82,298.65) --
	(233.93,298.58) --
	(234.03,298.75) --
	(234.35,298.88) --
	(234.45,298.57) --
	(234.56,298.47) --
	(234.66,298.30) --
	(234.77,298.32) --
	(235.08,298.15) --
	(235.19,298.25) --
	(235.29,298.40) --
	(235.40,298.44) --
	(235.50,297.92) --
	(235.81,298.14) --
	(235.92,298.23) --
	(236.02,298.43) --
	(236.13,298.75) --
	(236.23,298.60) --
	(236.55,298.89) --
	(236.65,298.80) --
	(236.76,298.69) --
	(236.86,298.54) --
	(236.97,298.48) --
	(237.28,298.48) --
	(237.39,298.45) --
	(237.49,298.46) --
	(237.60,298.48) --
	(237.70,298.45) --
	(238.02,298.37) --
	(238.12,298.40) --
	(238.23,298.47) --
	(238.33,298.13) --
	(238.44,297.93) --
	(238.75,297.85) --
	(238.85,298.15) --
	(238.96,298.76) --
	(239.06,298.76) --
	(239.17,298.63) --
	(239.48,298.74) --
	(239.59,298.75) --
	(239.69,297.99) --
	(239.80,298.39) --
	(239.90,298.06) --
	(240.22,298.37) --
	(240.32,298.51) --
	(240.43,298.65) --
	(240.53,298.79) --
	(240.64,298.65) --
	(240.95,298.72) --
	(241.06,298.53) --
	(241.16,298.24) --
	(241.27,298.38) --
	(241.37,298.76) --
	(241.68,298.63) --
	(241.79,298.57) --
	(241.89,298.42) --
	(242.00,297.48) --
	(242.10,297.75) --
	(242.42,297.98) --
	(242.52,298.11) --
	(242.63,298.16) --
	(242.73,297.87) --
	(242.84,298.25) --
	(243.15,297.97) --
	(243.26,298.18) --
	(243.36,298.45) --
	(243.47,298.34) --
	(243.57,299.01) --
	(243.89,298.63) --
	(243.99,298.73) --
	(244.10,298.63) --
	(244.20,299.73) --
	(244.31,299.12) --
	(244.62,298.79) --
	(244.72,298.19) --
	(244.83,298.93) --
	(244.93,298.87) --
	(245.04,298.68) --
	(245.35,298.60) --
	(245.46,298.62) --
	(245.56,298.33) --
	(245.67,298.27) --
	(245.77,298.81) --
	(246.09,298.16) --
	(246.19,298.62) --
	(246.30,298.08) --
	(246.40,298.25) --
	(246.51,298.10) --
	(246.82,298.51) --
	(246.93,298.35) --
	(247.03,298.11) --
	(247.14,298.14) --
	(247.24,299.62) --
	(247.55,299.60) --
	(247.66,299.17) --
	(247.76,299.66) --
	(247.87,299.09) --
	(247.97,298.91) --
	(248.29,298.76) --
	(248.39,298.67) --
	(248.50,298.61) --
	(248.60,300.21) --
	(248.71,299.13) --
	(249.02,299.37) --
	(249.13,298.40) --
	(249.23,298.33) --
	(249.34,298.90) --
	(249.44,298.36) --
	(249.76,298.73) --
	(249.86,298.44) --
	(249.97,299.25) --
	(250.17,298.28) --
	(250.49,298.37) --
	(250.59,298.94) --
	(250.70,298.73) --
	(250.91,298.59) --
	(251.22,298.88) --
	(251.33,299.95) --
	(251.43,300.42) --
	(251.54,299.51) --
	(251.64,299.04) --
	(251.96,299.17) --
	(252.06,298.90) --
	(252.17,297.03) --
	(252.27,296.86) --
	(252.38,297.65) --
	(252.69,298.09) --
	(252.80,297.82) --
	(252.90,298.31) --
	(253.00,298.85) --
	(253.11,297.46) --
	(253.42,298.11) --
	(253.53,298.11) --
	(253.63,298.24) --
	(253.74,298.05) --
	(253.84,298.47) --
	(254.16,298.90) --
	(254.26,299.12) --
	(254.37,298.18) --
	(254.47,299.56) --
	(254.58,299.39) --
	(254.89,298.82) --
	(255.00,298.61) --
	(255.10,297.28) --
	(255.21,296.98) --
	(255.31,298.72) --
	(255.63,302.40) --
	(255.73,300.60) --
	(255.83,299.19) --
	(255.94,298.79) --
	(256.04,298.79) --
	(256.36,298.66) --
	(256.46,297.27) --
	(256.57,298.12) --
	(256.67,297.54) --
	(256.78,298.52) --
	(257.09,298.84) --
	(257.20,300.07) --
	(257.30,298.30) --
	(257.41,298.52) --
	(257.51,298.37) --
	(257.83,298.46) --
	(257.93,299.05) --
	(258.04,298.11) --
	(258.14,297.88) --
	(258.25,299.19) --
	(258.56,298.66) --
	(258.66,298.45) --
	(258.77,298.31) --
	(258.87,298.43) --
	(258.98,298.55) --
	(259.29,298.55) --
	(259.40,298.52) --
	(259.50,298.55) --
	(259.61,298.29) --
	(259.71,298.18) --
	(260.03,299.84) --
	(260.13,299.20) --
	(260.24,298.80) --
	(260.34,299.97) --
	(260.76,299.07) --
	(260.87,298.55) --
	(260.97,298.37) --
	(261.08,298.34) --
	(261.18,297.77) --
	(261.50,297.82) --
	(261.60,297.99) --
	(261.70,298.23) --
	(261.81,298.59) --
	(261.91,298.85) --
	(262.23,298.72) --
	(262.33,298.91) --
	(262.44,298.88) --
	(262.54,298.71) --
	(262.65,299.35) --
	(262.96,298.97) --
	(263.07,298.95) --
	(263.17,298.31) --
	(263.28,298.47) --
	(263.38,298.40) --
	(263.70,298.41) --
	(263.80,298.52) --
	(263.91,298.44) --
	(264.01,298.49) --
	(264.12,299.04) --
	(264.43,298.81) --
	(264.53,298.60) --
	(264.64,298.46) --
	(264.74,298.36) --
	(264.85,298.58) --
	(265.16,298.53) --
	(265.27,298.52) --
	(265.37,299.31) --
	(265.48,298.84) --
	(265.58,298.50) --
	(265.90,298.49) --
	(266.00,298.55) --
	(266.11,298.98) --
	(266.21,299.04) --
	(266.32,298.78) --
	(266.63,299.78) --
	(266.74,299.21) --
	(266.84,298.47) --
	(266.95,298.24) --
	(267.05,298.92) --
	(267.36,298.69) --
	(267.47,298.35) --
	(267.57,299.07) --
	(267.68,298.86) --
	(267.78,298.72) --
	(268.10,298.20) --
	(268.20,298.75) --
	(268.31,298.25) --
	(268.41,298.32) --
	(268.52,298.39) --
	(268.83,298.56) --
	(268.94,298.58) --
	(269.04,298.73) --
	(269.15,298.56) --
	(269.25,298.44) --
	(269.57,298.42) --
	(269.67,299.31) --
	(269.78,299.43) --
	(269.88,298.76) --
	(269.99,298.65) --
	(270.30,298.64) --
	(270.40,299.37) --
	(270.51,299.03) --
	(270.61,298.78) --
	(270.72,298.79) --
	(271.03,298.45) --
	(271.14,298.45) --
	(271.24,298.38) --
	(271.35,298.32) --
	(271.45,298.15) --
	(271.77,298.27) --
	(271.87,298.03) --
	(271.98,298.26) --
	(272.08,298.39) --
	(272.19,298.07) --
	(272.50,298.45) --
	(272.61,298.40) --
	(272.71,298.45) --
	(272.82,298.52) --
	(272.92,298.39) --
	(273.23,298.48) --
	(273.34,297.93) --
	(273.44,298.00) --
	(273.55,298.32) --
	(273.65,298.40) --
	(273.97,298.67) --
	(274.07,299.21) --
	(274.18,298.10) --
	(274.28,298.25) --
	(274.39,298.37) --
	(274.70,298.41) --
	(274.81,298.50) --
	(274.91,298.52) --
	(275.02,297.99) --
	(275.12,298.24) --
	(275.44,299.52) --
	(275.54,299.86) --
	(275.65,299.30) --
	(275.75,298.54) --
	(275.85,297.80) --
	(276.17,299.19) --
	(276.27,298.60) --
	(276.38,299.08) --
	(276.48,299.02) --
	(276.59,298.93) --
	(276.90,298.97) --
	(277.01,298.99) --
	(277.11,299.50) --
	(277.22,298.74) --
	(277.32,298.60) --
	(277.64,298.60) --
	(277.74,298.82) --
	(277.85,298.56) --
	(277.95,299.18) --
	(278.06,298.74) --
	(278.37,299.16) --
	(278.48,297.94) --
	(278.58,298.30) --
	(278.68,298.07) --
	(278.79,298.23) --
	(279.10,298.31) --
	(279.21,298.78) --
	(279.31,298.71) --
	(279.42,298.92) --
	(279.52,298.65) --
	(279.84,298.54) --
	(279.94,298.76) --
	(280.05,298.88) --
	(280.15,298.78) --
	(280.26,298.70) --
	(280.57,298.11) --
	(280.68,298.79) --
	(280.78,298.61) --
	(280.89,298.39) --
	(280.99,298.44) --
	(281.31,298.33) --
	(281.41,298.51) --
	(281.52,298.47) --
	(281.62,298.53) --
	(281.72,298.61) --
	(282.04,298.76) --
	(282.14,298.54) --
	(282.25,298.65) --
	(282.35,298.19) --
	(282.46,298.18) --
	(282.77,298.24) --
	(282.88,298.44) --
	(282.98,297.54) --
	(283.09,298.12) --
	(283.19,298.13) --
	(283.51,298.29) --
	(283.61,298.45) --
	(283.72,298.62) --
	(283.82,298.51) --
	(283.93,299.14) --
	(284.24,298.84) --
	(284.35,299.37) --
	(284.45,298.67) --
	(284.55,298.55) --
	(284.66,298.47) --
	(284.97,298.10) --
	(285.08,298.33) --
	(285.18,298.80) --
	(285.29,298.64) --
	(285.39,298.65) --
	(285.71,298.59) --
	(285.81,298.54) --
	(285.92,298.61) --
	(286.02,299.17) --
	(286.13,298.83) --
	(286.44,298.88) --
	(286.55,299.66) --
	(286.65,299.23) --
	(286.76,298.94) --
	(286.86,298.76) --
	(287.18,301.07) --
	(287.28,299.88) --
	(287.38,299.61) --
	(287.49,299.29) --
	(287.59,298.88) --
	(287.91,298.70) --
	(288.01,298.20) --
	(288.12,298.24) --
	(288.22,298.15) --
	(288.64,298.28) --
	(288.75,297.69) --
	(288.85,297.79) --
	(288.96,298.28) --
	(289.38,298.34) --
	(289.48,298.29) --
	(289.59,298.49) --
	(289.69,301.25) --
	(289.80,301.14) --
	(290.11,300.07) --
	(290.21,302.40) --
	(290.32,300.76) --
	(290.42,299.21) --
	(290.53,298.13) --
	(290.84,304.13) --
	(290.95,301.51) --
	(291.05,300.19) --
	(291.16,302.40) --
	(291.26,298.86) --
	(291.58,302.36) --
	(291.68,305.30) --
	(291.79,303.48) --
	(291.89,299.73) --
	(292.00,299.98) --
	(292.31,299.21) --
	(292.42,300.32) --
	(292.52,298.34) --
	(292.63,296.02) --
	(292.73,297.21) --
	(293.04,297.99) --
	(293.15,301.38) --
	(293.25,307.16) --
	(293.36,302.76) --
	(293.46,301.86) --
	(293.78,309.37) --
	(293.88,303.33) --
	(293.99,302.33) --
	(294.09,307.77) --
	(294.20,303.41) --
	(294.51,302.05) --
	(294.62,303.65) --
	(294.72,306.10) --
	(294.83,302.06) --
	(294.93,301.88) --
	(295.25,300.22) --
	(295.35,299.48) --
	(295.46,299.07) --
	(295.56,298.76) --
	(295.67,298.73) --
	(295.98,299.04) --
	(296.08,301.26) --
	(296.19,300.45) --
	(296.29,299.98) --
	(296.40,301.01) --
	(296.71,299.96) --
	(296.82,299.93) --
	(296.92,299.32) --
	(297.03,299.69) --
	(297.13,299.40) --
	(297.45,299.01) --
	(297.55,298.57) --
	(297.66,298.40) --
	(297.76,298.61) --
	(298.18,298.53) --
	(298.29,298.51) --
	(298.39,299.38) --
	(298.50,298.82) --
	(298.60,298.98) --
	(298.91,298.97) --
	(299.02,297.68) --
	(299.12,297.96) --
	(299.23,299.09) --
	(299.33,298.83) --
	(299.65,300.64) --
	(299.75,300.68) --
	(299.86,299.86) --
	(299.96,299.21) --
	(300.07,298.74) --
	(300.38,299.21) --
	(300.49,298.91) --
	(300.59,299.24) --
	(300.70,298.77) --
	(300.80,297.37) --
	(301.12,298.74) --
	(301.22,298.82) --
	(301.33,302.38) --
	(301.43,302.09) --
	(301.54,298.50) --
	(301.85,298.82) --
	(301.95,299.65) --
	(302.06,299.73) --
	(302.16,298.92) --
	(302.27,298.98) --
	(302.58,298.12) --
	(302.69,299.68) --
	(302.79,300.96) --
	(302.90,301.08) --
	(303.00,299.12) --
	(303.32,298.84) --
	(303.42,300.00) --
	(303.53,299.21) --
	(303.63,298.88) --
	(303.74,298.71) --
	(304.05,298.64) --
	(304.16,298.97) --
	(304.26,298.89) --
	(304.37,299.11) --
	(304.47,298.61) --
	(304.78,298.56) --
	(304.89,298.64) --
	(304.99,298.57) --
	(305.10,298.66) --
	(305.20,298.69) --
	(305.52,299.01) --
	(305.62,299.75) --
	(305.73,298.88) --
	(305.83,298.65) --
	(305.94,298.57) --
	(306.25,299.34) --
	(306.36,299.16) --
	(306.46,298.85) --
	(306.57,298.40) --
	(306.67,300.03) --
	(306.99,298.90) --
	(307.09,300.04) --
	(307.20,298.82) --
	(307.30,298.09) --
	(307.40,298.17) --
	(307.72,302.72) --
	(307.82,301.79) --
	(307.93,299.69) --
	(308.03,297.29) --
	(308.14,298.04) --
	(308.45,298.69) --
	(308.56,297.97) --
	(308.66,300.80) --
	(308.77,299.19) --
	(308.87,298.99) --
	(309.19,298.68) --
	(309.29,298.94) --
	(309.40,301.46) --
	(309.50,297.58) --
	(309.61,297.93) --
	(309.92,298.80) --
	(310.03,299.00) --
	(310.13,298.90) --
	(310.23,298.76) --
	(310.34,298.85) --
	(310.65,298.90) --
	(310.76,298.53) --
	(310.86,298.45) --
	(310.97,298.26) --
	(311.07,298.76) --
	(311.39,298.96) --
	(311.49,298.84) --
	(311.60,298.45) --
	(311.70,300.83) --
	(311.81,300.36) --
	(312.12,299.54) --
	(312.23,300.51) --
	(312.33,299.72) --
	(312.44,300.00) --
	(312.54,300.54) --
	(312.86,299.80) --
	(312.96,298.47) --
	(313.06,298.10) --
	(313.17,297.51) --
	(313.27,298.90) --
	(313.59,298.78) --
	(313.69,297.56) --
	(313.80,297.20) --
	(313.90,298.19) --
	(314.01,298.58) --
	(314.32,298.52) --
	(314.43,298.48) --
	(314.53,299.15) --
	(314.64,299.57) --
	(314.74,300.11) --
	(315.06,296.29) --
	(315.16,296.35) --
	(315.27,296.25) --
	(315.37,296.66) --
	(315.48,298.36) --
	(315.79,298.37) --
	(315.90,298.36) --
	(316.00,298.50) --
	(316.10,298.93) --
	(316.21,299.47) --
	(316.52,298.33) --
	(316.63,298.42) --
	(316.73,298.44) --
	(316.84,298.71) --
	(316.94,299.75) --
	(317.26,297.65) --
	(317.36,298.68) --
	(317.47,299.95) --
	(317.57,307.34) --
	(317.68,303.60) --
	(317.99,301.29) --
	(318.10,303.68) --
	(318.20,301.25) --
	(318.31,301.29) --
	(318.41,301.69) --
	(318.73,300.71) --
	(318.83,299.37) --
	(318.93,299.21) --
	(319.04,298.73) --
	(319.14,298.59) --
	(319.46,298.78) --
	(319.56,298.45) --
	(319.67,298.55) --
	(319.77,297.33) --
	(319.88,298.33) --
	(320.19,299.20) --
	(320.30,298.95) --
	(320.40,298.72) --
	(320.51,298.05) --
	(320.61,297.94) --
	(320.93,297.81) --
	(321.03,298.04) --
	(321.14,297.82) --
	(321.24,296.58) --
	(321.35,296.76) --
	(321.66,297.94) --
	(321.76,297.39) --
	(321.87,297.90) --
	(321.97,298.07) --
	(322.08,298.65) --
	(322.39,299.83) --
	(322.50,299.01) --
	(322.60,303.21) --
	(322.71,301.04) --
	(322.81,300.08) --
	(323.13,298.50) --
	(323.23,297.50) --
	(323.34,298.02) --
	(323.44,298.16) --
	(323.55,298.28) --
	(323.86,301.89) --
	(323.97,299.08) --
	(324.07,301.09) --
	(324.18,300.10) --
	(324.28,297.46) --
	(324.59,297.35) --
	(324.70,297.90) --
	(324.80,297.64) --
	(324.91,299.48) --
	(325.01,301.64) --
	(325.33,299.63) --
	(325.43,301.28) --
	(325.54,299.95) --
	(325.64,297.72) --
	(325.75,297.53) --
	(326.06,298.52) --
	(326.17,298.59) --
	(326.27,298.91) --
	(326.38,295.94) --
	(326.48,297.69) --
	(326.90,298.10) --
	(327.01,298.73) --
	(327.11,298.64) --
	(327.22,298.51) --
	(327.53,298.91) --
	(327.63,298.07) --
	(327.74,301.26) --
	(327.84,300.57) --
	(327.95,299.90) --
	(328.26,298.53) --
	(328.37,296.13) --
	(328.47,295.77) --
	(328.58,297.27) --
	(328.68,296.04) --
	(329.00,297.21) --
	(329.10,296.72) --
	(329.21,296.19) --
	(329.31,298.21) --
	(329.42,298.34) --
	(329.73,299.63) --
	(329.84,299.34) --
	(329.94,298.54) --
	(330.05,298.74) --
	(330.15,300.10) --
	(330.46,300.31) --
	(330.57,298.80) --
	(330.67,298.57) --
	(330.78,298.21) --
	(330.88,298.36) --
	(331.20,298.39) --
	(331.30,298.70) --
	(331.41,298.49) --
	(331.51,298.48) --
	(331.62,298.67) --
	(331.93,297.71) --
	(332.04,298.90) --
	(332.14,299.16) --
	(332.25,298.93) --
	(332.35,299.06) --
	(332.67,298.84) --
	(332.77,298.85) --
	(332.88,298.53) --
	(332.98,298.43) --
	(333.09,299.12) --
	(333.40,298.75) --
	(333.50,298.88) --
	(333.61,298.68) --
	(333.71,301.09) --
	(333.82,301.71) --
	(334.13,300.27) --
	(334.24,299.28) --
	(334.34,298.92) --
	(334.45,300.50) --
	(334.55,300.37) --
	(334.87,299.28) --
	(334.97,298.92) --
	(335.08,298.77) --
	(335.18,298.73) --
	(335.29,298.67) --
	(335.60,298.57) --
	(335.71,298.66) --
	(335.81,298.88) --
	(335.92,298.67) --
	(336.02,298.58) --
	(336.33,298.37) --
	(336.44,298.73) --
	(336.54,299.04) --
	(336.65,299.04) --
	(336.75,299.68) --
	(337.07,299.10) --
	(337.17,298.95) --
	(337.28,297.64) --
	(337.38,298.34) --
	(337.49,299.16) --
	(337.80,298.33) --
	(337.91,298.03) --
	(338.01,298.34) --
	(338.12,298.19) --
	(338.54,298.33) --
	(338.64,298.39) --
	(338.75,298.82) --
	(338.85,298.86) --
	(338.95,298.73) --
	(339.27,299.63) --
	(339.37,298.67) --
	(339.48,298.45) --
	(339.58,298.38) --
	(339.69,298.49) --
	(340.00,298.50) --
	(340.11,298.92) --
	(340.21,297.16) --
	(340.32,297.68) --
	(340.42,296.42) --
	(340.74,297.54) --
	(340.84,297.47) --
	(340.95,297.76) --
	(341.05,297.53) --
	(341.16,297.62) --
	(341.47,297.90) --
	(341.58,297.87) --
	(341.68,297.64) --
	(341.78,298.07) --
	(341.89,298.81) --
	(342.20,298.97) --
	(342.31,298.79) --
	(342.41,298.24) --
	(342.52,298.09) --
	(342.62,297.44) --
	(342.94,298.57) --
	(343.04,298.53) --
	(343.15,298.58) --
	(343.25,300.11) --
	(343.36,299.49) --
	(343.67,298.56) --
	(343.78,298.52) --
	(343.88,297.98) --
	(343.99,299.19) --
	(344.09,298.75) --
	(344.41,298.63) --
	(344.51,298.49) --
	(344.61,298.68) --
	(344.72,299.30) --
	(344.82,298.92) --
	(345.14,298.63) --
	(345.24,298.50) --
	(345.35,298.28) --
	(345.45,299.09) --
	(345.56,298.77) --
	(345.87,298.64) --
	(345.98,298.38) --
	(346.08,298.63) --
	(346.19,298.57) --
	(346.29,298.45) --
	(346.61,298.35) --
	(346.71,299.62) --
	(346.82,299.09) --
	(346.92,299.53) --
	(347.03,298.95) --
	(347.34,297.94) --
	(347.44,298.23) --
	(347.55,298.21) --
	(347.65,298.69) --
	(347.76,298.17) --
	(348.07,298.39) --
	(348.18,298.44) --
	(348.28,298.47) --
	(348.39,298.41) --
	(348.49,298.79) --
	(348.81,299.75) --
	(348.91,299.23) --
	(349.02,299.13) --
	(349.12,299.06) --
	(349.23,298.40) --
	(349.54,298.59) --
	(349.65,298.50) --
	(349.75,298.29) --
	(349.86,298.54) --
	(349.96,298.50) --
	(350.28,298.21) --
	(350.38,298.38) --
	(350.48,298.43) --
	(350.59,298.79) --
	(350.69,298.46) --
	(351.01,298.46) --
	(351.11,297.77) --
	(351.22,298.11) --
	(351.32,297.55) --
	(351.43,298.10) --
	(351.74,298.35) --
	(351.85,298.75) --
	(351.95,298.65) --
	(352.06,298.93) --
	(352.16,298.69) --
	(352.48,298.48) --
	(352.58,298.47) --
	(352.69,298.47) --
	(352.79,298.52) --
	(352.90,298.05) --
	(353.21,297.94) --
	(353.31,298.01) --
	(353.42,299.95) --
	(353.52,299.90) --
	(353.63,299.12) --
	(353.94,298.41) --
	(354.05,298.21) --
	(354.15,298.34) --
	(354.26,299.43) --
	(354.36,299.00) --
	(354.68,298.74) --
	(354.78,298.76) --
	(354.89,298.11) --
	(354.99,297.69) --
	(355.10,298.06) --
	(355.41,298.36) --
	(355.52,303.84) --
	(355.62,301.46) --
	(355.73,300.13) --
	(355.83,299.32) --
	(356.14,298.91) --
	(356.25,299.15) --
	(356.35,298.80) --
	(356.46,298.72) --
	(356.56,298.52) --
	(356.88,298.00) --
	(356.98,298.22) --
	(357.09,298.98) --
	(357.19,298.75) --
	(357.30,298.60) --
	(357.61,298.30) --
	(357.72,298.40) --
	(357.82,298.50) --
	(357.93,298.71) --
	(358.03,299.13) --
	(358.35,298.60) --
	(358.45,298.60) --
	(358.56,298.65) --
	(358.66,298.59) --
	(358.77,297.51) --
	(359.08,297.90) --
	(359.18,298.16) --
	(359.29,298.66) --
	(359.39,298.24) --
	(359.50,298.31) --
	(359.81,299.41) --
	(359.92,299.28) --
	(360.02,299.00) --
	(360.13,298.79) --
	(360.23,298.57) --
	(360.55,298.74) --
	(360.65,298.67) --
	(360.76,298.41) --
	(360.86,298.15) --
	(360.97,298.55) --
	(361.28,298.45) --
	(361.39,298.48) --
	(361.49,298.45) --
	(361.60,298.45) --
	(361.70,298.53) --
	(362.01,298.48) --
	(362.12,298.46) --
	(362.22,298.44) --
	(362.33,298.32) --
	(362.43,298.35) --
	(362.75,298.51) --
	(362.85,298.88) --
	(362.96,298.50) --
	(363.06,299.11) --
	(363.17,298.99) --
	(363.48,298.01) --
	(363.59,298.45) --
	(363.69,298.54) --
	(363.80,298.74) --
	(363.90,298.58) --
	(364.22,298.57) --
	(364.32,298.59) --
	(364.43,298.57) --
	(364.53,298.97) --
	(364.63,298.96) --
	(365.05,298.94) --
	(365.16,298.80) --
	(365.26,298.66) --
	(365.37,298.58) --
	(365.79,298.54) --
	(365.89,299.00) --
	(366.00,298.84) --
	(366.10,298.67) --
	(366.42,298.58) --
	(366.52,298.38) --
	(366.63,298.84) --
	(366.73,298.78) --
	(366.84,298.70) --
	(367.15,298.57) --
	(367.26,298.53) --
	(367.36,297.90) --
	(367.46,298.34) --
	(367.57,298.17) --
	(367.88,297.82) --
	(367.99,298.15) --
	(368.09,298.71) --
	(368.20,298.59) --
	(368.30,298.56) --
	(368.62,298.54) --
	(368.72,298.68) --
	(368.83,298.78) --
	(368.93,298.56) --
	(369.04,298.53) --
	(369.35,299.04) --
	(369.46,298.68) --
	(369.56,299.10) --
	(369.67,298.51) --
	(369.77,298.29) --
	(370.09,298.05) --
	(370.19,297.94) --
	(370.30,297.98) --
	(370.40,297.59) --
	(370.50,298.04) --
	(370.82,298.15) --
	(370.92,298.91) --
	(371.03,298.72) --
	(371.13,298.48) --
	(371.24,298.71) --
	(371.55,298.82) --
	(371.66,298.65) --
	(371.76,298.21) --
	(371.87,298.39) --
	(371.97,299.17) --
	(372.29,298.88) --
	(372.39,299.10) --
	(372.50,298.79) --
	(372.60,298.14) --
	(372.71,298.02) --
	(373.02,298.41) --
	(373.13,298.47) --
	(373.23,298.07) --
	(373.33,298.09) --
	(373.44,298.20) --
	(373.75,298.34) --
	(373.86,298.48) --
	(373.96,300.00) --
	(374.07,302.30) --
	(374.17,300.64) --
	(374.49,300.10) --
	(374.59,298.92) --
	(374.70,298.88) --
	(374.80,298.74) --
	(375.22,298.93) --
	(375.33,298.71) --
	(375.43,298.60) --
	(375.54,298.59) --
	(375.64,298.21) --
	(375.96,297.58) --
	(376.06,298.61) --
	(376.16,298.81) --
	(376.27,298.81) --
	(376.37,298.73) --
	(376.69,298.89) --
	(376.79,298.53) --
	(376.90,298.47) --
	(377.00,298.82) --
	(377.11,298.38) --
	(377.42,298.10) --
	(377.53,298.05) --
	(377.63,297.81) --
	(377.74,298.14) --
	(377.84,298.68) --
	(378.16,298.56) --
	(378.26,298.54) --
	(378.37,298.77) --
	(378.47,298.46) --
	(378.58,298.47) --
	(378.89,298.58) --
	(378.99,299.79) --
	(379.10,299.17) --
	(379.20,300.08) --
	(379.31,299.31) --
	(379.62,298.90) --
	(379.73,298.73) --
	(379.83,298.35) --
	(379.94,299.47) --
	(380.04,299.04) --
	(380.36,298.77) --
	(380.46,298.81) --
	(380.57,298.86) --
	(380.67,298.76) --
	(380.78,298.29) --
	(381.09,298.95) --
	(381.20,298.44) --
	(381.30,298.49) --
	(381.41,297.94) --
	(381.51,298.22) --
	(381.82,298.12) --
	(381.93,296.66) --
	(382.03,297.56) --
	(382.14,297.93) --
	(382.24,298.28) --
	(382.56,298.46) --
	(382.66,298.51) --
	(382.77,298.63) --
	(382.87,298.66) --
	(382.98,298.27) --
	(383.29,299.42) --
	(383.40,299.03) --
	(383.50,298.75) --
	(383.61,298.56) --
	(383.71,297.81) --
	(384.03,298.78) --
	(384.13,298.69) --
	(384.24,298.58) --
	(384.34,299.09) --
	(384.45,298.75) --
	(384.76,298.62) --
	(384.86,298.35) --
	(384.97,298.43) --
	(385.07,298.69) --
	(385.18,298.38) --
	(385.49,298.41) --
	(385.60,298.72) --
	(385.70,298.73) --
	(385.81,297.14) --
	(385.91,297.56) --
	(386.23,297.95) --
	(386.33,298.53) --
	(386.44,298.55) --
	(386.54,298.88) --
	(386.65,298.54) --
	(386.96,298.51) --
	(387.07,298.55) --
	(387.17,298.50) --
	(387.28,298.56) --
	(387.38,298.47) --
	(387.69,298.51) --
	(387.80,298.46) --
	(387.90,298.33) --
	(388.01,297.82) --
	(388.11,297.90) --
	(388.43,298.17) --
	(388.53,298.26) --
	(388.64,298.35) --
	(388.74,298.71) --
	(388.85,298.64) --
	(389.16,299.03) --
	(389.27,298.75) --
	(389.37,298.66) --
	(389.48,298.62) --
	(389.58,298.51) --
	(389.90,298.51) --
	(390.00,298.53) --
	(390.11,298.40) --
	(390.21,299.29) --
	(390.32,299.16) --
	(390.63,299.01) --
	(390.73,298.79) --
	(390.84,298.82) --
	(390.94,298.92) --
	(391.05,298.81) --
	(391.36,298.65) --
	(391.47,298.18) --
	(391.57,298.32) --
	(391.68,298.18) --
	(391.78,297.62) --
	(392.10,298.97) --
	(392.20,299.14) --
	(392.31,298.13) --
	(392.41,297.75) --
	(392.52,304.05) --
	(392.83,301.65) --
	(392.94,299.85) --
	(393.04,298.74) --
	(393.15,298.98) --
	(393.25,298.05) --
	(393.56,298.27) --
	(393.67,299.08) --
	(393.77,298.38) --
	(393.88,298.60) --
	(393.98,298.95) --
	(394.30,299.30) --
	(394.40,299.50) --
	(394.51,299.01) --
	(394.61,299.01) --
	(394.72,298.45) --
	(395.03,298.13) --
	(395.14,298.28) --
	(395.24,297.59) --
	(395.35,300.33) --
	(395.45,299.12) --
	(395.77,298.86) --
	(395.87,298.30) --
	(395.98,298.61) --
	(396.08,298.70) --
	(396.18,298.48) --
	(396.50,298.48) --
	(396.60,298.25) --
	(396.71,298.73) --
	(396.81,298.62) --
	(396.92,298.22) --
	(397.23,297.92) --
	(397.34,298.16) --
	(397.44,299.24) --
	(397.55,298.80) --
	(397.65,301.46) --
	(397.97,299.99) --
	(398.07,299.33) --
	(398.18,298.55) --
	(398.28,298.42) --
	(398.39,297.50) --
	(398.70,298.00) --
	(398.81,298.87) --
	(398.91,300.18) --
	(399.01,299.24) --
	(399.12,298.60) --
	(399.43,298.48) --
	(399.54,298.54) --
	(399.64,296.71) --
	(399.75,298.20) --
	(399.85,297.89) --
	(400.17,300.71) --
	(400.27,298.96) --
	(400.38,298.73) --
	(400.48,299.22) --
	(400.59,299.23) --
	(400.90,298.69) --
	(401.01,299.01) --
	(401.11,298.85) --
	(401.22,299.16) --
	(401.32,298.34) --
	(401.64,298.71) --
	(401.74,297.65) --
	(401.84,297.80) --
	(401.95,297.73) --
	(402.05,299.13) --
	(402.37,297.98) --
	(402.47,297.45) --
	(402.58,298.74) --
	(402.68,298.72) --
	(402.79,298.90) --
	(403.10,298.58) --
	(403.31,297.46) --
	(403.42,297.65) --
	(403.52,298.20) --
	(403.84,298.36) --
	(404.05,298.51) --
	(404.15,299.02) --
	(404.26,297.03) --
	(404.57,298.08) --
	(404.68,298.28) --
	(404.78,299.07) --
	(404.88,297.14) --
	(404.99,297.80) --
	(405.30,297.59) --
	(405.41,298.21) --
	(405.51,298.38) --
	(405.62,299.10) --
	(405.72,298.79) --
	(406.04,300.48) --
	(406.14,299.52) --
	(406.25,298.41) --
	(406.35,298.67) --
	(406.46,298.41) --
	(406.77,298.45) --
	(406.88,300.46) --
	(406.98,300.09) --
	(407.09,299.30) --
	(407.19,298.59) --
	(407.51,298.25) --
	(407.61,298.27) --
	(407.71,298.34) --
	(407.82,298.81) --
	(407.92,298.81) --
	(408.24,298.16) --
	(408.34,298.32) --
	(408.45,297.37) --
	(408.55,298.22) --
	(408.66,297.46) --
	(408.97,299.03) --
	(409.08,298.71) --
	(409.18,298.57) --
	(409.29,298.66) --
	(409.39,298.57) --
	(409.71,298.53) --
	(409.81,298.04) --
	(409.92,298.30) --
	(410.02,300.35) --
	(410.13,299.32) --
	(410.44,298.37) --
	(410.54,298.90) --
	(410.65,298.66) --
	(410.75,298.48) --
	(410.86,299.40) --
	(411.17,299.11) --
	(411.28,298.34) --
	(411.38,298.41) --
	(411.49,298.39) --
	(411.59,298.38) --
	(411.91,298.49) --
	(412.01,298.32) --
	(412.12,298.40) --
	(412.22,298.65) --
	(412.33,298.83) --
	(412.64,298.83) --
	(412.75,298.69) --
	(412.85,299.15) --
	(412.96,298.84) --
	(413.06,298.72) --
	(413.37,298.24) --
	(413.48,298.53) --
	(413.58,298.41) --
	(413.69,298.24) --
	(413.79,298.52) --
	(414.11,298.70) --
	(414.21,298.52) --
	(414.32,298.01) --
	(414.42,298.67) --
	(414.53,298.00) --
	(414.84,298.06) --
	(414.95,298.20) --
	(415.05,298.39) --
	(415.16,298.39) --
	(415.58,298.16) --
	(415.68,298.27) --
	(415.79,298.72) --
	(415.89,298.57) --
	(416.00,298.54) --
	(416.31,300.74) --
	(416.41,299.56) --
	(416.52,299.01) --
	(416.62,298.94) --
	(416.73,299.84) --
	(417.04,299.16) --
	(417.15,298.90) --
	(417.25,297.75) --
	(417.36,298.23) --
	(417.46,298.39) --
	(417.78,298.32) --
	(417.88,298.55) --
	(417.99,299.17) --
	(418.09,298.91) --
	(418.20,298.42) --
	(418.51,298.56) --
	(418.62,298.49) --
	(418.72,298.52) --
	(418.83,297.71) --
	(418.93,298.89) --
	(419.24,298.40) --
	(419.35,298.59) --
	(419.45,298.51) --
	(419.56,298.48) --
	(419.66,298.99) --
	(419.98,300.80) --
	(420.08,302.30) --
	(420.19,300.77) --
	(420.29,299.90) --
	(420.40,299.09) --
	(420.71,299.43) --
	(420.82,298.46) --
	(420.92,298.50) --
	(421.03,299.04) --
	(421.13,298.86) --
	(421.45,298.82) --
	(421.55,298.67) --
	(421.66,298.67) --
	(421.76,298.64) --
	(421.87,298.72) --
	(422.18,298.70) --
	(422.28,298.19) --
	(422.39,298.36) --
	(422.49,299.49) --
	(422.60,298.97) --
	(422.91,298.74) --
	(423.02,298.09) --
	(423.12,298.47) --
	(423.23,298.25) --
	(423.33,298.52) --
	(423.65,298.96) --
	(423.75,298.75) --
	(423.86,298.62) --
	(423.96,301.81) --
	(424.07,300.20) --
	(424.38,299.43) --
	(424.49,298.96) --
	(424.59,299.52) --
	(424.70,299.13) --
	(424.80,299.95) --
	(425.11,299.81) --
	(425.22,299.30) --
	(425.32,299.44) --
	(425.43,299.19) --
	(425.53,298.84) --
	(425.85,298.57) --
	(425.95,298.54) --
	(426.06,298.11) --
	(426.16,298.35) --
	(426.27,293.04) --
	(426.58,295.48) --
	(426.69,298.02) --
	(426.79,298.62) --
	(426.90,299.08) --
	(427.00,298.97) --
	(427.32,298.45) --
	(427.42,298.44) --
	(427.53,299.23) --
	(427.63,298.97) --
	(427.73,299.74) --
	(428.05,299.12) --
	(428.15,299.38) --
	(428.26,298.91) --
	(428.36,298.64) --
	(428.47,298.67) --
	(428.78,299.10) --
	(428.89,298.55) --
	(428.99,298.20) --
	(429.10,298.87) --
	(429.20,298.99) --
	(429.52,298.78) --
	(429.62,300.08) --
	(429.73,299.39) --
	(429.83,299.53) --
	(429.94,299.05) --
	(430.25,298.58) --
	(430.36,298.48) --
	(430.46,298.27) --
	(430.56,298.60) --
	(430.67,298.47) --
	(430.98,298.49) --
	(431.09,303.34) --
	(431.19,302.94) --
	(431.30,301.62) --
	(431.40,300.38) --
	(431.72,299.52) --
	(431.82,298.70) --
	(431.93,299.02) --
	(432.03,298.88) --
	(432.14,298.84) --
	(432.45,298.91) --
	(432.56,299.22) --
	(432.66,297.92) --
	(432.77,299.38) --
	(432.87,299.05) --
	(433.19,298.62) --
	(433.29,298.57) --
	(433.39,298.56) --
	(433.50,298.53) --
	(433.60,298.83) --
	(433.92,300.05) --
	(434.02,299.56) --
	(434.13,298.09) --
	(434.23,298.50) --
	(434.34,298.45) --
	(434.65,298.60) --
	(434.76,298.54) --
	(434.86,298.28) --
	(434.97,297.19) --
	(435.07,298.24) --
	(435.39,298.15) --
	(435.49,298.25) --
	(435.60,298.36) --
	(435.70,297.92) --
	(435.81,298.36) --
	(436.12,298.16) --
	(436.22,298.57) --
	(436.33,298.44) --
	(436.43,299.09) --
	(436.54,298.83) --
	(436.85,298.64) --
	(436.96,298.54) --
	(437.06,298.51) --
	(437.17,298.57) --
	(437.27,298.59) --
	(437.59,298.48) --
	(437.69,298.85) --
	(437.80,298.74) --
	(437.90,299.35) --
	(438.01,298.89) --
	(438.32,298.53) --
	(438.43,298.48) --
	(438.53,298.46) --
	(438.64,298.43) --
	(438.74,298.48) --
	(439.06,298.24) --
	(439.16,299.84) --
	(439.26,299.29) --
	(439.37,300.26) --
	(439.47,299.43) --
	(439.79,299.20) --
	(439.89,298.85) --
	(440.00,298.70) --
	(440.10,298.97) --
	(440.21,298.94) --
	(440.52,297.81) --
	(440.63,298.17) --
	(440.73,298.98) --
	(440.84,298.91) --
	(440.94,298.80) --
	(441.26,298.66) --
	(441.36,298.55) --
	(441.57,298.19) --
	(441.68,298.33) --
	(441.99,298.32) --
	(442.09,298.15) --
	(442.30,299.32) --
	(442.41,298.83) --
	(442.72,299.86) --
	(442.83,299.07) --
	(442.93,298.72) --
	(443.04,299.58) --
	(443.14,298.98) --
	(443.46,298.91) --
	(443.56,298.76) --
	(443.67,298.56) --
	(443.77,298.24) --
	(443.88,298.53) --
	(444.19,298.77) --
	(444.30,298.56) --
	(444.40,298.66) --
	(444.51,298.42) --
	(444.61,298.81) --
	(444.92,299.05) --
	(445.03,298.60) --
	(445.13,298.55) --
	(445.24,298.30) --
	(445.34,298.87) --
	(445.66,298.65) --
	(445.76,301.13) --
	(445.87,299.92) --
	(445.97,299.96) --
	(446.08,299.30) --
	(446.39,299.00) --
	(446.50,299.00) --
	(446.60,298.82) --
	(446.71,299.90) --
	(446.81,299.72) --
	(447.13,299.11) --
	(447.23,299.06) --
	(447.34,298.83) --
	(447.44,299.32) --
	(447.55,298.91) --
	(447.86,298.78) --
	(447.96,301.07) --
	(448.07,300.64) --
	(448.17,299.59) --
	(448.28,300.52) --
	(448.59,299.76) --
	(448.70,299.04) --
	(448.80,298.82) --
	(448.91,298.36) --
	(449.01,298.50) --
	(449.33,301.03) --
	(449.43,305.22) --
	(449.54,304.05) --
	(449.64,301.46) --
	(449.75,305.59) --
	(450.06,301.39) --
	(450.17,318.28) --
	(450.27,311.92) --
	(450.38,333.27) --
	(450.48,327.82) --
	(450.79,315.57) --
	(450.90,307.99) --
	(451.00,303.41) --
	(451.11,301.09) --
	(451.21,300.46) --
	(451.53,304.93) --
	(451.63,298.14) --
	(451.74,298.05) --
	(451.84,294.10) --
	(451.95,311.22) --
	(452.26,306.21) --
	(452.37,298.77) --
	(452.47,298.08) --
	(452.58,299.40) --
	(453.00,299.11) --
	(453.10,298.79) --
	(453.21,304.86) --
	(453.31,304.92) --
	(453.41,302.73) --
	(453.73,301.06) --
	(453.83,301.61) --
	(453.94,327.12) --
	(454.04,315.64) --
	(454.15,309.16) --
	(454.46,304.16) --
	(454.57,303.64) --
	(454.67,300.81) --
	(454.78,299.59) --
	(454.88,295.13) --
	(455.20,295.12) --
	(455.30,297.62) --
	(455.41,295.74) --
	(455.51,296.95) --
	(455.62,297.16) --
	(455.93,297.22) --
	(456.04,298.55) --
	(456.14,298.29) --
	(456.24,298.22) --
	(456.35,298.86) --
	(456.66,299.96) --
	(456.77,304.16) --
	(456.87,301.56) --
	(456.98,302.15) --
	(457.08,300.38) --
	(457.40,299.32) --
	(457.50,299.04) --
	(457.61,298.90) --
	(457.71,299.66) --
	(457.82,299.03) --
	(458.13,298.77) --
	(458.24,297.14) --
	(458.34,300.36) --
	(458.45,299.50) --
	(458.55,298.98) --
	(458.87,302.25) --
	(458.97,301.27) --
	(459.08,299.91) --
	(459.18,299.47) --
	(459.28,301.74) --
	(459.60,300.14) --
	(459.70,299.59) --
	(459.81,300.56) --
	(459.91,299.59) --
	(460.02,301.25) --
	(460.33,299.73) --
	(460.44,299.49) --
	(460.54,298.36) --
	(460.65,298.42) --
	(460.75,298.20) --
	(461.07,298.32) --
	(461.17,299.85) --
	(461.28,298.79) --
	(461.38,299.36) --
	(461.49,298.50) --
	(461.80,298.27) --
	(461.91,298.51) --
	(462.01,298.46) --
	(462.11,298.47) --
	(462.22,299.09) --
	(462.53,299.11) --
	(462.64,298.60) --
	(462.74,298.53) --
	(462.85,297.83) --
	(462.95,298.70) --
	(463.27,298.14) --
	(463.37,298.19) --
	(463.48,298.60) --
	(463.58,298.54) --
	(463.69,297.66) --
	(464.00,298.32) --
	(464.11,298.84) --
	(464.21,298.63) --
	(464.32,298.71) --
	(464.42,299.32) --
	(464.74,299.41) --
	(464.84,299.01) --
	(464.94,298.94) --
	(465.05,298.73) --
	(465.15,298.66) --
	(465.47,298.56) --
	(465.57,298.80) --
	(465.68,298.92) --
	(465.78,298.50) --
	(465.89,298.86) --
	(466.20,298.67) --
	(466.31,299.03) --
	(466.41,298.74) --
	(466.52,298.53) --
	(466.62,298.72) --
	(466.94,298.74) --
	(467.04,300.17) --
	(467.15,300.16) --
	(467.25,299.36) --
	(467.36,299.08) --
	(467.67,298.37) --
	(467.77,298.37) --
	(467.88,298.12) --
	(467.98,297.87) --
	(468.09,297.99) --
	(468.40,300.28) --
	(468.51,299.73) --
	(468.61,300.04) --
	(468.72,299.63) --
	(468.82,298.05) --
	(469.14,298.33) --
	(469.24,297.60) --
	(469.35,297.34) --
	(469.45,298.32) --
	(469.56,296.71) --
	(469.87,297.57) --
	(469.98,300.76) --
	(470.08,300.37) --
	(470.19,299.13) --
	(470.29,298.88) --
	(470.60,298.59) --
	(470.71,299.24) --
	(470.81,300.24) --
	(470.92,299.41) --
	(471.02,299.03) --
	(471.34,297.81) --
	(471.44,297.76) --
	(471.55,298.01) --
	(471.65,298.12) --
	(471.76,297.42) --
	(472.07,298.39) --
	(472.18,298.29) --
	(472.28,297.58) --
	(472.39,298.61) --
	(472.49,298.52) --
	(472.81,298.53) --
	(472.91,298.44) --
	(473.02,298.23) --
	(473.12,300.09) --
	(473.23,299.93) --
	(473.54,297.86) --
	(473.64,300.65) --
	(473.75,299.77) --
	(473.85,301.81) --
	(473.96,299.14) --
	(474.27,298.83) --
	(474.38,298.58) --
	(474.48,299.06) --
	(474.59,300.28) --
	(474.69,298.79) --
	(475.01,299.84) --
	(475.11,303.12) --
	(475.22,300.62) --
	(475.32,299.59) --
	(475.43,299.15) --
	(475.74,298.46) --
	(475.85,299.67) --
	(475.95,299.16) --
	(476.06,299.19) --
	(476.16,299.04) --
	(476.47,299.09) --
	(476.58,299.52) --
	(476.68,299.81) --
	(476.79,299.24) --
	(476.89,298.48) --
	(477.21,298.49) --
	(477.31,298.03) --
	(477.42,298.21) --
	(477.52,298.71) --
	(477.63,298.42) --
	(477.94,299.08) --
	(478.05,298.95) --
	(478.15,298.73) --
	(478.26,298.63) --
	(478.36,299.84) --
	(478.68,299.24) --
	(478.78,298.93) --
	(478.89,299.18) --
	(478.99,298.81) --
	(479.10,298.68) --
	(479.41,297.99) --
	(479.51,298.43) --
	(479.62,298.33) --
	(479.72,299.09) --
	(480.14,298.84) --
	(480.25,298.13) --
	(480.35,298.29) --
	(480.46,298.33) --
	(480.88,298.73) --
	(480.98,297.98) --
	(481.09,296.98) --
	(481.19,297.96) --
	(481.30,298.50) --
	(481.61,299.01) --
	(481.72,298.75) --
	(481.82,298.73) --
	(481.93,298.75) --
	(482.03,298.54) --
	(482.34,299.77) --
	(482.45,299.25) --
	(482.55,299.81) --
	(482.66,299.17) --
	(482.76,298.65) --
	(483.08,298.51) --
	(483.18,298.08) --
	(483.29,298.27) --
	(483.39,298.36) --
	(483.50,298.26) --
	(483.81,298.19) --
	(483.92,298.23) --
	(484.02,300.08) --
	(484.13,301.12) --
	(484.23,299.80) --
	(484.55,299.27) --
	(484.65,299.24) --
	(484.76,298.87) --
	(484.86,298.91) --
	(484.96,298.84) --
	(485.28,299.52) --
	(485.38,298.84) --
	(485.49,298.58) --
	(485.59,298.00) --
	(485.70,298.16) --
	(486.01,298.93) --
	(486.12,299.22) --
	(486.22,298.98) --
	(486.33,299.16) --
	(486.43,298.91) --
	(486.75,298.84) --
	(486.85,298.92) --
	(486.96,297.82) --
	(487.06,297.43) --
	(487.17,299.12) --
	(487.48,300.34) --
	(487.59,299.41) --
	(487.69,298.15) --
	(487.79,298.37) --
	(487.90,298.72) --
	(488.21,298.54) --
	(488.32,298.57) --
	(488.42,298.67) --
	(488.53,298.04) --
	(488.63,299.43) --
	(488.95,298.70) --
	(489.05,298.59) --
	(489.16,300.89) --
	(489.26,299.94) --
	(489.37,300.43) --
	(489.68,301.06) --
	(489.79,299.92) --
	(489.89,299.17) --
	(490.00,298.68) --
	(490.42,298.54) --
	(490.52,298.51) --
	(490.62,298.56) --
	(490.73,298.46) --
	(490.83,298.51) --
	(491.15,298.49) --
	(491.25,298.58) --
	(491.36,298.49) --
	(491.46,298.42) --
	(491.57,298.57) --
	(491.88,298.49) --
	(491.99,298.49) --
	(492.09,298.37) --
	(492.20,297.82) --
	(492.30,298.19) --
	(492.62,298.32) --
	(492.72,298.37) --
	(492.83,298.45) --
	(492.93,298.66) --
	(493.04,298.72) --
	(493.35,298.36) --
	(493.46,298.42) --
	(493.56,298.14) --
	(493.66,298.37) --
	(493.77,298.12) --
	(494.08,298.19) --
	(494.19,298.46) --
	(494.29,298.52) --
	(494.40,299.54) --
	(494.50,299.56) --
	(494.82,299.93) --
	(494.92,299.21) --
	(495.03,300.15) --
	(495.13,301.91) --
	(495.24,298.15) --
	(495.55,297.83) --
	(495.66,298.90) --
	(495.76,298.72) --
	(495.87,298.71) --
	(495.97,298.21) --
	(496.29,298.26) --
	(496.39,298.25) --
	(496.49,298.71) --
	(496.60,298.25) --
	(496.70,298.13) --
	(497.02,298.29) --
	(497.12,298.08) --
	(497.23,298.50) --
	(497.33,298.49) --
	(497.44,298.53) --
	(497.75,298.32) --
	(497.86,298.41) --
	(497.96,297.85) --
	(498.07,298.11) --
	(498.17,298.38) --
	(498.49,298.67) --
	(498.59,298.84) --
	(498.70,298.62) --
	(498.80,298.76) --
	(498.91,298.70) --
	(499.22,298.61) --
	(499.32,298.34) --
	(499.43,298.42) --
	(499.53,298.63) --
	(499.64,298.94) --
	(499.95,298.72) --
	(500.06,298.79) --
	(500.16,301.31) --
	(500.27,300.60) --
	(500.37,299.57) --
	(500.69,299.91) --
	(500.79,299.41) --
	(500.90,299.62) --
	(501.00,298.55) --
	(501.11,298.73) --
	(501.42,298.61) --
	(501.53,299.30) --
	(501.63,298.64) --
	(501.74,299.50) --
	(501.84,298.21) --
	(502.15,298.36) --
	(502.26,298.59) --
	(502.36,298.55) --
	(502.47,298.54) --
	(502.57,298.62) --
	(502.89,298.46) --
	(502.99,297.24) --
	(503.10,297.85) --
	(503.20,297.33) --
	(503.31,298.03) --
	(503.62,298.21) --
	(503.73,298.33) --
	(503.83,298.82) --
	(503.94,298.80) --
	(504.04,298.67) --
	(504.36,298.92) --
	(504.46,297.75) --
	(504.57,298.14) --
	(504.67,298.36) --
	(504.78,300.61) --
	(505.09,299.34) --
	(505.19,300.02) --
	(505.30,300.55) --
	(505.40,299.63) --
	(505.51,298.97) --
	(505.82,299.64) --
	(505.93,299.54) --
	(506.03,299.03) --
	(506.14,299.05) --
	(506.24,299.26) --
	(506.56,298.89) --
	(506.66,298.59) --
	(506.77,298.57) --
	(506.87,298.68) --
	(506.98,298.44) --
	(507.29,297.66) --
	(507.40,298.10) --
	(507.50,298.23) --
	(507.61,298.41) --
	(507.71,298.36) --
	(508.02,298.42) --
	(508.13,297.88) --
	(508.23,298.14) --
	(508.34,298.56) --
	(508.44,298.53) --
	(508.76,299.19) --
	(508.86,299.51) --
	(508.97,299.20) --
	(509.07,298.90) --
	(509.18,298.72) --
	(509.49,298.73) --
	(509.60,299.35) --
	(509.70,299.63) --
	(509.81,300.62) --
	(509.91,299.73) --
	(510.23,298.91) --
	(510.33,298.93) --
	(510.44,298.72) --
	(510.54,298.58) --
	(510.65,299.04) --
	(510.96,298.37) --
	(511.06,298.59) --
	(511.17,297.90) --
	(511.27,298.76) --
	(511.38,298.54) --
	(511.69,298.53) --
	(511.80,298.67) --
	(511.90,298.72) --
	(512.01,298.57) --
	(512.11,298.89) --
	(512.43,298.67) --
	(512.53,298.57) --
	(512.64,298.60) --
	(512.74,298.07) --
	(512.85,298.12) --
	(513.16,297.96) --
	(513.27,298.44) --
	(513.37,298.53) --
	(513.48,297.72) --
	(513.58,298.10) --
	(513.89,298.34) --
	(514.00,298.70) --
	(514.10,298.92) --
	(514.21,298.67) --
	(514.31,298.80) --
	(514.63,298.50) --
	(514.73,298.58) --
	(514.84,298.11) --
	(514.94,298.69) --
	(515.05,298.55) --
	(515.36,302.74) --
	(515.47,300.81) --
	(515.57,299.27) --
	(515.68,298.64) --
	(515.78,299.24) --
	(516.10,298.83) --
	(516.20,300.82) --
	(516.31,302.05) --
	(516.41,300.32) --
	(516.51,301.40) --
	(516.83,300.44) --
	(516.93,299.71) --
	(517.04,299.44) --
	(517.14,298.98) --
	(517.25,299.63) --
	(517.56,301.38) --
	(517.67,296.91) --
	(517.77,298.19) --
	(517.88,297.36) --
	(517.98,296.93) --
	(518.30,297.52) --
	(518.40,298.10) --
	(518.51,298.60) --
	(518.61,298.56) --
	(518.72,298.51) --
	(519.03,298.39) --
	(519.14,299.39) --
	(519.24,299.14) --
	(519.34,299.25) --
	(519.45,298.80) --
	(519.76,298.76) --
	(519.87,299.35) --
	(519.97,299.45) --
	(520.08,298.84) --
	(520.18,298.65) --
	(520.50,299.36) --
	(520.60,298.83) --
	(520.71,299.26) --
	(520.81,298.87) --
	(520.92,298.82) --
	(521.23,298.82) --
	(521.34,298.77) --
	(521.44,300.03) --
	(521.55,299.88) --
	(521.65,299.28) --
	(521.97,298.85) --
	(522.07,298.68) --
	(522.17,298.42) --
	(522.28,298.38) --
	(522.38,298.50) --
	(522.70,299.05) --
	(522.80,298.74) --
	(522.91,298.60) --
	(523.01,297.99) --
	(523.12,298.23) --
	(523.43,299.55) --
	(523.54,298.74) --
	(523.64,298.85) --
	(523.75,298.32) --
	(523.85,299.38) --
	(524.17,299.35) --
	(524.27,299.01) --
	(524.38,298.79) --
	(524.48,298.79) --
	(524.59,294.86) --
	(524.90,295.99) --
	(525.00,293.50) --
	(525.11,285.83) --
	(525.21,293.26) --
	(525.32,295.34) --
	(525.63,291.26) --
	(525.74,288.41) --
	(525.84,301.45) --
	(525.95,284.93) --
	(526.05,290.74) --
	(526.37,293.90) --
	(526.47,294.50) --
	(526.58,298.24) --
	(526.68,298.28) --
	(526.79,299.60) --
	(527.10,298.87) --
	(527.21,298.17) --
	(527.31,298.37) --
	(527.42,294.78) --
	(527.52,295.84) --
	(527.84,297.12) --
	(527.94,295.40) --
	(528.04,297.04) --
	(528.15,296.50) --
	(528.25,298.60) --
	(528.57,297.31) --
	(528.67,297.53) --
	(528.78,297.98) --
	(528.88,298.58) --
	(528.99,298.23) --
	(529.30,298.32) --
	(529.41,299.85) --
	(529.51,300.12) --
	(529.62,298.76) --
	(530.04,300.16) --
	(530.14,299.34) --
	(530.25,298.69) --
	(530.35,296.97) --
	(530.46,297.40) --
	(530.77,297.45) --
	(530.87,301.11) --
	(530.98,299.38) --
	(531.08,298.68) --
	(531.19,299.40) --
	(531.50,299.33) --
	(531.61,299.24) --
	(531.71,296.73) --
	(531.82,297.19) --
	(531.92,298.12) --
	(532.24,298.86) --
	(532.34,302.88) --
	(532.45,301.02) --
	(532.55,300.97) --
	(532.66,299.72) --
	(532.97,299.54) --
	(533.08,299.33) --
	(533.18,297.91) --
	(533.29,300.37) --
	(533.39,299.13) --
	(533.70,298.45) --
	(533.81,298.65) --
	(533.91,298.42) --
	(534.02,298.47) --
	(534.12,299.93) --
	(534.44,299.11) --
	(534.54,298.77) --
	(534.65,298.55) --
	(534.75,296.43) --
	(534.86,297.40) --
	(535.17,298.05) --
	(535.28,298.15) --
	(535.38,298.29) --
	(535.49,297.70) --
	(535.59,298.21) --
	(535.91,298.36) --
	(536.01,298.33) --
	(536.12,297.99) --
	(536.22,297.18) --
	(536.33,297.82) --
	(536.64,298.73) --
	(536.74,298.72) --
	(536.85,298.66) --
	(536.95,299.89) --
	(537.06,298.79) --
	(537.37,298.46) --
	(537.48,298.87) --
	(537.58,300.07) --
	(537.69,299.24) --
	(537.79,298.36) --
	(538.11,300.09) --
	(538.21,299.05) --
	(538.32,300.11) --
	(538.42,299.38) --
	(538.53,300.16) --
	(538.84,298.73) --
	(538.95,299.02) --
	(539.05,297.23) --
	(539.16,298.00) --
	(539.26,298.23) --
	(539.57,298.64) --
	(539.68,298.00) --
	(539.78,298.12) --
	(539.89,298.25) --
	(539.99,298.82) --
	(540.31,298.90) --
	(540.41,298.72) --
	(540.52,298.66) --
	(540.62,298.54) --
	(540.73,298.82) --
	(541.04,298.50) --
	(541.15,295.25) --
	(541.25,296.90) --
	(541.36,296.27) --
	(541.46,297.41) --
	(541.78,297.91) --
	(541.88,297.83) --
	(541.99,297.98) --
	(542.09,298.22) --
	(542.19,298.97) --
	(542.51,298.56) --
	(542.61,297.83) --
	(542.72,297.41) --
	(542.82,298.50) --
	(542.93,298.70) --
	(543.24,298.89) --
	(543.35,298.21) --
	(543.45,297.00) --
	(543.56,297.66) --
	(543.66,297.96) --
	(543.98,298.48) --
	(544.08,296.51) --
	(544.19,303.20) --
	(544.29,301.87) --
	(544.40,300.01) --
	(544.71,299.10) --
	(544.82,296.76) --
	(544.92,299.66) --
	(545.02,300.66) --
	(545.13,299.15) --
	(545.44,297.77) --
	(545.55,298.75) --
	(545.65,298.36) --
	(545.76,298.94) --
	(545.86,299.05) --
	(546.18,298.83) --
	(546.28,298.35) --
	(546.39,298.41) --
	(546.49,298.33) --
	(546.60,298.50) --
	(546.91,301.61) --
	(547.02,298.61) --
	(547.12,297.37) --
	(547.23,296.71) --
	(547.33,297.29) --
	(547.65,297.77) --
	(547.75,298.02) --
	(547.86,298.53) --
	(547.96,298.26) --
	(548.06,299.35) --
	(548.38,299.46) --
	(548.48,300.16) --
	(548.59,299.66) --
	(548.69,299.10) --
	(548.80,298.89);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,294.14) --
	( 71.67,294.28) --
	( 71.78,294.22) --
	( 71.88,294.20) --
	( 72.20,294.32) --
	( 72.30,294.14) --
	( 72.41,294.37) --
	( 72.51,294.27) --
	( 72.61,294.22) --
	( 72.93,294.21) --
	( 73.03,294.24) --
	( 73.14,294.26) --
	( 73.24,294.25) --
	( 73.35,294.24) --
	( 73.66,294.25) --
	( 73.77,294.21) --
	( 73.87,294.20) --
	( 73.98,294.14) --
	( 74.08,294.22) --
	( 74.40,294.23) --
	( 74.50,294.06) --
	( 74.61,294.18) --
	( 74.71,294.21) --
	( 74.82,294.24) --
	( 75.13,294.26) --
	( 75.24,294.25) --
	( 75.34,294.25) --
	( 75.44,294.24) --
	( 75.55,294.24) --
	( 75.86,294.22) --
	( 75.97,294.25) --
	( 76.07,294.17) --
	( 76.18,294.22) --
	( 76.28,294.21) --
	( 76.60,294.25) --
	( 76.70,294.25) --
	( 76.81,294.24) --
	( 76.91,294.24) --
	( 77.02,294.24) --
	( 77.33,294.24) --
	( 77.44,294.25) --
	( 77.54,294.24) --
	( 77.65,294.24) --
	( 77.75,294.24) --
	( 78.07,294.25) --
	( 78.17,294.25) --
	( 78.27,294.26) --
	( 78.38,294.25) --
	( 78.48,294.25) --
	( 78.80,294.25) --
	( 78.90,294.25) --
	( 79.01,294.24) --
	( 79.11,294.23) --
	( 79.22,294.24) --
	( 79.53,294.23) --
	( 79.64,294.24) --
	( 79.74,294.23) --
	( 79.85,294.24) --
	( 79.95,294.23) --
	( 80.27,294.24) --
	( 80.37,294.25) --
	( 80.48,294.25) --
	( 80.58,294.26) --
	( 80.69,294.27) --
	( 81.00,294.25) --
	( 81.10,294.23) --
	( 81.21,294.24) --
	( 81.31,294.24) --
	( 81.42,294.26) --
	( 81.73,294.25) --
	( 81.84,294.22) --
	( 81.94,294.24) --
	( 82.05,294.25) --
	( 82.15,294.25) --
	( 82.47,294.54) --
	( 82.57,294.32) --
	( 82.68,294.26) --
	( 82.78,294.26) --
	( 82.89,294.25) --
	( 83.20,294.25) --
	( 83.31,294.24) --
	( 83.41,294.25) --
	( 83.52,294.24) --
	( 83.62,294.24) --
	( 83.94,294.24) --
	( 84.04,294.26) --
	( 84.14,294.25) --
	( 84.25,294.26) --
	( 84.35,294.25) --
	( 84.67,294.25) --
	( 84.77,294.25) --
	( 84.88,294.25) --
	( 84.98,294.25) --
	( 85.09,294.25) --
	( 85.40,294.25) --
	( 85.51,294.25) --
	( 85.61,294.25) --
	( 85.72,294.24) --
	( 85.82,294.25) --
	( 86.14,294.25) --
	( 86.24,294.25) --
	( 86.35,294.25) --
	( 86.45,294.25) --
	( 86.56,294.25) --
	( 86.87,294.24) --
	( 86.97,294.24) --
	( 87.08,294.24) --
	( 87.18,294.24) --
	( 87.29,294.26) --
	( 87.60,294.29) --
	( 87.71,294.25) --
	( 87.81,294.26) --
	( 87.92,294.25) --
	( 88.02,294.25) --
	( 88.34,294.24) --
	( 88.44,294.25) --
	( 88.55,294.26) --
	( 88.65,294.25) --
	( 88.76,294.25) --
	( 89.07,294.25) --
	( 89.18,294.23) --
	( 89.28,294.24) --
	( 89.39,294.25) --
	( 89.49,294.25) --
	( 89.80,294.25) --
	( 89.91,294.25) --
	( 90.01,294.30) --
	( 90.12,294.28) --
	( 90.22,294.27) --
	( 90.54,294.26) --
	( 90.64,294.25) --
	( 90.75,294.25) --
	( 90.85,294.24) --
	( 90.96,294.22) --
	( 91.27,294.24) --
	( 91.38,294.22) --
	( 91.48,294.24) --
	( 91.59,294.24) --
	( 91.69,294.23) --
	( 92.01,294.24) --
	( 92.11,294.24) --
	( 92.22,294.24) --
	( 92.32,294.24) --
	( 92.43,294.21) --
	( 92.74,294.24) --
	( 92.84,294.22) --
	( 92.95,294.24) --
	( 93.05,294.25) --
	( 93.16,294.25) --
	( 93.47,294.25) --
	( 93.58,294.24) --
	( 93.68,294.24) --
	( 93.79,294.24) --
	( 93.89,294.24) --
	( 94.21,294.25) --
	( 94.31,294.28) --
	( 94.42,294.26) --
	( 94.52,294.25) --
	( 94.63,294.25) --
	( 94.94,294.25) --
	( 95.05,294.23) --
	( 95.15,294.24) --
	( 95.26,294.24) --
	( 95.36,294.23) --
	( 95.67,294.18) --
	( 95.78,294.23) --
	( 95.88,294.24) --
	( 95.99,294.25) --
	( 96.09,294.25) --
	( 96.41,294.28) --
	( 96.51,294.25) --
	( 96.62,294.25) --
	( 96.72,294.24) --
	( 96.83,294.24) --
	( 97.14,294.25) --
	( 97.25,294.25) --
	( 97.35,294.25) --
	( 97.46,294.22) --
	( 97.56,294.23) --
	( 97.88,294.24) --
	( 97.98,294.24) --
	( 98.09,294.26) --
	( 98.19,294.28) --
	( 98.29,294.22) --
	( 98.61,294.24) --
	( 98.71,294.27) --
	( 98.82,294.26) --
	( 98.92,294.24) --
	( 99.03,294.25) --
	( 99.34,294.25) --
	( 99.45,294.25) --
	( 99.55,294.25) --
	( 99.66,294.24) --
	( 99.76,294.24) --
	(100.08,294.26) --
	(100.18,294.25) --
	(100.29,294.26) --
	(100.39,294.25) --
	(100.50,294.25) --
	(100.81,294.24) --
	(100.92,294.29) --
	(101.02,294.25) --
	(101.12,294.24) --
	(101.23,294.28) --
	(101.54,294.26) --
	(101.65,294.24) --
	(101.75,294.24) --
	(101.86,294.24) --
	(101.96,294.25) --
	(102.28,294.24) --
	(102.38,294.24) --
	(102.49,294.25) --
	(102.59,294.25) --
	(102.70,294.25) --
	(103.01,294.25) --
	(103.12,294.24) --
	(103.22,294.24) --
	(103.33,294.25) --
	(103.43,294.25) --
	(103.75,294.25) --
	(103.85,294.25) --
	(103.96,294.25) --
	(104.06,294.25) --
	(104.16,294.25) --
	(104.48,294.23) --
	(104.58,294.24) --
	(104.69,294.24) --
	(104.79,294.25) --
	(104.90,294.24) --
	(105.21,294.24) --
	(105.32,294.19) --
	(105.42,294.22) --
	(105.53,294.24) --
	(105.63,294.20) --
	(105.95,294.26) --
	(106.05,294.27) --
	(106.16,294.25) --
	(106.26,294.23) --
	(106.37,294.20) --
	(106.68,294.23) --
	(106.79,294.24) --
	(106.89,294.24) --
	(106.99,294.24) --
	(107.10,294.19) --
	(107.41,294.24) --
	(107.52,294.16) --
	(107.62,294.24) --
	(107.73,294.24) --
	(107.83,294.23) --
	(108.15,294.24) --
	(108.25,294.25) --
	(108.36,294.23) --
	(108.46,294.24) --
	(108.57,294.25) --
	(108.88,294.23) --
	(108.99,294.25) --
	(109.09,294.25) --
	(109.20,294.26) --
	(109.30,294.25) --
	(109.62,294.25) --
	(109.72,294.25) --
	(109.82,294.48) --
	(109.93,294.32) --
	(110.03,294.26) --
	(110.35,294.25) --
	(110.45,294.25) --
	(110.56,294.24) --
	(110.66,294.25) --
	(110.77,294.25) --
	(111.08,294.25) --
	(111.19,294.25) --
	(111.29,294.24) --
	(111.40,294.25) --
	(111.50,294.25) --
	(111.82,294.25) --
	(111.92,294.25) --
	(112.03,294.25) --
	(112.13,294.25) --
	(112.24,294.24) --
	(112.55,294.26) --
	(112.65,294.25) --
	(112.76,294.25) --
	(112.86,294.25) --
	(112.97,294.25) --
	(113.28,294.26) --
	(113.39,294.25) --
	(113.49,294.25) --
	(113.60,294.25) --
	(113.70,294.24) --
	(114.02,294.24) --
	(114.12,294.25) --
	(114.23,294.25) --
	(114.33,294.25) --
	(114.44,294.24) --
	(114.75,294.24) --
	(114.86,294.25) --
	(114.96,294.25) --
	(115.07,294.27) --
	(115.17,294.24) --
	(115.48,294.22) --
	(115.59,294.23) --
	(115.69,294.23) --
	(115.80,294.24) --
	(115.90,294.26) --
	(116.22,294.28) --
	(116.32,294.33) --
	(116.43,294.26) --
	(116.53,294.25) --
	(116.64,294.26) --
	(116.95,294.25) --
	(117.06,294.24) --
	(117.16,294.27) --
	(117.27,294.26) --
	(117.37,294.25) --
	(117.69,294.26) --
	(117.79,294.28) --
	(117.90,294.25) --
	(118.00,294.21) --
	(118.11,294.23) --
	(118.42,294.24) --
	(118.52,294.25) --
	(118.63,294.25) --
	(118.73,294.25) --
	(118.84,294.26) --
	(119.15,294.26) --
	(119.26,294.25) --
	(119.36,294.25) --
	(119.47,294.28) --
	(119.57,294.25) --
	(119.89,294.24) --
	(119.99,294.28) --
	(120.10,294.27) --
	(120.20,294.23) --
	(120.31,294.26) --
	(120.62,294.19) --
	(120.73,294.23) --
	(120.83,294.33) --
	(120.94,294.25) --
	(121.04,294.26) --
	(121.35,294.24) --
	(121.46,294.26) --
	(121.56,294.25) --
	(121.67,294.25) --
	(121.77,294.26) --
	(122.09,294.26) --
	(122.19,294.25) --
	(122.30,294.25) --
	(122.40,294.24) --
	(122.51,294.25) --
	(122.82,294.25) --
	(122.93,294.25) --
	(123.03,294.24) --
	(123.14,294.28) --
	(123.24,294.26) --
	(123.56,294.25) --
	(123.66,294.26) --
	(123.77,294.25) --
	(123.87,294.26) --
	(123.98,294.26) --
	(124.29,294.27) --
	(124.39,294.25) --
	(124.50,294.25) --
	(124.60,294.26) --
	(124.71,294.25) --
	(125.02,294.26) --
	(125.13,294.26) --
	(125.23,294.25) --
	(125.34,294.26) --
	(125.44,294.26) --
	(125.76,294.25) --
	(125.86,294.24) --
	(125.97,294.24) --
	(126.07,294.26) --
	(126.18,294.26) --
	(126.49,294.26) --
	(126.60,294.22) --
	(126.70,294.21) --
	(126.81,294.23) --
	(126.91,294.24) --
	(127.22,294.24) --
	(127.33,294.28) --
	(127.43,294.25) --
	(127.54,294.25) --
	(127.64,294.23) --
	(127.96,294.24) --
	(128.06,294.25) --
	(128.17,294.24) --
	(128.27,294.22) --
	(128.38,294.24) --
	(128.69,294.25) --
	(128.80,294.24) --
	(128.90,294.25) --
	(129.01,294.25) --
	(129.11,294.28) --
	(129.43,294.26) --
	(129.53,294.29) --
	(129.64,294.24) --
	(129.74,294.25) --
	(129.84,294.25) --
	(130.16,294.26) --
	(130.26,294.23) --
	(130.37,294.26) --
	(130.47,294.27) --
	(130.58,294.25) --
	(130.89,294.28) --
	(131.00,294.26) --
	(131.10,294.25) --
	(131.21,294.26) --
	(131.31,294.24) --
	(131.63,294.23) --
	(131.73,294.26) --
	(131.84,294.27) --
	(131.94,294.30) --
	(132.05,294.31) --
	(132.36,294.28) --
	(132.47,294.36) --
	(132.57,294.28) --
	(132.67,294.25) --
	(132.78,294.24) --
	(133.09,294.25) --
	(133.20,294.24) --
	(133.30,294.24) --
	(133.41,294.24) --
	(133.51,294.24) --
	(133.83,294.25) --
	(133.93,294.28) --
	(134.04,294.31) --
	(134.14,294.26) --
	(134.25,294.26) --
	(134.56,294.29) --
	(134.67,294.26) --
	(134.77,294.24) --
	(134.88,294.26) --
	(134.98,294.25) --
	(135.30,294.24) --
	(135.40,294.24) --
	(135.50,294.24) --
	(135.61,294.28) --
	(135.71,294.50) --
	(136.03,294.32) --
	(136.13,294.26) --
	(136.24,294.06) --
	(136.34,294.20) --
	(136.45,294.19) --
	(136.76,294.24) --
	(136.87,294.80) --
	(136.97,294.17) --
	(137.08,294.23) --
	(137.18,294.27) --
	(137.50,294.24) --
	(137.60,294.17) --
	(137.71,294.23) --
	(137.81,294.23) --
	(137.92,294.26) --
	(138.23,294.25) --
	(138.34,294.23) --
	(138.44,294.24) --
	(138.54,294.25) --
	(138.65,294.25) --
	(138.96,294.32) --
	(139.07,294.29) --
	(139.17,294.34) --
	(139.28,294.38) --
	(139.38,294.26) --
	(139.70,294.24) --
	(139.80,294.25) --
	(139.91,294.26) --
	(140.01,294.21) --
	(140.12,294.23) --
	(140.43,294.24) --
	(140.54,294.23) --
	(140.64,294.18) --
	(140.75,294.22) --
	(140.85,294.26) --
	(141.17,294.25) --
	(141.27,294.21) --
	(141.37,294.24) --
	(141.48,294.24) --
	(141.58,294.21) --
	(141.90,294.28) --
	(142.00,294.24) --
	(142.11,294.13) --
	(142.21,294.19) --
	(142.32,294.25) --
	(142.63,294.24) --
	(142.74,294.24) --
	(142.84,294.27) --
	(142.95,294.25) --
	(143.05,294.24) --
	(143.37,294.27) --
	(143.47,294.23) --
	(143.58,294.25) --
	(143.68,294.26) --
	(143.79,294.24) --
	(144.10,294.23) --
	(144.20,294.24) --
	(144.31,294.24) --
	(144.41,294.24) --
	(144.52,294.24) --
	(144.83,294.26) --
	(144.94,294.25) --
	(145.04,294.22) --
	(145.15,294.24) --
	(145.25,294.29) --
	(145.57,294.25) --
	(145.67,294.51) --
	(145.78,294.33) --
	(145.88,294.24) --
	(146.30,294.18) --
	(146.41,294.23) --
	(146.51,294.25) --
	(146.62,294.26) --
	(146.72,294.27) --
	(147.03,294.24) --
	(147.14,294.19) --
	(147.24,294.23) --
	(147.35,294.24) --
	(147.45,294.25) --
	(147.77,294.25) --
	(147.87,294.26) --
	(147.98,294.25) --
	(148.08,294.24) --
	(148.19,294.24) --
	(148.50,294.25) --
	(148.61,294.41) --
	(148.71,294.97) --
	(148.82,294.41) --
	(148.92,294.30) --
	(149.24,294.27) --
	(149.34,294.25) --
	(149.45,294.27) --
	(149.55,294.26) --
	(149.66,294.25) --
	(149.97,294.24) --
	(150.07,294.25) --
	(150.18,294.26) --
	(150.28,294.25) --
	(150.39,294.20) --
	(150.70,293.76) --
	(150.81,294.14) --
	(150.91,294.21) --
	(151.02,294.25) --
	(151.12,294.24) --
	(151.44,294.24) --
	(151.54,294.26) --
	(151.65,294.27) --
	(151.75,294.28) --
	(151.86,294.24) --
	(152.17,294.26) --
	(152.28,294.25) --
	(152.38,294.25) --
	(152.49,295.03) --
	(152.59,294.45) --
	(152.90,294.33) --
	(153.01,294.26) --
	(153.11,294.25) --
	(153.22,294.25) --
	(153.32,294.26) --
	(153.64,294.27) --
	(153.74,294.23) --
	(153.85,294.26) --
	(153.95,294.25) --
	(154.06,294.24) --
	(154.37,294.21) --
	(154.48,294.24) --
	(154.58,294.24) --
	(154.69,294.25) --
	(154.79,294.25) --
	(155.11,294.31) --
	(155.21,292.83) --
	(155.32,293.89) --
	(155.42,294.34) --
	(155.53,294.27) --
	(155.84,294.28) --
	(155.94,294.25) --
	(156.05,294.25) --
	(156.15,294.24) --
	(156.26,294.24) --
	(156.57,294.24) --
	(156.68,294.25) --
	(156.78,294.32) --
	(156.89,294.31) --
	(156.99,294.26) --
	(157.31,293.96) --
	(157.41,294.18) --
	(157.52,294.82) --
	(157.62,294.35) --
	(157.73,294.29) --
	(158.04,294.27) --
	(158.15,294.37) --
	(158.25,294.20) --
	(158.36,294.23) --
	(158.46,294.25) --
	(158.77,294.25) --
	(158.88,294.24) --
	(158.98,294.24) --
	(159.09,294.25) --
	(159.19,294.25) --
	(159.51,294.25) --
	(159.61,294.24) --
	(159.72,294.33) --
	(159.82,293.95) --
	(159.93,294.18) --
	(160.24,294.23) --
	(160.35,294.34) --
	(160.45,294.31) --
	(160.56,294.06) --
	(160.66,294.20) --
	(160.98,294.24) --
	(161.08,294.24) --
	(161.19,294.23) --
	(161.29,294.25) --
	(161.39,294.25) --
	(161.71,294.28) --
	(161.81,294.28) --
	(161.92,294.25) --
	(162.02,294.25) --
	(162.13,294.25) --
	(162.44,294.27) --
	(162.55,294.23) --
	(162.65,294.22) --
	(162.76,294.26) --
	(162.86,294.64) --
	(163.18,294.11) --
	(163.28,294.21) --
	(163.39,294.24) --
	(163.49,294.24) --
	(163.60,294.24) --
	(163.91,294.28) --
	(164.02,294.29) --
	(164.12,294.17) --
	(164.22,294.27) --
	(164.33,294.26) --
	(164.64,294.24) --
	(164.75,294.25) --
	(164.85,294.23) --
	(164.96,294.19) --
	(165.06,294.23) --
	(165.38,294.23) --
	(165.48,294.23) --
	(165.59,294.24) --
	(165.69,294.23) --
	(165.80,294.25) --
	(166.11,294.25) --
	(166.22,294.23) --
	(166.32,294.24) --
	(166.43,294.23) --
	(166.53,294.25) --
	(166.85,294.25) --
	(166.95,294.24) --
	(167.05,294.25) --
	(167.16,294.24) --
	(167.26,294.25) --
	(167.58,294.25) --
	(167.68,294.29) --
	(167.79,294.15) --
	(167.89,294.24) --
	(168.00,294.26) --
	(168.31,294.24) --
	(168.42,294.22) --
	(168.52,294.23) --
	(168.63,294.24) --
	(168.73,294.24) --
	(169.05,294.24) --
	(169.15,294.19) --
	(169.26,294.22) --
	(169.36,294.22) --
	(169.47,294.29) --
	(169.78,294.28) --
	(169.88,294.23) --
	(169.99,294.24) --
	(170.09,294.25) --
	(170.20,294.25) --
	(170.51,294.26) --
	(170.62,294.25) --
	(170.72,294.25) --
	(170.83,294.25) --
	(170.93,294.24) --
	(171.25,294.24) --
	(171.35,294.38) --
	(171.46,294.24) --
	(171.56,294.28) --
	(171.67,294.26) --
	(171.98,294.27) --
	(172.09,294.28) --
	(172.19,294.21) --
	(172.30,294.22) --
	(172.40,294.24) --
	(172.72,294.25) --
	(172.82,294.25) --
	(172.92,294.25) --
	(173.03,294.23) --
	(173.13,294.25) --
	(173.45,294.25) --
	(173.66,294.17) --
	(173.76,294.24) --
	(173.87,294.23) --
	(174.18,294.24) --
	(174.39,294.24) --
	(174.50,294.24) --
	(174.60,294.24) --
	(174.92,294.24) --
	(175.02,294.32) --
	(175.13,294.25) --
	(175.23,294.26) --
	(175.34,294.20) --
	(175.65,294.22) --
	(175.75,294.24) --
	(175.86,294.23) --
	(175.96,294.25) --
	(176.07,294.25) --
	(176.38,294.27) --
	(176.49,294.24) --
	(176.59,294.25) --
	(176.70,294.23) --
	(176.80,294.22) --
	(177.12,294.21) --
	(177.22,294.21) --
	(177.33,294.19) --
	(177.43,294.19) --
	(177.54,294.12) --
	(177.85,294.25) --
	(177.96,294.25) --
	(178.06,294.25) --
	(178.17,294.27) --
	(178.27,294.24) --
	(178.58,294.09) --
	(178.69,294.19) --
	(178.79,294.24) --
	(178.90,294.25) --
	(179.00,294.24) --
	(179.32,294.24) --
	(179.42,294.24) --
	(179.53,294.26) --
	(179.63,294.20) --
	(179.74,294.20) --
	(180.05,294.23) --
	(180.16,294.58) --
	(180.26,294.33) --
	(180.37,294.30) --
	(180.47,294.07) --
	(180.79,294.17) --
	(180.89,294.21) --
	(181.00,294.18) --
	(181.10,294.23) --
	(181.21,294.25) --
	(181.52,294.25) --
	(181.62,294.21) --
	(181.73,294.25) --
	(181.83,294.24) --
	(181.94,294.27) --
	(182.25,294.27) --
	(182.36,294.28) --
	(182.46,294.25) --
	(182.57,294.44) --
	(182.67,294.30) --
	(182.99,294.23) --
	(183.09,294.18) --
	(183.20,294.23) --
	(183.30,294.22) --
	(183.72,294.24) --
	(183.83,294.24) --
	(183.93,294.48) --
	(184.04,294.33) --
	(184.14,294.26) --
	(184.45,294.24) --
	(184.56,294.25) --
	(184.66,294.11) --
	(184.77,294.28) --
	(184.87,294.25) --
	(185.19,294.19) --
	(185.29,294.23) --
	(185.40,294.03) --
	(185.50,294.25) --
	(185.61,294.27) --
	(185.92,294.23) --
	(186.03,294.25) --
	(186.13,294.18) --
	(186.24,294.22) --
	(186.34,294.24) --
	(186.66,294.26) --
	(186.76,294.08) --
	(186.87,294.11) --
	(186.97,294.39) --
	(187.07,294.50) --
	(187.39,294.25) --
	(187.49,294.26) --
	(187.60,294.27) --
	(187.70,294.21) --
	(187.81,294.16) --
	(188.12,294.20) --
	(188.23,294.21) --
	(188.33,294.19) --
	(188.44,294.23) --
	(188.54,294.25) --
	(188.86,294.24) --
	(188.96,294.31) --
	(189.07,294.26) --
	(189.17,294.27) --
	(189.28,294.26) --
	(189.59,294.25) --
	(189.70,294.25) --
	(189.80,294.23) --
	(189.90,294.26) --
	(190.01,294.47) --
	(190.32,294.38) --
	(190.43,294.21) --
	(190.53,294.24) --
	(190.64,294.24) --
	(190.74,294.28) --
	(191.06,294.25) --
	(191.16,294.23) --
	(191.27,294.30) --
	(191.37,294.28) --
	(191.48,294.23) --
	(191.79,294.25) --
	(191.90,294.24) --
	(192.00,294.24) --
	(192.11,294.31) --
	(192.21,294.25) --
	(192.53,294.25) --
	(192.63,294.24) --
	(192.74,294.22) --
	(192.84,294.23) --
	(192.94,294.24) --
	(193.26,294.26) --
	(193.36,294.26) --
	(193.47,294.24) --
	(193.57,294.21) --
	(193.68,294.25) --
	(193.99,294.36) --
	(194.10,294.27) --
	(194.20,294.27) --
	(194.31,294.20) --
	(194.41,294.24) --
	(194.73,294.24) --
	(194.83,294.24) --
	(194.94,294.25) --
	(195.04,294.25) --
	(195.15,294.25) --
	(195.46,294.25) --
	(195.57,294.25) --
	(195.67,294.24) --
	(195.77,294.24) --
	(195.88,294.25) --
	(196.19,294.25) --
	(196.30,294.25) --
	(196.40,294.24) --
	(196.51,294.27) --
	(196.61,294.25) --
	(196.93,294.26) --
	(197.03,294.30) --
	(197.14,294.17) --
	(197.24,294.22) --
	(197.35,294.25) --
	(197.66,294.26) --
	(197.77,294.25) --
	(197.87,294.25) --
	(197.98,294.24) --
	(198.08,294.25) --
	(198.40,294.19) --
	(198.50,294.19) --
	(198.60,294.23) --
	(198.71,294.24) --
	(198.81,294.24) --
	(199.13,294.24) --
	(199.23,294.24) --
	(199.34,294.26) --
	(199.44,294.25) --
	(199.55,294.25) --
	(199.86,294.25) --
	(199.97,294.26) --
	(200.07,294.25) --
	(200.18,294.26) --
	(200.28,294.16) --
	(200.60,294.32) --
	(200.70,294.26) --
	(200.81,294.24) --
	(200.91,294.25) --
	(201.02,294.22) --
	(201.33,294.25) --
	(201.43,294.25) --
	(201.54,294.22) --
	(201.64,294.22) --
	(201.75,294.23) --
	(202.06,294.24) --
	(202.17,294.23) --
	(202.27,294.24) --
	(202.38,294.25) --
	(202.48,294.24) --
	(202.80,294.24) --
	(202.90,294.61) --
	(203.01,294.38) --
	(203.11,294.26) --
	(203.22,294.24) --
	(203.53,294.27) --
	(203.64,294.25) --
	(203.74,294.24) --
	(203.85,294.25) --
	(203.95,294.25) --
	(204.26,294.23) --
	(204.37,294.24) --
	(204.47,294.24) --
	(204.58,294.22) --
	(204.68,294.23) --
	(205.00,294.24) --
	(205.10,294.26) --
	(205.21,294.27) --
	(205.31,294.25) --
	(205.42,294.25) --
	(205.73,294.24) --
	(205.84,294.36) --
	(205.94,294.27) --
	(206.05,294.24) --
	(206.15,294.21) --
	(206.47,294.24) --
	(206.57,294.24) --
	(206.68,294.22) --
	(206.78,294.24) --
	(206.89,294.24) --
	(207.20,294.24) --
	(207.30,294.25) --
	(207.41,294.26) --
	(207.51,294.25) --
	(207.62,294.25) --
	(207.93,294.25) --
	(208.04,294.24) --
	(208.14,294.25) --
	(208.25,294.22) --
	(208.35,294.23) --
	(208.67,294.24) --
	(208.77,294.24) --
	(208.88,294.24) --
	(208.98,294.24) --
	(209.09,294.25) --
	(209.40,294.25) --
	(209.51,294.31) --
	(209.61,294.26) --
	(209.72,294.25) --
	(209.82,294.24) --
	(210.13,294.23) --
	(210.24,294.24) --
	(210.34,294.22) --
	(210.45,294.25) --
	(210.55,294.24) --
	(210.87,294.25) --
	(210.97,294.23) --
	(211.08,294.25) --
	(211.18,294.25) --
	(211.29,294.25) --
	(211.60,294.25) --
	(211.71,294.25) --
	(211.92,294.24) --
	(212.02,294.24) --
	(212.34,294.24) --
	(212.44,294.24) --
	(212.55,294.25) --
	(212.65,294.25) --
	(212.76,294.23) --
	(213.07,294.24) --
	(213.17,294.25) --
	(213.28,294.25) --
	(213.38,294.30) --
	(213.49,294.29) --
	(213.80,294.26) --
	(213.91,294.24) --
	(214.01,294.25) --
	(214.12,294.25) --
	(214.22,294.25) --
	(214.54,294.25) --
	(214.64,294.23) --
	(214.75,294.25) --
	(214.85,294.25) --
	(214.96,294.23) --
	(215.27,294.23) --
	(215.38,294.24) --
	(215.48,294.24) --
	(215.59,294.25) --
	(215.69,294.22) --
	(216.00,294.25) --
	(216.11,294.50) --
	(216.21,294.31) --
	(216.32,294.23) --
	(216.42,294.28) --
	(216.74,294.25) --
	(216.84,294.25) --
	(216.95,294.26) --
	(217.05,294.24) --
	(217.16,294.25) --
	(217.47,294.24) --
	(217.58,294.27) --
	(217.68,294.25) --
	(217.79,294.27) --
	(217.89,294.25) --
	(218.21,294.26) --
	(218.31,294.24) --
	(218.42,294.23) --
	(218.52,294.23) --
	(218.62,294.24) --
	(218.94,294.30) --
	(219.04,294.05) --
	(219.15,294.24) --
	(219.25,294.24) --
	(219.36,294.25) --
	(219.67,294.25) --
	(219.78,294.25) --
	(219.88,294.26) --
	(219.99,294.27) --
	(220.09,294.25) --
	(220.41,294.25) --
	(220.51,294.26) --
	(220.62,294.24) --
	(220.72,294.22) --
	(220.83,294.24) --
	(221.14,294.24) --
	(221.25,294.22) --
	(221.35,294.24) --
	(221.45,294.25) --
	(221.56,294.28) --
	(221.87,294.26) --
	(221.98,294.07) --
	(222.08,294.28) --
	(222.19,294.21) --
	(222.29,294.23) --
	(222.61,294.24) --
	(222.71,294.23) --
	(222.82,294.21) --
	(222.92,294.24) --
	(223.03,294.22) --
	(223.34,294.24) --
	(223.45,294.26) --
	(223.55,294.23) --
	(223.66,294.24) --
	(224.08,294.26) --
	(224.18,294.25) --
	(224.28,294.25) --
	(224.39,294.25) --
	(224.49,294.25) --
	(224.81,294.25) --
	(224.91,294.26) --
	(225.02,294.26) --
	(225.12,294.25) --
	(225.23,294.25) --
	(225.54,294.25) --
	(225.65,294.25) --
	(225.75,294.25) --
	(225.86,294.24) --
	(225.96,294.24) --
	(226.28,294.23) --
	(226.38,294.25) --
	(226.49,294.25) --
	(226.59,294.25) --
	(226.70,294.25) --
	(227.01,294.25) --
	(227.12,294.24) --
	(227.22,294.25) --
	(227.32,294.24) --
	(227.43,294.24) --
	(227.74,294.24) --
	(227.85,294.25) --
	(227.95,294.25) --
	(228.06,294.25) --
	(228.16,294.25) --
	(228.48,294.24) --
	(228.58,294.25) --
	(228.69,294.26) --
	(228.79,294.25) --
	(228.90,294.29) --
	(229.21,294.26) --
	(229.32,294.24) --
	(229.42,294.25) --
	(229.53,294.24) --
	(229.63,294.25) --
	(229.95,294.24) --
	(230.05,294.24) --
	(230.15,294.25) --
	(230.26,294.24) --
	(230.36,294.25) --
	(230.68,294.25) --
	(230.78,294.25) --
	(230.89,294.25) --
	(230.99,294.25) --
	(231.10,294.25) --
	(231.41,294.25) --
	(231.52,294.24) --
	(231.62,294.23) --
	(231.73,294.24) --
	(231.83,294.24) --
	(232.15,294.26) --
	(232.25,294.25) --
	(232.36,294.25) --
	(232.46,294.26) --
	(232.57,294.26) --
	(232.88,294.25) --
	(232.98,294.23) --
	(233.09,294.24) --
	(233.19,294.24) --
	(233.30,294.24) --
	(233.61,294.25) --
	(233.72,294.24) --
	(233.82,294.23) --
	(233.93,294.24) --
	(234.03,294.25) --
	(234.35,294.25) --
	(234.45,294.17) --
	(234.56,294.20) --
	(234.66,294.25) --
	(234.77,294.25) --
	(235.08,294.25) --
	(235.19,294.25) --
	(235.29,294.25) --
	(235.40,294.25) --
	(235.50,294.28) --
	(235.81,294.25) --
	(235.92,294.27) --
	(236.02,294.25) --
	(236.13,294.25) --
	(236.23,294.25) --
	(236.55,294.23) --
	(236.65,294.24) --
	(236.76,294.24) --
	(236.86,294.25) --
	(236.97,294.25) --
	(237.28,294.25) --
	(237.39,294.25) --
	(237.49,294.25) --
	(237.60,294.25) --
	(237.70,294.25) --
	(238.02,294.25) --
	(238.12,294.25) --
	(238.23,294.25) --
	(238.33,294.24) --
	(238.44,294.27) --
	(238.75,294.27) --
	(238.85,294.25) --
	(238.96,294.22) --
	(239.06,294.24) --
	(239.17,294.24) --
	(239.48,294.25) --
	(239.59,294.24) --
	(239.69,294.23) --
	(239.80,294.23) --
	(239.90,294.25) --
	(240.22,294.24) --
	(240.32,294.24) --
	(240.43,294.25) --
	(240.53,294.24) --
	(240.64,294.24) --
	(240.95,294.24) --
	(241.06,294.14) --
	(241.16,294.21) --
	(241.27,294.24) --
	(241.37,294.25) --
	(241.68,294.25) --
	(241.79,294.25) --
	(241.89,294.24) --
	(242.00,294.25) --
	(242.10,294.25) --
	(242.42,294.25) --
	(242.52,294.25) --
	(242.63,294.25) --
	(242.73,294.26) --
	(242.84,294.25) --
	(243.15,294.25) --
	(243.26,294.25) --
	(243.36,294.24) --
	(243.47,294.23) --
	(243.57,294.24) --
	(243.89,294.25) --
	(243.99,294.24) --
	(244.10,294.24) --
	(244.20,294.20) --
	(244.31,294.23) --
	(244.62,294.25) --
	(244.72,294.28) --
	(244.83,294.24) --
	(244.93,294.23) --
	(245.04,294.24) --
	(245.35,294.24) --
	(245.46,294.25) --
	(245.56,294.24) --
	(245.67,294.25) --
	(245.77,294.25) --
	(246.09,294.23) --
	(246.19,294.19) --
	(246.30,294.24) --
	(246.40,294.25) --
	(246.51,294.25) --
	(246.82,294.24) --
	(246.93,294.25) --
	(247.03,294.25) --
	(247.14,294.25) --
	(247.24,294.25) --
	(247.55,294.25) --
	(247.66,294.25) --
	(247.76,294.25) --
	(247.87,294.25) --
	(247.97,294.24) --
	(248.29,294.26) --
	(248.39,294.25) --
	(248.50,294.25) --
	(248.60,294.23) --
	(248.71,294.23) --
	(249.02,294.23) --
	(249.13,294.23) --
	(249.23,294.25) --
	(249.34,294.23) --
	(249.44,294.24) --
	(249.76,294.24) --
	(249.86,294.24) --
	(249.97,294.24) --
	(250.17,294.25) --
	(250.49,294.25) --
	(250.59,294.17) --
	(250.70,294.22) --
	(250.91,294.24) --
	(251.22,294.21) --
	(251.33,294.20) --
	(251.43,294.21) --
	(251.54,294.23) --
	(251.64,294.24) --
	(251.96,294.23) --
	(252.06,294.24) --
	(252.17,294.16) --
	(252.27,294.20) --
	(252.38,294.24) --
	(252.69,294.24) --
	(252.80,294.25) --
	(252.90,294.25) --
	(253.00,294.24) --
	(253.11,294.39) --
	(253.42,294.28) --
	(253.53,294.26) --
	(253.63,294.25) --
	(253.74,294.23) --
	(253.84,294.24) --
	(254.16,294.24) --
	(254.26,294.27) --
	(254.37,294.26) --
	(254.47,294.27) --
	(254.58,294.23) --
	(254.89,294.25) --
	(255.00,294.25) --
	(255.10,294.25) --
	(255.21,294.24) --
	(255.31,294.24) --
	(255.63,294.26) --
	(255.73,294.25) --
	(255.83,294.23) --
	(255.94,294.24) --
	(256.04,294.23) --
	(256.36,294.24) --
	(256.46,294.25) --
	(256.57,294.23) --
	(256.67,294.24) --
	(256.78,294.32) --
	(257.09,294.26) --
	(257.20,294.29) --
	(257.30,294.22) --
	(257.41,294.17) --
	(257.51,294.23) --
	(257.83,294.24) --
	(257.93,294.25) --
	(258.04,294.22) --
	(258.14,294.25) --
	(258.25,294.20) --
	(258.56,294.23) --
	(258.66,294.25) --
	(258.77,294.26) --
	(258.87,294.25) --
	(258.98,294.26) --
	(259.29,294.34) --
	(259.40,294.27) --
	(259.50,294.25) --
	(259.61,294.24) --
	(259.71,294.25) --
	(260.03,294.25) --
	(260.13,294.29) --
	(260.24,294.25) --
	(260.34,294.27) --
	(260.76,294.25) --
	(260.87,294.25) --
	(260.97,294.24) --
	(261.08,294.25) --
	(261.18,294.29) --
	(261.50,294.27) --
	(261.60,294.27) --
	(261.70,294.25) --
	(261.81,294.25) --
	(261.91,294.25) --
	(262.23,294.25) --
	(262.33,294.22) --
	(262.44,294.24) --
	(262.54,294.24) --
	(262.65,294.26) --
	(262.96,294.25) --
	(263.07,294.24) --
	(263.17,294.26) --
	(263.28,294.26) --
	(263.38,294.24) --
	(263.70,294.24) --
	(263.80,294.24) --
	(263.91,294.25) --
	(264.01,294.24) --
	(264.12,294.25) --
	(264.43,294.24) --
	(264.53,294.24) --
	(264.64,294.24) --
	(264.74,294.25) --
	(264.85,294.24) --
	(265.16,294.25) --
	(265.27,294.24) --
	(265.37,294.28) --
	(265.48,294.26) --
	(265.58,294.25) --
	(265.90,294.25) --
	(266.00,294.25) --
	(266.11,294.27) --
	(266.21,294.25) --
	(266.32,294.25) --
	(266.63,294.25) --
	(266.74,294.23) --
	(266.84,294.27) --
	(266.95,294.26) --
	(267.05,294.24) --
	(267.36,294.25) --
	(267.47,294.26) --
	(267.57,294.25) --
	(267.68,294.25) --
	(267.78,294.26) --
	(268.10,294.24) --
	(268.20,294.25) --
	(268.31,294.25) --
	(268.41,294.25) --
	(268.52,294.25) --
	(268.83,294.25) --
	(268.94,294.24) --
	(269.04,294.24) --
	(269.15,294.25) --
	(269.25,294.24) --
	(269.57,294.25) --
	(269.67,294.27) --
	(269.78,294.22) --
	(269.88,294.24) --
	(269.99,294.24) --
	(270.30,294.24) --
	(270.40,294.24) --
	(270.51,294.25) --
	(270.61,294.25) --
	(270.72,294.24) --
	(271.03,294.26) --
	(271.14,294.22) --
	(271.24,294.24) --
	(271.35,294.24) --
	(271.45,294.25) --
	(271.77,294.24) --
	(271.87,294.24) --
	(271.98,294.24) --
	(272.08,294.24) --
	(272.19,294.25) --
	(272.50,294.25) --
	(272.61,294.25) --
	(272.71,294.25) --
	(272.82,294.24) --
	(272.92,294.25) --
	(273.23,294.25) --
	(273.34,294.27) --
	(273.44,294.27) --
	(273.55,294.26) --
	(273.65,294.25) --
	(273.97,294.23) --
	(274.07,294.24) --
	(274.18,294.29) --
	(274.28,294.27) --
	(274.39,294.25) --
	(274.70,294.25) --
	(274.81,294.25) --
	(274.91,294.25) --
	(275.02,294.26) --
	(275.12,294.25) --
	(275.44,294.22) --
	(275.54,294.22) --
	(275.65,294.24) --
	(275.75,294.27) --
	(275.85,294.25) --
	(276.17,294.24) --
	(276.27,294.24) --
	(276.38,294.23) --
	(276.48,294.24) --
	(276.59,294.23) --
	(276.90,294.23) --
	(277.01,294.23) --
	(277.11,294.24) --
	(277.22,294.25) --
	(277.32,294.25) --
	(277.64,294.25) --
	(277.74,294.24) --
	(277.85,294.25) --
	(277.95,294.24) --
	(278.06,294.25) --
	(278.37,294.26) --
	(278.48,294.26) --
	(278.58,294.25) --
	(278.68,294.25) --
	(278.79,294.24) --
	(279.10,294.25) --
	(279.21,294.21) --
	(279.31,294.24) --
	(279.42,294.26) --
	(279.52,294.25) --
	(279.84,294.25) --
	(279.94,294.23) --
	(280.05,294.24) --
	(280.15,294.24) --
	(280.26,294.25) --
	(280.57,294.25) --
	(280.68,294.24) --
	(280.78,294.25) --
	(280.89,294.26) --
	(280.99,294.25) --
	(281.31,294.25) --
	(281.41,294.25) --
	(281.52,294.25) --
	(281.62,294.25) --
	(281.72,294.24) --
	(282.04,294.22) --
	(282.14,294.24) --
	(282.25,294.25) --
	(282.35,294.25) --
	(282.46,294.26) --
	(282.77,294.25) --
	(282.88,294.25) --
	(282.98,294.27) --
	(283.09,294.25) --
	(283.19,294.25) --
	(283.51,294.26) --
	(283.61,294.24) --
	(283.72,294.23) --
	(283.82,294.24) --
	(283.93,294.24) --
	(284.24,294.24) --
	(284.35,294.22) --
	(284.45,294.22) --
	(284.55,294.24) --
	(284.66,294.25) --
	(284.97,294.25) --
	(285.08,294.25) --
	(285.18,294.25) --
	(285.29,294.25) --
	(285.39,294.25) --
	(285.71,294.25) --
	(285.81,294.24) --
	(285.92,294.24) --
	(286.02,294.23) --
	(286.13,294.27) --
	(286.44,294.25) --
	(286.55,294.23) --
	(286.65,294.24) --
	(286.76,294.24) --
	(286.86,294.25) --
	(287.18,294.23) --
	(287.28,294.24) --
	(287.38,294.24) --
	(287.49,294.24) --
	(287.59,294.25) --
	(287.91,294.25) --
	(288.01,294.26) --
	(288.12,294.25) --
	(288.22,294.25) --
	(288.64,294.25) --
	(288.75,294.27) --
	(288.85,294.26) --
	(288.96,294.25) --
	(289.38,294.25) --
	(289.48,294.26) --
	(289.59,294.26) --
	(289.69,294.28) --
	(289.80,294.22) --
	(290.11,294.19) --
	(290.21,294.23) --
	(290.32,294.24) --
	(290.42,294.26) --
	(290.53,294.25) --
	(290.84,294.18) --
	(290.95,294.23) --
	(291.05,294.24) --
	(291.16,294.26) --
	(291.26,294.27) --
	(291.58,294.23) --
	(291.68,294.19) --
	(291.79,294.24) --
	(291.89,294.24) --
	(292.00,294.25) --
	(292.31,294.25) --
	(292.42,294.03) --
	(292.52,294.17) --
	(292.63,294.18) --
	(292.73,294.23) --
	(293.04,294.24) --
	(293.15,294.22) --
	(293.25,294.13) --
	(293.36,294.21) --
	(293.46,294.23) --
	(293.78,294.21) --
	(293.88,294.27) --
	(293.99,294.25) --
	(294.09,294.22) --
	(294.20,294.25) --
	(294.51,294.25) --
	(294.62,294.20) --
	(294.72,294.32) --
	(294.83,294.26) --
	(294.93,294.26) --
	(295.25,294.26) --
	(295.35,294.25) --
	(295.46,294.24) --
	(295.56,294.24) --
	(295.67,294.27) --
	(295.98,294.25) --
	(296.08,294.23) --
	(296.19,294.23) --
	(296.29,294.24) --
	(296.40,294.19) --
	(296.71,294.23) --
	(296.82,294.22) --
	(296.92,294.24) --
	(297.03,294.26) --
	(297.13,294.25) --
	(297.45,294.26) --
	(297.55,294.25) --
	(297.66,294.24) --
	(297.76,294.25) --
	(298.18,294.25) --
	(298.29,294.25) --
	(298.39,294.23) --
	(298.50,294.24) --
	(298.60,294.23) --
	(298.91,294.24) --
	(299.02,294.26) --
	(299.12,294.26) --
	(299.23,294.26) --
	(299.33,294.25) --
	(299.65,294.21) --
	(299.75,294.22) --
	(299.86,294.24) --
	(299.96,294.25) --
	(300.07,294.23) --
	(300.38,294.24) --
	(300.49,294.25) --
	(300.59,294.25) --
	(300.70,294.25) --
	(300.80,294.26) --
	(301.12,294.22) --
	(301.22,294.24) --
	(301.33,294.26) --
	(301.43,294.26) --
	(301.54,294.24) --
	(301.85,294.22) --
	(301.95,294.23) --
	(302.06,294.23) --
	(302.16,294.22) --
	(302.27,294.22) --
	(302.58,294.33) --
	(302.69,294.27) --
	(302.79,294.24) --
	(302.90,294.23) --
	(303.00,294.26) --
	(303.32,294.25) --
	(303.42,294.23) --
	(303.53,294.24) --
	(303.63,294.24) --
	(303.74,294.24) --
	(304.05,294.25) --
	(304.16,294.23) --
	(304.26,294.23) --
	(304.37,294.24) --
	(304.47,294.25) --
	(304.78,294.24) --
	(304.89,294.17) --
	(304.99,294.23) --
	(305.10,294.21) --
	(305.20,294.23) --
	(305.52,294.23) --
	(305.62,294.18) --
	(305.73,294.21) --
	(305.83,294.23) --
	(305.94,294.24) --
	(306.25,294.24) --
	(306.36,294.24) --
	(306.46,294.25) --
	(306.57,294.25) --
	(306.67,294.26) --
	(306.99,294.25) --
	(307.09,294.22) --
	(307.20,294.24) --
	(307.30,294.25) --
	(307.40,294.24) --
	(307.72,294.55) --
	(307.82,294.48) --
	(307.93,294.31) --
	(308.03,294.26) --
	(308.14,294.27) --
	(308.45,294.18) --
	(308.56,294.16) --
	(308.66,294.21) --
	(308.77,294.23) --
	(308.87,294.25) --
	(309.19,294.24) --
	(309.29,294.24) --
	(309.40,294.14) --
	(309.50,294.20) --
	(309.61,294.23) --
	(309.92,294.23) --
	(310.03,294.23) --
	(310.13,294.23) --
	(310.23,294.24) --
	(310.34,294.24) --
	(310.65,294.25) --
	(310.76,294.24) --
	(310.86,294.25) --
	(310.97,294.25) --
	(311.07,294.24) --
	(311.39,294.23) --
	(311.49,294.32) --
	(311.60,294.28) --
	(311.70,294.26) --
	(311.81,294.29) --
	(312.12,294.27) --
	(312.23,294.08) --
	(312.33,294.21) --
	(312.44,294.18) --
	(312.54,294.18) --
	(312.86,294.23) --
	(312.96,294.22) --
	(313.06,294.22) --
	(313.17,294.24) --
	(313.27,294.31) --
	(313.59,294.27) --
	(313.69,294.24) --
	(313.80,294.23) --
	(313.90,294.24) --
	(314.01,294.24) --
	(314.32,294.25) --
	(314.43,294.25) --
	(314.53,294.34) --
	(314.64,294.27) --
	(314.74,294.24) --
	(315.06,294.34) --
	(315.16,294.25) --
	(315.27,294.28) --
	(315.37,294.20) --
	(315.48,294.25) --
	(315.79,294.25) --
	(315.90,294.25) --
	(316.00,294.25) --
	(316.10,294.24) --
	(316.21,294.21) --
	(316.52,294.20) --
	(316.63,294.23) --
	(316.73,294.25) --
	(316.84,294.24) --
	(316.94,294.27) --
	(317.26,294.23) --
	(317.36,294.25) --
	(317.47,294.24) --
	(317.57,294.15) --
	(317.68,294.22) --
	(317.99,294.24) --
	(318.10,293.05) --
	(318.20,293.94) --
	(318.31,294.17) --
	(318.41,294.06) --
	(318.73,294.17) --
	(318.83,294.22) --
	(318.93,294.20) --
	(319.04,294.22) --
	(319.14,294.25) --
	(319.46,294.20) --
	(319.56,294.21) --
	(319.67,294.19) --
	(319.77,294.13) --
	(319.88,294.23) --
	(320.19,294.18) --
	(320.30,294.23) --
	(320.40,294.24) --
	(320.51,294.24) --
	(320.61,294.25) --
	(320.93,294.25) --
	(321.03,294.24) --
	(321.14,294.22) --
	(321.24,294.31) --
	(321.35,294.22) --
	(321.66,294.26) --
	(321.76,294.30) --
	(321.87,294.25) --
	(321.97,294.26) --
	(322.08,294.23) --
	(322.39,294.28) --
	(322.50,294.23) --
	(322.60,294.22) --
	(322.71,294.19) --
	(322.81,294.19) --
	(323.13,294.24) --
	(323.23,294.25) --
	(323.34,294.24) --
	(323.44,294.21) --
	(323.55,294.26) --
	(323.86,294.25) --
	(323.97,294.06) --
	(324.07,294.21) --
	(324.18,294.23) --
	(324.28,294.22) --
	(324.59,294.19) --
	(324.70,294.26) --
	(324.80,294.36) --
	(324.91,294.35) --
	(325.01,294.03) --
	(325.33,294.24) --
	(325.43,294.06) --
	(325.54,294.21) --
	(325.64,294.14) --
	(325.75,294.29) --
	(326.06,294.28) --
	(326.17,294.25) --
	(326.27,294.21) --
	(326.38,294.25) --
	(326.48,294.26) --
	(326.90,294.25) --
	(327.01,294.24) --
	(327.11,294.24) --
	(327.22,294.25) --
	(327.53,294.26) --
	(327.63,294.26) --
	(327.74,293.32) --
	(327.84,293.94) --
	(327.95,294.22) --
	(328.26,294.22) --
	(328.37,294.28) --
	(328.47,294.13) --
	(328.58,294.20) --
	(328.68,294.19) --
	(329.00,294.23) --
	(329.10,294.26) --
	(329.21,294.20) --
	(329.31,294.26) --
	(329.42,294.38) --
	(329.73,294.26) --
	(329.84,294.24) --
	(329.94,294.25) --
	(330.05,294.24) --
	(330.15,294.23) --
	(330.46,294.23) --
	(330.57,294.81) --
	(330.67,294.22) --
	(330.78,294.23) --
	(330.88,294.25) --
	(331.20,294.23) --
	(331.30,294.24) --
	(331.41,294.24) --
	(331.51,294.26) --
	(331.62,294.25) --
	(331.93,294.19) --
	(332.04,294.22) --
	(332.14,294.23) --
	(332.25,294.25) --
	(332.35,294.24) --
	(332.67,294.24) --
	(332.77,294.24) --
	(332.88,294.25) --
	(332.98,294.25) --
	(333.09,294.26) --
	(333.40,294.25) --
	(333.50,294.08) --
	(333.61,294.20) --
	(333.71,294.07) --
	(333.82,294.15) --
	(334.13,294.26) --
	(334.24,294.26) --
	(334.34,294.23) --
	(334.45,294.26) --
	(334.55,294.19) --
	(334.87,294.23) --
	(334.97,294.25) --
	(335.08,294.24) --
	(335.18,294.27) --
	(335.29,294.24) --
	(335.60,294.25) --
	(335.71,294.22) --
	(335.81,294.23) --
	(335.92,294.24) --
	(336.02,294.24) --
	(336.33,294.22) --
	(336.44,294.23) --
	(336.54,294.23) --
	(336.65,294.24) --
	(336.75,294.22) --
	(337.07,294.27) --
	(337.17,294.15) --
	(337.28,294.18) --
	(337.38,294.17) --
	(337.49,294.19) --
	(337.80,294.20) --
	(337.91,294.20) --
	(338.01,294.24) --
	(338.12,294.26) --
	(338.54,294.25) --
	(338.64,294.25) --
	(338.75,294.24) --
	(338.85,294.24) --
	(338.95,294.25) --
	(339.27,294.24) --
	(339.37,294.27) --
	(339.48,294.24) --
	(339.58,294.24) --
	(339.69,294.25) --
	(340.00,294.25) --
	(340.11,294.13) --
	(340.21,294.23) --
	(340.32,294.24) --
	(340.42,294.28) --
	(340.74,294.26) --
	(340.84,294.24) --
	(340.95,294.23) --
	(341.05,294.25) --
	(341.16,294.24) --
	(341.47,294.25) --
	(341.58,294.24) --
	(341.68,294.25) --
	(341.78,294.25) --
	(341.89,294.20) --
	(342.20,294.25) --
	(342.31,294.24) --
	(342.41,294.23) --
	(342.52,294.25) --
	(342.62,294.25) --
	(342.94,294.24) --
	(343.04,294.25) --
	(343.15,294.25) --
	(343.25,294.18) --
	(343.36,294.21) --
	(343.67,294.24) --
	(343.78,294.24) --
	(343.88,294.22) --
	(343.99,294.25) --
	(344.09,294.21) --
	(344.41,294.24) --
	(344.51,294.24) --
	(344.61,294.25) --
	(344.72,294.23) --
	(344.82,294.24) --
	(345.14,294.24) --
	(345.24,294.23) --
	(345.35,294.24) --
	(345.45,294.24) --
	(345.56,294.24) --
	(345.87,294.25) --
	(345.98,294.25) --
	(346.08,294.28) --
	(346.19,294.26) --
	(346.29,294.26) --
	(346.61,294.25) --
	(346.71,294.19) --
	(346.82,294.23) --
	(346.92,294.28) --
	(347.03,294.22) --
	(347.34,294.24) --
	(347.44,294.25) --
	(347.55,294.24) --
	(347.65,294.24) --
	(347.76,294.22) --
	(348.07,294.24) --
	(348.18,294.25) --
	(348.28,294.25) --
	(348.39,294.25) --
	(348.49,294.24) --
	(348.81,294.24) --
	(348.91,294.25) --
	(349.02,294.25) --
	(349.12,294.26) --
	(349.23,294.26) --
	(349.54,294.25) --
	(349.65,294.25) --
	(349.75,294.26) --
	(349.86,294.26) --
	(349.96,294.25) --
	(350.28,294.27) --
	(350.38,294.25) --
	(350.48,294.25) --
	(350.59,294.23) --
	(350.69,294.24) --
	(351.01,294.24) --
	(351.11,294.23) --
	(351.22,294.24) --
	(351.32,294.23) --
	(351.43,294.24) --
	(351.74,294.24) --
	(351.85,294.23) --
	(351.95,294.24) --
	(352.06,294.25) --
	(352.16,294.25) --
	(352.48,294.27) --
	(352.58,294.25) --
	(352.69,294.25) --
	(352.79,294.25) --
	(352.90,294.22) --
	(353.21,294.26) --
	(353.31,294.25) --
	(353.42,294.22) --
	(353.52,294.24) --
	(353.63,294.27) --
	(353.94,294.24) --
	(354.05,294.27) --
	(354.15,294.25) --
	(354.26,294.18) --
	(354.36,294.23) --
	(354.68,294.23) --
	(354.78,294.24) --
	(354.89,294.23) --
	(354.99,294.25) --
	(355.10,294.20) --
	(355.41,294.23) --
	(355.52,294.08) --
	(355.62,294.18) --
	(355.73,294.23) --
	(355.83,294.24) --
	(356.14,294.25) --
	(356.25,294.24) --
	(356.35,294.24) --
	(356.46,294.25) --
	(356.56,294.25) --
	(356.88,294.27) --
	(356.98,294.25) --
	(357.09,294.27) --
	(357.19,294.25) --
	(357.30,294.24) --
	(357.61,294.24) --
	(357.72,294.24) --
	(357.82,294.24) --
	(357.93,294.24) --
	(358.03,294.22) --
	(358.35,294.25) --
	(358.45,294.25) --
	(358.56,294.24) --
	(358.66,294.24) --
	(358.77,294.29) --
	(359.08,294.26) --
	(359.18,294.25) --
	(359.29,294.19) --
	(359.39,294.22) --
	(359.50,294.25) --
	(359.81,294.26) --
	(359.92,294.25) --
	(360.02,294.25) --
	(360.13,294.25) --
	(360.23,294.23) --
	(360.55,294.25) --
	(360.65,294.24) --
	(360.76,294.25) --
	(360.86,294.26) --
	(360.97,294.26) --
	(361.28,294.25) --
	(361.39,294.25) --
	(361.49,294.24) --
	(361.60,294.24) --
	(361.70,294.25) --
	(362.01,294.25) --
	(362.12,294.23) --
	(362.22,294.25) --
	(362.33,294.24) --
	(362.43,294.23) --
	(362.75,294.24) --
	(362.85,294.26) --
	(362.96,294.25) --
	(363.06,294.26) --
	(363.17,294.25) --
	(363.48,294.27) --
	(363.59,294.25) --
	(363.69,294.25) --
	(363.80,294.24) --
	(363.90,294.25) --
	(364.22,294.24) --
	(364.32,294.25) --
	(364.43,294.26) --
	(364.53,294.25) --
	(364.63,294.25) --
	(365.05,294.24) --
	(365.16,294.24) --
	(365.26,294.25) --
	(365.37,294.25) --
	(365.79,294.24) --
	(365.89,294.31) --
	(366.00,294.26) --
	(366.10,294.25) --
	(366.42,294.25) --
	(366.52,294.26) --
	(366.63,294.25) --
	(366.73,294.25) --
	(366.84,294.24) --
	(367.15,294.25) --
	(367.26,294.24) --
	(367.36,294.25) --
	(367.46,294.24) --
	(367.57,294.27) --
	(367.88,294.24) --
	(367.99,294.25) --
	(368.09,294.25) --
	(368.20,294.29) --
	(368.30,294.26) --
	(368.62,294.25) --
	(368.72,294.21) --
	(368.83,294.23) --
	(368.93,294.30) --
	(369.04,294.26) --
	(369.35,294.29) --
	(369.46,294.26) --
	(369.56,294.19) --
	(369.67,294.21) --
	(369.77,294.27) --
	(370.09,294.26) --
	(370.19,294.25) --
	(370.30,294.16) --
	(370.40,294.22) --
	(370.50,294.24) --
	(370.82,294.25) --
	(370.92,294.25) --
	(371.03,294.26) --
	(371.13,294.25) --
	(371.24,294.25) --
	(371.55,294.25) --
	(371.66,294.20) --
	(371.76,294.27) --
	(371.87,294.25) --
	(371.97,294.20) --
	(372.29,294.24) --
	(372.39,294.22) --
	(372.50,294.23) --
	(372.60,294.24) --
	(372.71,294.23) --
	(373.02,294.24) --
	(373.13,294.24) --
	(373.23,294.25) --
	(373.33,294.24) --
	(373.44,294.25) --
	(373.75,294.25) --
	(373.86,294.24) --
	(373.96,294.16) --
	(374.07,294.32) --
	(374.17,294.27) --
	(374.49,294.27) --
	(374.59,294.27) --
	(374.70,294.24) --
	(374.80,294.28) --
	(375.22,294.25) --
	(375.33,294.25) --
	(375.43,294.25) --
	(375.54,294.23) --
	(375.64,294.28) --
	(375.96,294.24) --
	(376.06,294.23) --
	(376.16,294.24) --
	(376.27,294.24) --
	(376.37,294.25) --
	(376.69,294.25) --
	(376.79,294.25) --
	(376.90,294.23) --
	(377.00,294.24) --
	(377.11,294.27) --
	(377.42,294.26) --
	(377.53,294.26) --
	(377.63,294.26) --
	(377.74,294.25) --
	(377.84,294.24) --
	(378.16,294.25) --
	(378.26,294.24) --
	(378.37,294.25) --
	(378.47,294.25) --
	(378.58,294.24) --
	(378.89,294.24) --
	(378.99,294.23) --
	(379.10,294.24) --
	(379.20,294.23) --
	(379.31,294.22) --
	(379.62,294.24) --
	(379.73,294.24) --
	(379.83,294.25) --
	(379.94,294.22) --
	(380.04,294.23) --
	(380.36,294.24) --
	(380.46,294.25) --
	(380.57,294.24) --
	(380.67,294.24) --
	(380.78,294.24) --
	(381.09,294.25) --
	(381.20,294.20) --
	(381.30,294.23) --
	(381.41,294.25) --
	(381.51,294.20) --
	(381.82,294.22) --
	(381.93,294.23) --
	(382.03,294.22) --
	(382.14,294.25) --
	(382.24,294.24) --
	(382.56,294.25) --
	(382.66,294.25) --
	(382.77,294.27) --
	(382.87,294.26) --
	(382.98,294.29) --
	(383.29,294.24) --
	(383.40,294.24) --
	(383.50,294.26) --
	(383.61,294.25) --
	(383.71,294.26) --
	(384.03,294.26) --
	(384.13,294.25) --
	(384.24,294.25) --
	(384.34,294.23) --
	(384.45,294.24) --
	(384.76,294.24) --
	(384.86,294.22) --
	(384.97,294.24) --
	(385.07,294.24) --
	(385.18,294.24) --
	(385.49,294.25) --
	(385.60,294.22) --
	(385.70,294.24) --
	(385.81,294.23) --
	(385.91,294.23) --
	(386.23,294.24) --
	(386.33,294.24) --
	(386.44,294.24) --
	(386.54,294.22) --
	(386.65,294.26) --
	(386.96,294.27) --
	(387.07,294.24) --
	(387.17,294.24) --
	(387.28,294.25) --
	(387.38,294.25) --
	(387.69,294.25) --
	(387.80,294.21) --
	(387.90,294.23) --
	(388.01,294.24) --
	(388.11,294.24) --
	(388.43,294.25) --
	(388.53,294.26) --
	(388.64,294.25) --
	(388.74,294.24) --
	(388.85,294.24) --
	(389.16,294.22) --
	(389.27,294.23) --
	(389.37,294.24) --
	(389.48,294.24) --
	(389.58,294.24) --
	(389.90,294.25) --
	(390.00,294.25) --
	(390.11,294.31) --
	(390.21,294.28) --
	(390.32,294.24) --
	(390.63,294.26) --
	(390.73,294.23) --
	(390.84,294.23) --
	(390.94,294.24) --
	(391.05,294.24) --
	(391.36,294.25) --
	(391.47,294.29) --
	(391.57,294.26) --
	(391.68,294.25) --
	(391.78,294.27) --
	(392.10,294.30) --
	(392.20,294.25) --
	(392.31,294.26) --
	(392.41,294.22) --
	(392.52,294.14) --
	(392.83,294.23) --
	(392.94,294.27) --
	(393.04,294.24) --
	(393.15,294.16) --
	(393.25,294.27) --
	(393.56,294.25) --
	(393.67,294.25) --
	(393.77,294.24) --
	(393.88,294.25) --
	(393.98,294.23) --
	(394.30,294.24) --
	(394.40,294.22) --
	(394.51,294.24) --
	(394.61,294.24) --
	(394.72,294.26) --
	(395.03,294.23) --
	(395.14,294.24) --
	(395.24,294.22) --
	(395.35,294.16) --
	(395.45,294.23) --
	(395.77,294.24) --
	(395.87,294.23) --
	(395.98,294.24) --
	(396.08,294.25) --
	(396.18,294.24) --
	(396.50,294.24) --
	(396.60,294.25) --
	(396.71,294.25) --
	(396.81,294.24) --
	(396.92,294.25) --
	(397.23,294.23) --
	(397.34,294.19) --
	(397.44,294.22) --
	(397.55,294.25) --
	(397.65,294.11) --
	(397.97,294.12) --
	(398.07,294.23) --
	(398.18,294.27) --
	(398.28,294.21) --
	(398.39,294.30) --
	(398.70,294.26) --
	(398.81,294.14) --
	(398.91,294.19) --
	(399.01,294.20) --
	(399.12,294.21) --
	(399.43,294.25) --
	(399.54,294.24) --
	(399.64,294.24) --
	(399.75,294.27) --
	(399.85,294.24) --
	(400.17,294.25) --
	(400.27,294.25) --
	(400.38,294.25) --
	(400.48,294.24) --
	(400.59,294.25) --
	(400.90,294.24) --
	(401.01,294.26) --
	(401.11,294.25) --
	(401.22,294.26) --
	(401.32,294.25) --
	(401.64,294.25) --
	(401.74,294.24) --
	(401.84,294.27) --
	(401.95,294.23) --
	(402.05,294.23) --
	(402.37,294.19) --
	(402.47,294.24) --
	(402.58,294.24) --
	(402.68,294.25) --
	(402.79,294.25) --
	(403.10,294.24) --
	(403.31,294.25) --
	(403.42,294.25) --
	(403.52,294.24) --
	(403.84,294.25) --
	(404.05,294.25) --
	(404.15,294.25) --
	(404.26,294.07) --
	(404.57,294.20) --
	(404.68,294.08) --
	(404.78,294.18) --
	(404.88,294.20) --
	(404.99,294.23) --
	(405.30,294.22) --
	(405.41,294.24) --
	(405.51,294.24) --
	(405.62,294.22) --
	(405.72,294.24) --
	(406.04,294.24) --
	(406.14,294.23) --
	(406.25,294.25) --
	(406.35,294.24) --
	(406.46,294.26) --
	(406.77,294.24) --
	(406.88,294.09) --
	(406.98,294.19) --
	(407.09,294.23) --
	(407.19,294.22) --
	(407.51,294.21) --
	(407.61,294.31) --
	(407.71,294.26) --
	(407.82,294.23) --
	(407.92,294.24) --
	(408.24,294.18) --
	(408.34,294.23) --
	(408.45,294.17) --
	(408.55,294.21) --
	(408.66,294.20) --
	(408.97,294.22) --
	(409.08,294.23) --
	(409.18,294.25) --
	(409.29,294.24) --
	(409.39,294.23) --
	(409.71,294.24) --
	(409.81,294.26) --
	(409.92,294.23) --
	(410.02,294.14) --
	(410.13,294.22) --
	(410.44,294.26) --
	(410.54,294.22) --
	(410.65,294.24) --
	(410.75,294.20) --
	(410.86,294.20) --
	(411.17,294.22) --
	(411.28,294.23) --
	(411.38,294.24) --
	(411.49,294.24) --
	(411.59,294.24) --
	(411.91,294.23) --
	(412.01,294.24) --
	(412.12,294.23) --
	(412.22,294.25) --
	(412.33,294.25) --
	(412.64,294.25) --
	(412.75,294.25) --
	(412.85,294.24) --
	(412.96,294.24) --
	(413.06,294.25) --
	(413.37,294.24) --
	(413.48,294.48) --
	(413.58,294.28) --
	(413.69,294.39) --
	(413.79,294.16) --
	(414.11,294.22) --
	(414.21,294.27) --
	(414.32,294.23) --
	(414.42,294.22) --
	(414.53,294.23) --
	(414.84,294.24) --
	(414.95,294.26) --
	(415.05,294.25) --
	(415.16,294.25) --
	(415.58,294.25) --
	(415.68,294.25) --
	(415.79,294.23) --
	(415.89,294.24) --
	(416.00,294.25) --
	(416.31,294.21) --
	(416.41,294.24) --
	(416.52,294.25) --
	(416.62,294.23) --
	(416.73,294.31) --
	(417.04,294.21) --
	(417.15,294.24) --
	(417.25,294.30) --
	(417.36,294.23) --
	(417.46,294.22) --
	(417.78,294.23) --
	(417.88,294.23) --
	(417.99,294.21) --
	(418.09,294.24) --
	(418.20,294.24) --
	(418.51,294.24) --
	(418.62,294.25) --
	(418.72,294.25) --
	(418.83,294.26) --
	(418.93,294.24) --
	(419.24,294.23) --
	(419.35,294.24) --
	(419.45,294.24) --
	(419.56,294.24) --
	(419.66,294.24) --
	(419.98,294.23) --
	(420.08,293.92) --
	(420.19,294.12) --
	(420.29,294.21) --
	(420.40,294.24) --
	(420.71,294.23) --
	(420.82,294.20) --
	(420.92,294.20) --
	(421.03,294.23) --
	(421.13,294.24) --
	(421.45,294.24) --
	(421.55,294.25) --
	(421.66,294.25) --
	(421.76,294.25) --
	(421.87,294.25) --
	(422.18,294.25) --
	(422.28,294.26) --
	(422.39,294.25) --
	(422.49,294.25) --
	(422.60,294.25) --
	(422.91,294.24) --
	(423.02,294.14) --
	(423.12,294.22) --
	(423.23,294.26) --
	(423.33,294.31) --
	(423.65,294.23) --
	(423.75,294.21) --
	(423.86,294.23) --
	(423.96,294.09) --
	(424.07,294.20) --
	(424.38,294.26) --
	(424.49,294.25) --
	(424.59,294.24) --
	(424.70,294.25) --
	(424.80,294.23) --
	(425.11,294.20) --
	(425.22,294.23) --
	(425.32,294.23) --
	(425.43,294.24) --
	(425.53,294.24) --
	(425.85,294.25) --
	(425.95,294.25) --
	(426.06,294.24) --
	(426.16,294.24) --
	(426.27,294.20) --
	(426.58,294.23) --
	(426.69,294.19) --
	(426.79,294.21) --
	(426.90,294.24) --
	(427.00,294.24) --
	(427.32,294.24) --
	(427.42,294.24) --
	(427.53,294.24) --
	(427.63,294.24) --
	(427.73,294.25) --
	(428.05,294.25) --
	(428.15,294.25) --
	(428.26,294.24) --
	(428.36,294.24) --
	(428.47,294.24) --
	(428.78,294.22) --
	(428.89,294.23) --
	(428.99,294.24) --
	(429.10,294.25) --
	(429.20,294.25) --
	(429.52,294.25) --
	(429.62,294.27) --
	(429.73,294.26) --
	(429.83,294.26) --
	(429.94,294.25) --
	(430.25,294.25) --
	(430.36,294.25) --
	(430.46,294.01) --
	(430.56,294.18) --
	(430.67,294.23) --
	(430.98,294.24) --
	(431.09,294.20) --
	(431.19,294.21) --
	(431.30,294.22) --
	(431.40,294.24) --
	(431.72,294.23) --
	(431.82,294.23) --
	(431.93,294.24) --
	(432.03,294.24) --
	(432.14,294.23) --
	(432.45,294.23) --
	(432.56,294.27) --
	(432.66,294.29) --
	(432.77,294.22) --
	(432.87,294.22) --
	(433.19,294.25) --
	(433.29,294.23) --
	(433.39,294.30) --
	(433.50,294.27) --
	(433.60,294.26) --
	(433.92,294.26) --
	(434.02,294.25) --
	(434.13,294.30) --
	(434.23,294.27) --
	(434.34,294.25) --
	(434.65,294.24) --
	(434.76,294.24) --
	(434.86,294.25) --
	(434.97,294.25) --
	(435.07,294.25) --
	(435.39,294.26) --
	(435.49,294.28) --
	(435.60,294.25) --
	(435.70,294.27) --
	(435.81,294.26) --
	(436.12,294.25) --
	(436.22,294.25) --
	(436.33,294.25) --
	(436.43,294.21) --
	(436.54,294.24) --
	(436.85,294.24) --
	(436.96,294.25) --
	(437.06,294.26) --
	(437.17,294.25) --
	(437.27,294.26) --
	(437.59,294.25) --
	(437.69,294.21) --
	(437.80,294.24) --
	(437.90,294.24) --
	(438.01,294.25) --
	(438.32,294.24) --
	(438.43,294.24) --
	(438.53,294.25) --
	(438.64,294.26) --
	(438.74,294.25) --
	(439.06,294.24) --
	(439.16,294.28) --
	(439.26,294.23) --
	(439.37,294.26) --
	(439.47,294.25) --
	(439.79,294.25) --
	(439.89,294.25) --
	(440.00,294.24) --
	(440.10,294.23) --
	(440.21,294.22) --
	(440.52,294.21) --
	(440.63,294.25) --
	(440.73,294.25) --
	(440.84,294.24) --
	(440.94,294.25) --
	(441.26,294.25) --
	(441.36,294.25) --
	(441.57,294.24) --
	(441.68,294.24) --
	(441.99,294.25) --
	(442.09,294.16) --
	(442.30,294.23) --
	(442.41,294.23) --
	(442.72,294.21) --
	(442.83,294.23) --
	(442.93,294.24) --
	(443.04,294.25) --
	(443.14,294.24) --
	(443.46,294.25) --
	(443.56,294.25) --
	(443.67,294.22) --
	(443.77,294.26) --
	(443.88,294.27) --
	(444.19,294.26) --
	(444.30,294.23) --
	(444.40,294.26) --
	(444.51,294.25) --
	(444.61,294.26) --
	(444.92,294.25) --
	(445.03,294.25) --
	(445.13,294.25) --
	(445.24,294.24) --
	(445.34,294.25) --
	(445.66,294.25) --
	(445.76,294.10) --
	(445.87,294.21) --
	(445.97,294.21) --
	(446.08,294.23) --
	(446.39,294.23) --
	(446.50,294.23) --
	(446.60,294.24) --
	(446.71,294.20) --
	(446.81,294.17) --
	(447.13,294.23) --
	(447.23,294.23) --
	(447.34,294.25) --
	(447.44,294.27) --
	(447.55,294.25) --
	(447.86,294.24) --
	(447.96,294.21) --
	(448.07,294.24) --
	(448.17,294.24) --
	(448.28,294.21) --
	(448.59,294.23) --
	(448.70,294.22) --
	(448.80,294.24) --
	(448.91,294.22) --
	(449.01,294.24) --
	(449.33,294.22) --
	(449.43,294.19) --
	(449.54,294.21) --
	(449.64,294.24) --
	(449.75,294.19) --
	(450.06,294.30) --
	(450.17,294.15) --
	(450.27,294.39) --
	(450.38,294.62) --
	(450.48,294.34) --
	(450.79,294.28) --
	(450.90,294.23) --
	(451.00,294.25) --
	(451.11,294.23) --
	(451.21,294.23) --
	(451.53,294.20) --
	(451.63,294.04) --
	(451.74,294.30) --
	(451.84,294.20) --
	(451.95,294.25) --
	(452.26,294.26) --
	(452.37,294.16) --
	(452.47,294.22) --
	(452.58,294.26) --
	(453.00,294.25) --
	(453.10,294.25) --
	(453.21,294.09) --
	(453.31,294.20) --
	(453.41,294.15) --
	(453.73,294.25) --
	(453.83,294.25) --
	(453.94,294.23) --
	(454.04,294.25) --
	(454.15,294.25) --
	(454.46,294.25) --
	(454.57,293.94) --
	(454.67,294.16) --
	(454.78,294.22) --
	(454.88,294.28) --
	(455.20,294.23) --
	(455.30,294.25) --
	(455.41,294.27) --
	(455.51,294.25) --
	(455.62,294.25) --
	(455.93,294.24) --
	(456.04,294.25) --
	(456.14,294.22) --
	(456.24,294.24) --
	(456.35,294.25) --
	(456.66,294.27) --
	(456.77,294.28) --
	(456.87,294.26) --
	(456.98,294.28) --
	(457.08,294.26) --
	(457.40,294.25) --
	(457.50,294.24) --
	(457.61,294.25) --
	(457.71,294.25) --
	(457.82,294.24) --
	(458.13,294.25) --
	(458.24,294.45) --
	(458.34,294.11) --
	(458.45,294.22) --
	(458.55,294.26) --
	(458.87,294.18) --
	(458.97,294.22) --
	(459.08,294.22) --
	(459.18,294.26) --
	(459.28,294.23) --
	(459.60,294.25) --
	(459.70,294.24) --
	(459.81,294.24) --
	(459.91,294.25) --
	(460.02,294.20) --
	(460.33,294.24) --
	(460.44,294.24) --
	(460.54,294.31) --
	(460.65,294.26) --
	(460.75,294.25) --
	(461.07,294.26) --
	(461.17,293.60) --
	(461.28,294.10) --
	(461.38,294.21) --
	(461.49,294.26) --
	(461.80,294.26) --
	(461.91,294.24) --
	(462.01,294.24) --
	(462.11,294.24) --
	(462.22,294.25) --
	(462.53,294.26) --
	(462.64,294.25) --
	(462.74,294.25) --
	(462.85,294.26) --
	(462.95,294.27) --
	(463.27,294.25) --
	(463.37,294.22) --
	(463.48,294.23) --
	(463.58,294.24) --
	(463.69,294.26) --
	(464.00,294.23) --
	(464.11,294.20) --
	(464.21,294.21) --
	(464.32,294.25) --
	(464.42,294.24) --
	(464.74,294.23) --
	(464.84,294.24) --
	(464.94,294.27) --
	(465.05,294.25) --
	(465.15,294.22) --
	(465.47,294.24) --
	(465.57,294.24) --
	(465.68,294.24) --
	(465.78,294.23) --
	(465.89,294.23) --
	(466.20,294.24) --
	(466.31,294.24) --
	(466.41,294.25) --
	(466.52,294.25) --
	(466.62,294.24) --
	(466.94,294.24) --
	(467.04,294.22) --
	(467.15,294.25) --
	(467.25,294.25) --
	(467.36,294.25) --
	(467.67,294.26) --
	(467.77,294.40) --
	(467.88,294.27) --
	(467.98,294.28) --
	(468.09,294.25) --
	(468.40,294.24) --
	(468.51,294.24) --
	(468.61,294.25) --
	(468.72,294.25) --
	(468.82,294.21) --
	(469.14,294.23) --
	(469.24,294.26) --
	(469.35,294.26) --
	(469.45,294.25) --
	(469.56,294.23) --
	(469.87,294.25) --
	(469.98,294.29) --
	(470.08,294.23) --
	(470.19,294.26) --
	(470.29,294.25) --
	(470.60,294.26) --
	(470.71,293.79) --
	(470.81,294.10) --
	(470.92,294.21) --
	(471.02,294.24) --
	(471.34,294.27) --
	(471.44,294.26) --
	(471.55,294.25) --
	(471.65,294.25) --
	(471.76,294.25) --
	(472.07,294.23) --
	(472.18,294.25) --
	(472.28,294.25) --
	(472.39,294.24) --
	(472.49,294.26) --
	(472.81,294.25) --
	(472.91,294.25) --
	(473.02,294.24) --
	(473.12,294.20) --
	(473.23,294.21) --
	(473.54,294.26) --
	(473.64,294.28) --
	(473.75,294.26) --
	(473.85,294.26) --
	(473.96,294.25) --
	(474.27,294.25) --
	(474.38,294.23) --
	(474.48,294.24) --
	(474.59,294.26) --
	(474.69,294.24) --
	(475.01,294.21) --
	(475.11,294.20) --
	(475.22,294.24) --
	(475.32,294.24) --
	(475.43,294.25) --
	(475.74,294.23) --
	(475.85,294.23) --
	(475.95,294.23) --
	(476.06,294.24) --
	(476.16,294.23) --
	(476.47,294.23) --
	(476.58,294.24) --
	(476.68,294.24) --
	(476.79,294.24) --
	(476.89,294.25) --
	(477.21,294.25) --
	(477.31,293.78) --
	(477.42,294.13) --
	(477.52,294.20) --
	(477.63,294.23) --
	(477.94,294.16) --
	(478.05,294.22) --
	(478.15,294.24) --
	(478.26,294.24) --
	(478.36,294.22) --
	(478.68,294.26) --
	(478.78,294.25) --
	(478.89,294.23) --
	(478.99,294.23) --
	(479.10,294.24) --
	(479.41,294.26) --
	(479.51,294.25) --
	(479.62,294.24) --
	(479.72,294.25) --
	(480.14,294.25) --
	(480.25,293.95) --
	(480.35,294.16) --
	(480.46,294.19) --
	(480.88,294.23) --
	(480.98,294.24) --
	(481.09,294.10) --
	(481.19,294.22) --
	(481.30,294.11) --
	(481.61,294.18) --
	(481.72,294.23) --
	(481.82,294.23) --
	(481.93,294.24) --
	(482.03,294.24) --
	(482.34,294.18) --
	(482.45,294.21) --
	(482.55,294.24) --
	(482.66,294.24) --
	(482.76,294.26) --
	(483.08,294.25) --
	(483.18,294.25) --
	(483.29,294.25) --
	(483.39,294.25) --
	(483.50,294.25) --
	(483.81,294.24) --
	(483.92,294.23) --
	(484.02,294.24) --
	(484.13,294.41) --
	(484.23,294.30) --
	(484.55,294.22) --
	(484.65,294.21) --
	(484.76,294.24) --
	(484.86,294.26) --
	(484.96,294.24) --
	(485.28,294.25) --
	(485.38,294.22) --
	(485.49,294.26) --
	(485.59,294.25) --
	(485.70,294.25) --
	(486.01,294.25) --
	(486.12,294.25) --
	(486.22,294.25) --
	(486.33,294.25) --
	(486.43,294.25) --
	(486.75,294.28) --
	(486.85,294.25) --
	(486.96,294.22) --
	(487.06,294.23) --
	(487.17,294.24) --
	(487.48,294.23) --
	(487.59,294.24) --
	(487.69,294.24) --
	(487.79,294.26) --
	(487.90,294.25) --
	(488.21,294.23) --
	(488.32,294.25) --
	(488.42,294.25) --
	(488.53,294.21) --
	(488.63,294.25) --
	(488.95,294.25) --
	(489.05,294.25) --
	(489.16,294.27) --
	(489.26,294.25) --
	(489.37,294.26) --
	(489.68,294.26) --
	(489.79,294.23) --
	(489.89,294.25) --
	(490.00,294.25) --
	(490.42,294.25) --
	(490.52,294.25) --
	(490.62,294.26) --
	(490.73,294.24) --
	(490.83,294.22) --
	(491.15,294.24) --
	(491.25,294.23) --
	(491.36,294.24) --
	(491.46,294.25) --
	(491.57,294.23) --
	(491.88,294.23) --
	(491.99,294.24) --
	(492.09,294.24) --
	(492.20,294.25) --
	(492.30,294.23) --
	(492.62,294.24) --
	(492.72,294.24) --
	(492.83,294.25) --
	(492.93,294.25) --
	(493.04,294.25) --
	(493.35,294.23) --
	(493.46,294.13) --
	(493.56,294.22) --
	(493.66,294.20) --
	(493.77,294.22) --
	(494.08,294.24) --
	(494.19,294.18) --
	(494.29,294.21) --
	(494.40,294.16) --
	(494.50,294.22) --
	(494.82,294.27) --
	(494.92,294.25) --
	(495.03,294.22) --
	(495.13,294.22) --
	(495.24,294.21) --
	(495.55,294.25) --
	(495.66,294.25) --
	(495.76,294.25) --
	(495.87,294.24) --
	(495.97,294.25) --
	(496.29,294.25) --
	(496.39,294.15) --
	(496.49,294.18) --
	(496.60,294.24) --
	(496.70,294.35) --
	(497.02,294.27) --
	(497.12,294.13) --
	(497.23,294.22) --
	(497.33,294.18) --
	(497.44,294.22) --
	(497.75,294.25) --
	(497.86,294.25) --
	(497.96,294.22) --
	(498.07,294.24) --
	(498.17,294.25) --
	(498.49,294.24) --
	(498.59,294.26) --
	(498.70,294.25) --
	(498.80,294.23) --
	(498.91,294.24) --
	(499.22,294.24) --
	(499.32,294.21) --
	(499.43,294.23) --
	(499.53,294.16) --
	(499.64,294.20) --
	(499.95,294.24) --
	(500.06,294.22) --
	(500.16,294.08) --
	(500.27,294.24) --
	(500.37,294.25) --
	(500.69,294.22) --
	(500.79,294.24) --
	(500.90,294.17) --
	(501.00,294.23) --
	(501.11,294.24) --
	(501.42,294.25) --
	(501.53,294.25) --
	(501.63,294.23) --
	(501.74,294.24) --
	(501.84,294.24) --
	(502.15,294.24) --
	(502.26,294.26) --
	(502.36,294.25) --
	(502.47,294.25) --
	(502.57,294.25) --
	(502.89,294.25) --
	(502.99,294.15) --
	(503.10,294.22) --
	(503.20,294.22) --
	(503.31,294.23) --
	(503.62,294.22) --
	(503.73,294.24) --
	(503.83,294.24) --
	(503.94,294.24) --
	(504.04,294.28) --
	(504.36,294.24) --
	(504.46,294.18) --
	(504.57,294.22) --
	(504.67,294.24) --
	(504.78,294.09) --
	(505.09,294.21) --
	(505.19,294.20) --
	(505.30,294.24) --
	(505.40,294.24) --
	(505.51,294.24) --
	(505.82,294.26) --
	(505.93,294.25) --
	(506.03,294.24) --
	(506.14,294.25) --
	(506.24,294.17) --
	(506.56,294.23) --
	(506.66,294.21) --
	(506.77,294.24) --
	(506.87,294.24) --
	(506.98,294.24) --
	(507.29,294.27) --
	(507.40,294.25) --
	(507.50,294.24) --
	(507.61,294.25) --
	(507.71,294.24) --
	(508.02,294.24) --
	(508.13,294.22) --
	(508.23,294.24) --
	(508.34,294.24) --
	(508.44,294.24) --
	(508.76,294.25) --
	(508.86,293.89) --
	(508.97,294.15) --
	(509.07,294.16) --
	(509.18,294.28) --
	(509.49,294.19) --
	(509.60,294.10) --
	(509.70,293.94) --
	(509.81,293.07) --
	(509.91,293.96) --
	(510.23,294.13) --
	(510.33,294.17) --
	(510.44,294.23) --
	(510.54,294.24) --
	(510.65,294.27) --
	(510.96,294.21) --
	(511.06,294.23) --
	(511.17,294.11) --
	(511.27,294.25) --
	(511.38,294.26) --
	(511.69,294.25) --
	(511.80,294.21) --
	(511.90,294.26) --
	(512.01,294.25) --
	(512.11,294.23) --
	(512.43,294.24) --
	(512.53,292.43) --
	(512.64,293.76) --
	(512.74,294.06) --
	(512.85,294.21) --
	(513.16,294.24) --
	(513.27,294.12) --
	(513.37,294.23) --
	(513.48,294.45) --
	(513.58,294.30) --
	(513.89,294.25) --
	(514.00,294.23) --
	(514.10,294.18) --
	(514.21,294.23) --
	(514.31,294.22) --
	(514.63,294.23) --
	(514.73,294.24) --
	(514.84,294.26) --
	(514.94,294.25) --
	(515.05,294.27) --
	(515.36,294.23) --
	(515.47,294.39) --
	(515.57,294.38) --
	(515.68,294.20) --
	(515.78,294.21) --
	(516.10,294.19) --
	(516.20,294.20) --
	(516.31,293.98) --
	(516.41,294.01) --
	(516.51,294.23) --
	(516.83,294.25) --
	(516.93,294.27) --
	(517.04,294.34) --
	(517.14,294.26) --
	(517.25,294.04) --
	(517.56,294.10) --
	(517.67,294.22) --
	(517.77,294.23) --
	(517.88,294.22) --
	(517.98,294.15) --
	(518.30,294.22) --
	(518.40,294.24) --
	(518.51,294.35) --
	(518.61,294.25) --
	(518.72,294.25) --
	(519.03,294.25) --
	(519.14,294.67) --
	(519.24,294.29) --
	(519.34,294.07) --
	(519.45,294.22) --
	(519.76,294.21) --
	(519.87,294.19) --
	(519.97,294.26) --
	(520.08,294.28) --
	(520.18,294.21) --
	(520.50,294.15) --
	(520.60,294.24) --
	(520.71,294.14) --
	(520.81,294.22) --
	(520.92,294.28) --
	(521.23,294.27) --
	(521.34,294.26) --
	(521.44,294.21) --
	(521.55,294.22) --
	(521.65,294.23) --
	(521.97,294.24) --
	(522.07,294.25) --
	(522.17,294.26) --
	(522.28,294.19) --
	(522.38,294.24) --
	(522.70,294.19) --
	(522.80,294.24) --
	(522.91,294.24) --
	(523.01,294.29) --
	(523.12,294.26) --
	(523.43,294.22) --
	(523.54,294.24) --
	(523.64,294.23) --
	(523.75,294.21) --
	(523.85,294.23) --
	(524.17,294.21) --
	(524.27,294.24) --
	(524.38,294.24) --
	(524.48,294.19) --
	(524.59,294.41) --
	(524.90,294.31) --
	(525.00,296.48) --
	(525.11,297.97) --
	(525.21,294.76) --
	(525.32,294.73) --
	(525.63,295.45) --
	(525.74,294.36) --
	(525.84,293.84) --
	(525.95,294.59) --
	(526.05,294.60) --
	(526.37,294.34) --
	(526.47,294.31) --
	(526.58,294.15) --
	(526.68,294.24) --
	(526.79,294.23) --
	(527.10,294.26) --
	(527.21,294.24) --
	(527.31,294.21) --
	(527.42,294.30) --
	(527.52,294.28) --
	(527.84,294.25) --
	(527.94,294.68) --
	(528.04,294.35) --
	(528.15,294.30) --
	(528.25,294.28) --
	(528.57,294.33) --
	(528.67,294.26) --
	(528.78,294.31) --
	(528.88,294.26) --
	(528.99,294.36) --
	(529.30,294.28) --
	(529.41,294.28) --
	(529.51,294.18) --
	(529.62,294.22) --
	(530.04,294.21) --
	(530.14,294.24) --
	(530.25,294.24) --
	(530.35,294.17) --
	(530.46,294.23) --
	(530.77,294.23) --
	(530.87,294.27) --
	(530.98,294.26) --
	(531.08,294.25) --
	(531.19,294.24) --
	(531.50,294.25) --
	(531.61,294.25) --
	(531.71,294.97) --
	(531.82,294.49) --
	(531.92,294.26) --
	(532.24,294.27) --
	(532.34,294.11) --
	(532.45,294.22) --
	(532.55,294.21) --
	(532.66,294.25) --
	(532.97,294.27) --
	(533.08,294.24) --
	(533.18,294.23) --
	(533.29,294.36) --
	(533.39,294.25) --
	(533.70,294.30) --
	(533.81,294.19) --
	(533.91,294.26) --
	(534.02,294.25) --
	(534.12,294.27) --
	(534.44,294.25) --
	(534.54,294.23) --
	(534.65,294.28) --
	(534.75,294.31) --
	(534.86,294.26) --
	(535.17,294.25) --
	(535.28,294.38) --
	(535.38,294.28) --
	(535.49,294.28) --
	(535.59,294.27) --
	(535.91,294.26) --
	(536.01,294.25) --
	(536.12,294.19) --
	(536.22,294.16) --
	(536.33,294.17) --
	(536.64,294.24) --
	(536.74,294.20) --
	(536.85,294.24) --
	(536.95,294.23) --
	(537.06,294.20) --
	(537.37,294.23) --
	(537.48,294.13) --
	(537.58,294.25) --
	(537.69,294.24) --
	(537.79,294.22) --
	(538.11,294.25) --
	(538.21,294.27) --
	(538.32,294.28) --
	(538.42,294.26) --
	(538.53,294.25) --
	(538.84,294.26) --
	(538.95,294.22) --
	(539.05,294.21) --
	(539.16,294.22) --
	(539.26,294.24) --
	(539.57,294.28) --
	(539.68,294.23) --
	(539.78,294.23) --
	(539.89,294.30) --
	(539.99,294.25) --
	(540.31,294.25) --
	(540.41,294.25) --
	(540.52,294.23) --
	(540.62,294.24) --
	(540.73,294.21) --
	(541.04,294.23) --
	(541.15,294.39) --
	(541.25,294.27) --
	(541.36,294.33) --
	(541.46,294.25) --
	(541.78,294.25) --
	(541.88,294.27) --
	(541.99,294.19) --
	(542.09,294.23) --
	(542.19,294.24) --
	(542.51,294.21) --
	(542.61,294.20) --
	(542.72,294.22) --
	(542.82,294.23) --
	(542.93,294.23) --
	(543.24,294.19) --
	(543.35,294.37) --
	(543.45,294.21) --
	(543.56,294.24) --
	(543.66,294.25) --
	(543.98,294.24) --
	(544.08,294.29) --
	(544.19,294.07) --
	(544.29,294.20) --
	(544.40,294.22) --
	(544.71,294.29) --
	(544.82,294.47) --
	(544.92,294.12) --
	(545.02,294.12) --
	(545.13,294.00) --
	(545.44,294.16) --
	(545.55,294.47) --
	(545.65,294.42) --
	(545.76,294.30) --
	(545.86,294.26) --
	(546.18,294.28) --
	(546.28,294.29) --
	(546.39,294.26) --
	(546.49,294.28) --
	(546.60,294.26) --
	(546.91,294.25) --
	(547.02,294.06) --
	(547.12,294.20) --
	(547.23,294.21) --
	(547.33,294.25) --
	(547.65,294.24) --
	(547.75,294.24) --
	(547.86,294.37) --
	(547.96,294.27) --
	(548.06,294.50) --
	(548.38,294.32) --
	(548.48,294.30) --
	(548.59,294.27) --
	(548.69,294.25) --
	(548.80,294.26);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,313.92) --
	( 71.67,314.16) --
	( 71.78,314.02) --
	( 71.88,313.75) --
	( 72.20,313.68) --
	( 72.30,313.61) --
	( 72.41,314.28) --
	( 72.51,313.86) --
	( 72.61,313.99) --
	( 72.93,313.71) --
	( 73.03,313.61) --
	( 73.14,313.59) --
	( 73.24,313.58) --
	( 73.35,313.53) --
	( 73.66,313.56) --
	( 73.77,313.58) --
	( 73.87,313.73) --
	( 73.98,313.69) --
	( 74.08,313.61) --
	( 74.40,313.59) --
	( 74.50,313.79) --
	( 74.61,313.72) --
	( 74.71,313.63) --
	( 74.82,313.68) --
	( 75.13,313.60) --
	( 75.24,313.57) --
	( 75.34,313.55) --
	( 75.44,313.56) --
	( 75.55,313.51) --
	( 75.86,313.74) --
	( 75.97,313.72) --
	( 76.07,313.74) --
	( 76.18,313.63) --
	( 76.28,313.67) --
	( 76.60,313.60) --
	( 76.70,313.55) --
	( 76.81,313.48) --
	( 76.91,313.52) --
	( 77.02,313.52) --
	( 77.33,313.53) --
	( 77.44,313.53) --
	( 77.54,313.54) --
	( 77.65,313.54) --
	( 77.75,313.54) --
	( 78.07,313.54) --
	( 78.17,313.54) --
	( 78.27,313.58) --
	( 78.38,313.56) --
	( 78.48,313.49) --
	( 78.80,313.51) --
	( 78.90,313.53) --
	( 79.01,313.54) --
	( 79.11,313.55) --
	( 79.22,313.54) --
	( 79.53,313.55) --
	( 79.64,313.54) --
	( 79.74,313.55) --
	( 79.85,313.54) --
	( 79.95,313.56) --
	( 80.27,313.55) --
	( 80.37,313.54) --
	( 80.48,313.51) --
	( 80.58,313.49) --
	( 80.69,313.46) --
	( 81.00,313.50) --
	( 81.10,313.56) --
	( 81.21,313.54) --
	( 81.31,313.54) --
	( 81.42,313.50) --
	( 81.73,313.53) --
	( 81.84,313.58) --
	( 81.94,313.55) --
	( 82.05,313.55) --
	( 82.15,313.54) --
	( 82.47,313.57) --
	( 82.57,313.55) --
	( 82.68,313.54) --
	( 82.78,313.54) --
	( 82.89,313.55) --
	( 83.20,313.54) --
	( 83.31,313.56) --
	( 83.41,313.55) --
	( 83.52,313.55) --
	( 83.62,313.55) --
	( 83.94,313.56) --
	( 84.04,313.54) --
	( 84.14,313.55) --
	( 84.25,313.54) --
	( 84.35,313.53) --
	( 84.67,313.54) --
	( 84.77,313.54) --
	( 84.88,313.54) --
	( 84.98,313.54) --
	( 85.09,313.54) --
	( 85.40,313.53) --
	( 85.51,313.54) --
	( 85.61,313.55) --
	( 85.72,313.53) --
	( 85.82,313.54) --
	( 86.14,313.54) --
	( 86.24,313.53) --
	( 86.35,313.53) --
	( 86.45,313.53) --
	( 86.56,313.54) --
	( 86.87,313.54) --
	( 86.97,313.54) --
	( 87.08,313.55) --
	( 87.18,313.53) --
	( 87.29,313.55) --
	( 87.60,313.52) --
	( 87.71,313.49) --
	( 87.81,313.48) --
	( 87.92,313.51) --
	( 88.02,313.53) --
	( 88.34,313.56) --
	( 88.44,313.55) --
	( 88.55,313.56) --
	( 88.65,313.55) --
	( 88.76,313.54) --
	( 89.07,313.53) --
	( 89.18,313.56) --
	( 89.28,313.55) --
	( 89.39,313.54) --
	( 89.49,313.54) --
	( 89.80,313.54) --
	( 89.91,313.54) --
	( 90.01,313.46) --
	( 90.12,313.46) --
	( 90.22,313.49) --
	( 90.54,313.51) --
	( 90.64,313.52) --
	( 90.75,313.55) --
	( 90.85,313.54) --
	( 90.96,313.56) --
	( 91.27,313.55) --
	( 91.38,313.43) --
	( 91.48,313.48) --
	( 91.59,313.50) --
	( 91.69,313.52) --
	( 92.01,313.51) --
	( 92.11,313.53) --
	( 92.22,313.53) --
	( 92.32,313.54) --
	( 92.43,313.55) --
	( 92.74,313.54) --
	( 92.84,313.62) --
	( 92.95,313.58) --
	( 93.05,313.55) --
	( 93.16,313.54) --
	( 93.47,313.54) --
	( 93.58,313.62) --
	( 93.68,313.53) --
	( 93.79,313.56) --
	( 93.89,313.56) --
	( 94.21,313.57) --
	( 94.31,314.00) --
	( 94.42,313.74) --
	( 94.52,313.65) --
	( 94.63,313.59) --
	( 94.94,313.54) --
	( 95.05,313.51) --
	( 95.15,313.53) --
	( 95.26,313.48) --
	( 95.36,313.55) --
	( 95.67,313.54) --
	( 95.78,313.56) --
	( 95.88,313.56) --
	( 95.99,313.55) --
	( 96.09,313.55) --
	( 96.41,313.60) --
	( 96.51,313.54) --
	( 96.62,313.54) --
	( 96.72,313.54) --
	( 96.83,313.54) --
	( 97.14,313.54) --
	( 97.25,313.54) --
	( 97.35,313.54) --
	( 97.46,313.67) --
	( 97.56,313.56) --
	( 97.88,313.56) --
	( 97.98,313.57) --
	( 98.09,313.62) --
	( 98.19,313.63) --
	( 98.29,313.68) --
	( 98.61,313.57) --
	( 98.71,313.53) --
	( 98.82,313.52) --
	( 98.92,313.48) --
	( 99.03,313.56) --
	( 99.34,313.56) --
	( 99.45,313.55) --
	( 99.55,313.53) --
	( 99.66,313.54) --
	( 99.76,313.54) --
	(100.08,313.62) --
	(100.18,313.59) --
	(100.29,313.58) --
	(100.39,313.56) --
	(100.50,313.55) --
	(100.81,313.50) --
	(100.92,313.56) --
	(101.02,313.54) --
	(101.12,313.57) --
	(101.23,313.62) --
	(101.54,313.57) --
	(101.65,313.58) --
	(101.75,313.57) --
	(101.86,313.58) --
	(101.96,313.56) --
	(102.28,313.56) --
	(102.38,313.54) --
	(102.49,313.54) --
	(102.59,313.55) --
	(102.70,313.54) --
	(103.01,313.54) --
	(103.12,313.56) --
	(103.22,313.55) --
	(103.33,313.54) --
	(103.43,313.54) --
	(103.75,313.54) --
	(103.85,313.54) --
	(103.96,313.53) --
	(104.06,313.53) --
	(104.16,313.53) --
	(104.48,313.56) --
	(104.58,313.58) --
	(104.69,313.56) --
	(104.79,313.55) --
	(104.90,313.55) --
	(105.21,313.53) --
	(105.32,313.63) --
	(105.42,313.59) --
	(105.53,313.56) --
	(105.63,313.65) --
	(105.95,313.63) --
	(106.05,313.55) --
	(106.16,313.57) --
	(106.26,313.56) --
	(106.37,313.54) --
	(106.68,313.53) --
	(106.79,313.53) --
	(106.89,313.56) --
	(106.99,313.56) --
	(107.10,313.66) --
	(107.41,313.59) --
	(107.52,313.53) --
	(107.62,313.58) --
	(107.73,313.57) --
	(107.83,313.55) --
	(108.15,313.54) --
	(108.25,313.54) --
	(108.36,313.56) --
	(108.46,313.53) --
	(108.57,313.53) --
	(108.88,313.54) --
	(108.99,313.53) --
	(109.09,313.53) --
	(109.20,313.53) --
	(109.30,313.54) --
	(109.62,313.54) --
	(109.72,313.54) --
	(109.82,313.57) --
	(109.93,313.53) --
	(110.03,313.53) --
	(110.35,313.53) --
	(110.45,313.54) --
	(110.56,313.58) --
	(110.66,313.55) --
	(110.77,313.54) --
	(111.08,313.55) --
	(111.19,313.51) --
	(111.29,313.48) --
	(111.40,313.52) --
	(111.50,313.54) --
	(111.82,313.53) --
	(111.92,313.53) --
	(112.03,313.53) --
	(112.13,313.54) --
	(112.24,313.54) --
	(112.55,313.55) --
	(112.65,313.54) --
	(112.76,313.54) --
	(112.86,313.54) --
	(112.97,313.54) --
	(113.28,313.53) --
	(113.39,313.53) --
	(113.49,313.53) --
	(113.60,313.51) --
	(113.70,313.54) --
	(114.02,313.54) --
	(114.12,313.52) --
	(114.23,313.53) --
	(114.33,313.53) --
	(114.44,313.54) --
	(114.75,313.54) --
	(114.86,313.53) --
	(114.96,313.53) --
	(115.07,313.53) --
	(115.17,313.55) --
	(115.48,313.54) --
	(115.59,313.54) --
	(115.69,313.54) --
	(115.80,313.53) --
	(115.90,313.53) --
	(116.22,313.53) --
	(116.32,313.55) --
	(116.43,313.54) --
	(116.53,313.54) --
	(116.64,313.54) --
	(116.95,313.54) --
	(117.06,313.54) --
	(117.16,313.55) --
	(117.27,313.54) --
	(117.37,313.53) --
	(117.69,313.53) --
	(117.79,313.52) --
	(117.90,313.53) --
	(118.00,313.54) --
	(118.11,313.54) --
	(118.42,313.54) --
	(118.52,313.54) --
	(118.63,313.54) --
	(118.73,313.54) --
	(118.84,313.54) --
	(119.15,313.53) --
	(119.26,313.53) --
	(119.36,313.54) --
	(119.47,313.53) --
	(119.57,313.53) --
	(119.89,313.51) --
	(119.99,313.45) --
	(120.10,313.49) --
	(120.20,313.52) --
	(120.31,313.51) --
	(120.62,313.52) --
	(120.73,313.53) --
	(120.83,313.48) --
	(120.94,313.49) --
	(121.04,313.51) --
	(121.35,313.53) --
	(121.46,313.54) --
	(121.56,313.54) --
	(121.67,313.53) --
	(121.77,313.53) --
	(122.09,313.54) --
	(122.19,313.54) --
	(122.30,313.53) --
	(122.40,313.54) --
	(122.51,313.53) --
	(122.82,313.50) --
	(122.93,313.52) --
	(123.03,313.54) --
	(123.14,313.71) --
	(123.24,313.58) --
	(123.56,313.55) --
	(123.66,313.55) --
	(123.77,313.55) --
	(123.87,313.54) --
	(123.98,313.57) --
	(124.29,313.54) --
	(124.39,313.55) --
	(124.50,313.55) --
	(124.60,313.55) --
	(124.71,313.54) --
	(125.02,313.52) --
	(125.13,313.53) --
	(125.23,313.53) --
	(125.34,313.51) --
	(125.44,313.52) --
	(125.76,313.53) --
	(125.86,313.54) --
	(125.97,313.53) --
	(126.07,313.56) --
	(126.18,313.55) --
	(126.49,313.62) --
	(126.60,313.58) --
	(126.70,313.50) --
	(126.81,313.52) --
	(126.91,313.53) --
	(127.22,313.53) --
	(127.33,313.49) --
	(127.43,313.51) --
	(127.54,313.53) --
	(127.64,313.56) --
	(127.96,313.54) --
	(128.06,313.53) --
	(128.17,313.56) --
	(128.27,313.56) --
	(128.38,313.55) --
	(128.69,313.54) --
	(128.80,313.54) --
	(128.90,313.53) --
	(129.01,313.53) --
	(129.11,313.51) --
	(129.43,313.52) --
	(129.53,313.67) --
	(129.64,313.60) --
	(129.74,313.57) --
	(129.84,313.55) --
	(130.16,313.54) --
	(130.26,313.56) --
	(130.37,313.58) --
	(130.47,313.52) --
	(130.58,313.54) --
	(130.89,313.55) --
	(131.00,313.54) --
	(131.10,313.54) --
	(131.21,313.54) --
	(131.31,313.54) --
	(131.63,313.54) --
	(131.73,313.54) --
	(131.84,313.55) --
	(131.94,313.54) --
	(132.05,313.52) --
	(132.36,313.53) --
	(132.47,313.59) --
	(132.57,313.56) --
	(132.67,313.55) --
	(132.78,313.55) --
	(133.09,313.54) --
	(133.20,313.54) --
	(133.30,313.54) --
	(133.41,313.53) --
	(133.51,313.54) --
	(133.83,313.53) --
	(133.93,313.49) --
	(134.04,313.54) --
	(134.14,313.54) --
	(134.25,313.54) --
	(134.56,313.54) --
	(134.67,313.54) --
	(134.77,313.54) --
	(134.88,313.53) --
	(134.98,313.54) --
	(135.30,313.53) --
	(135.40,313.54) --
	(135.50,313.54) --
	(135.61,313.52) --
	(135.71,313.54) --
	(136.03,313.54) --
	(136.13,313.54) --
	(136.24,313.61) --
	(136.34,313.59) --
	(136.45,313.55) --
	(136.76,313.54) --
	(136.87,313.49) --
	(136.97,313.52) --
	(137.08,313.53) --
	(137.18,313.56) --
	(137.50,313.55) --
	(137.60,313.61) --
	(137.71,313.57) --
	(137.81,313.55) --
	(137.92,313.54) --
	(138.23,313.55) --
	(138.34,313.54) --
	(138.44,313.54) --
	(138.54,313.53) --
	(138.65,313.53) --
	(138.96,313.43) --
	(139.07,313.51) --
	(139.17,313.61) --
	(139.28,313.54) --
	(139.38,313.55) --
	(139.70,313.54) --
	(139.80,313.53) --
	(139.91,313.48) --
	(140.01,313.54) --
	(140.12,313.54) --
	(140.43,313.54) --
	(140.54,313.56) --
	(140.64,313.57) --
	(140.75,313.56) --
	(140.85,313.54) --
	(141.17,313.54) --
	(141.27,313.55) --
	(141.37,313.54) --
	(141.48,313.54) --
	(141.58,313.55) --
	(141.90,313.53) --
	(142.00,313.59) --
	(142.11,313.62) --
	(142.21,313.58) --
	(142.32,313.56) --
	(142.63,313.55) --
	(142.74,313.54) --
	(142.84,313.53) --
	(142.95,313.54) --
	(143.05,313.53) --
	(143.37,313.54) --
	(143.47,313.57) --
	(143.58,313.56) --
	(143.68,313.54) --
	(143.79,313.55) --
	(144.10,313.53) --
	(144.20,313.53) --
	(144.31,313.53) --
	(144.41,313.53) --
	(144.52,313.54) --
	(144.83,313.55) --
	(144.94,313.54) --
	(145.04,313.54) --
	(145.15,313.55) --
	(145.25,313.52) --
	(145.57,313.55) --
	(145.67,313.44) --
	(145.78,313.50) --
	(145.88,313.53) --
	(146.30,313.54) --
	(146.41,313.54) --
	(146.51,313.54) --
	(146.62,313.52) --
	(146.72,313.52) --
	(147.03,313.54) --
	(147.14,313.57) --
	(147.24,313.55) --
	(147.35,313.54) --
	(147.45,313.54) --
	(147.77,313.53) --
	(147.87,313.53) --
	(147.98,313.54) --
	(148.08,313.54) --
	(148.19,313.54) --
	(148.50,313.53) --
	(148.61,313.31) --
	(148.71,313.41) --
	(148.82,313.48) --
	(148.92,313.50) --
	(149.24,313.52) --
	(149.34,313.53) --
	(149.45,313.55) --
	(149.55,313.57) --
	(149.66,313.55) --
	(149.97,313.54) --
	(150.07,313.54) --
	(150.18,313.53) --
	(150.28,313.54) --
	(150.39,313.53) --
	(150.70,313.56) --
	(150.81,313.55) --
	(150.91,313.54) --
	(151.02,313.53) --
	(151.12,313.54) --
	(151.44,313.54) --
	(151.54,313.57) --
	(151.65,313.55) --
	(151.75,313.49) --
	(151.86,313.51) --
	(152.17,313.53) --
	(152.28,313.53) --
	(152.38,313.53) --
	(152.49,313.50) --
	(152.59,313.52) --
	(152.90,313.53) --
	(153.01,313.53) --
	(153.11,313.54) --
	(153.22,313.54) --
	(153.32,313.54) --
	(153.64,313.53) --
	(153.74,313.52) --
	(153.85,313.54) --
	(153.95,313.54) --
	(154.06,313.54) --
	(154.37,313.54) --
	(154.48,313.54) --
	(154.58,313.54) --
	(154.69,313.55) --
	(154.79,313.54) --
	(155.11,313.52) --
	(155.21,313.56) --
	(155.32,313.55) --
	(155.42,313.54) --
	(155.53,313.55) --
	(155.84,313.53) --
	(155.94,313.52) --
	(156.05,313.53) --
	(156.15,313.53) --
	(156.26,313.53) --
	(156.57,313.54) --
	(156.68,313.54) --
	(156.78,313.53) --
	(156.89,313.53) --
	(156.99,313.53) --
	(157.31,313.55) --
	(157.41,313.57) --
	(157.52,313.56) --
	(157.62,313.54) --
	(157.73,313.53) --
	(158.04,313.52) --
	(158.15,313.53) --
	(158.25,313.56) --
	(158.36,313.55) --
	(158.46,313.55) --
	(158.77,313.55) --
	(158.88,313.54) --
	(158.98,313.54) --
	(159.09,313.56) --
	(159.19,313.55) --
	(159.51,313.54) --
	(159.61,313.54) --
	(159.72,313.54) --
	(159.82,313.56) --
	(159.93,313.55) --
	(160.24,313.54) --
	(160.35,313.53) --
	(160.45,313.54) --
	(160.56,313.54) --
	(160.66,313.54) --
	(160.98,313.54) --
	(161.08,313.54) --
	(161.19,313.55) --
	(161.29,313.54) --
	(161.39,313.54) --
	(161.71,313.51) --
	(161.81,313.50) --
	(161.92,313.53) --
	(162.02,313.53) --
	(162.13,313.53) --
	(162.44,313.55) --
	(162.55,313.55) --
	(162.65,313.56) --
	(162.76,313.54) --
	(162.86,313.52) --
	(163.18,313.53) --
	(163.28,313.53) --
	(163.39,313.53) --
	(163.49,313.53) --
	(163.60,313.54) --
	(163.91,313.54) --
	(164.02,313.53) --
	(164.12,313.54) --
	(164.22,313.54) --
	(164.33,313.53) --
	(164.64,313.56) --
	(164.75,313.57) --
	(164.85,313.55) --
	(164.96,313.54) --
	(165.06,313.54) --
	(165.38,313.54) --
	(165.48,313.54) --
	(165.59,313.53) --
	(165.69,313.53) --
	(165.80,313.55) --
	(166.11,313.54) --
	(166.22,313.55) --
	(166.32,313.54) --
	(166.43,313.54) --
	(166.53,313.54) --
	(166.85,313.55) --
	(166.95,313.53) --
	(167.05,313.53) --
	(167.16,313.54) --
	(167.26,313.53) --
	(167.58,313.53) --
	(167.68,313.55) --
	(167.79,313.54) --
	(167.89,313.54) --
	(168.00,313.54) --
	(168.31,313.54) --
	(168.42,313.52) --
	(168.52,313.55) --
	(168.63,313.54) --
	(168.73,313.54) --
	(169.05,313.54) --
	(169.15,313.54) --
	(169.26,313.54) --
	(169.36,313.54) --
	(169.47,313.55) --
	(169.78,313.54) --
	(169.88,313.54) --
	(169.99,313.54) --
	(170.09,313.53) --
	(170.20,313.54) --
	(170.51,313.53) --
	(170.62,313.53) --
	(170.72,313.54) --
	(170.83,313.54) --
	(170.93,313.54) --
	(171.25,313.54) --
	(171.35,313.60) --
	(171.46,313.56) --
	(171.56,313.54) --
	(171.67,313.54) --
	(171.98,313.54) --
	(172.09,313.55) --
	(172.19,313.55) --
	(172.30,313.54) --
	(172.40,313.54) --
	(172.72,313.54) --
	(172.82,313.53) --
	(172.92,313.53) --
	(173.03,313.54) --
	(173.13,313.54) --
	(173.45,313.54) --
	(173.66,313.53) --
	(173.76,313.53) --
	(173.87,313.54) --
	(174.18,313.54) --
	(174.39,313.54) --
	(174.50,313.53) --
	(174.60,313.53) --
	(174.92,313.53) --
	(175.02,313.50) --
	(175.13,313.52) --
	(175.23,313.53) --
	(175.34,313.58) --
	(175.65,313.56) --
	(175.75,313.55) --
	(175.86,313.54) --
	(175.96,313.54) --
	(176.07,313.54) --
	(176.38,313.53) --
	(176.49,313.54) --
	(176.59,313.54) --
	(176.70,313.54) --
	(176.80,313.54) --
	(177.12,313.53) --
	(177.22,313.53) --
	(177.33,313.55) --
	(177.43,313.54) --
	(177.54,313.55) --
	(177.85,313.54) --
	(177.96,313.54) --
	(178.06,313.54) --
	(178.17,313.53) --
	(178.27,313.55) --
	(178.58,313.56) --
	(178.69,313.57) --
	(178.79,313.55) --
	(178.90,313.54) --
	(179.00,313.54) --
	(179.32,313.54) --
	(179.42,313.54) --
	(179.53,313.54) --
	(179.63,313.53) --
	(179.74,313.54) --
	(180.05,313.54) --
	(180.16,313.54) --
	(180.26,313.54) --
	(180.37,313.53) --
	(180.47,313.55) --
	(180.79,313.55) --
	(180.89,313.52) --
	(181.00,313.52) --
	(181.10,313.53) --
	(181.21,313.53) --
	(181.52,313.53) --
	(181.62,313.53) --
	(181.73,313.53) --
	(181.83,313.53) --
	(181.94,313.54) --
	(182.25,313.55) --
	(182.36,313.55) --
	(182.46,313.53) --
	(182.57,313.53) --
	(182.67,313.53) --
	(182.99,313.53) --
	(183.09,313.58) --
	(183.20,313.56) --
	(183.30,313.54) --
	(183.72,313.54) --
	(183.83,313.54) --
	(183.93,313.74) --
	(184.04,313.69) --
	(184.14,313.60) --
	(184.45,313.57) --
	(184.56,313.55) --
	(184.66,313.53) --
	(184.77,313.54) --
	(184.87,313.54) --
	(185.19,313.54) --
	(185.29,313.54) --
	(185.40,313.54) --
	(185.50,313.53) --
	(185.61,313.54) --
	(185.92,313.53) --
	(186.03,313.53) --
	(186.13,313.54) --
	(186.24,313.53) --
	(186.34,313.54) --
	(186.66,313.54) --
	(186.76,313.56) --
	(186.87,313.56) --
	(186.97,313.55) --
	(187.07,313.54) --
	(187.39,313.54) --
	(187.49,313.54) --
	(187.60,313.54) --
	(187.70,313.54) --
	(187.81,313.54) --
	(188.12,313.54) --
	(188.23,313.54) --
	(188.33,313.54) --
	(188.44,313.54) --
	(188.54,313.53) --
	(188.86,313.54) --
	(188.96,313.53) --
	(189.07,313.53) --
	(189.17,313.53) --
	(189.28,313.54) --
	(189.59,313.53) --
	(189.70,313.54) --
	(189.80,313.54) --
	(189.90,313.54) --
	(190.01,313.54) --
	(190.32,313.53) --
	(190.43,313.58) --
	(190.53,313.55) --
	(190.64,313.54) --
	(190.74,313.55) --
	(191.06,313.54) --
	(191.16,313.54) --
	(191.27,313.54) --
	(191.37,313.54) --
	(191.48,313.53) --
	(191.79,313.53) --
	(191.90,313.54) --
	(192.00,313.53) --
	(192.11,313.54) --
	(192.21,313.54) --
	(192.53,313.53) --
	(192.63,313.53) --
	(192.74,313.54) --
	(192.84,313.54) --
	(192.94,313.54) --
	(193.26,313.54) --
	(193.36,313.53) --
	(193.47,313.53) --
	(193.57,313.54) --
	(193.68,313.53) --
	(193.99,313.53) --
	(194.10,313.53) --
	(194.20,313.54) --
	(194.31,313.53) --
	(194.41,313.53) --
	(194.73,313.54) --
	(194.83,313.53) --
	(194.94,313.54) --
	(195.04,313.54) --
	(195.15,313.54) --
	(195.46,313.54) --
	(195.57,313.54) --
	(195.67,313.54) --
	(195.77,313.54) --
	(195.88,313.54) --
	(196.19,313.54) --
	(196.30,313.54) --
	(196.40,313.54) --
	(196.51,313.53) --
	(196.61,313.53) --
	(196.93,313.54) --
	(197.03,313.54) --
	(197.14,313.54) --
	(197.24,313.53) --
	(197.35,313.54) --
	(197.66,313.54) --
	(197.77,313.53) --
	(197.87,313.54) --
	(197.98,313.54) --
	(198.08,313.54) --
	(198.40,313.54) --
	(198.50,313.54) --
	(198.60,313.54) --
	(198.71,313.54) --
	(198.81,313.54) --
	(199.13,313.54) --
	(199.23,313.54) --
	(199.34,313.54) --
	(199.44,313.54) --
	(199.55,313.54) --
	(199.86,313.54) --
	(199.97,313.54) --
	(200.07,313.54) --
	(200.18,313.54) --
	(200.28,313.54) --
	(200.60,313.54) --
	(200.70,313.53) --
	(200.81,313.54) --
	(200.91,313.54) --
	(201.02,313.54) --
	(201.33,313.53) --
	(201.43,313.53) --
	(201.54,313.52) --
	(201.64,313.53) --
	(201.75,313.53) --
	(202.06,313.53) --
	(202.17,313.53) --
	(202.27,313.53) --
	(202.38,313.53) --
	(202.48,313.54) --
	(202.80,313.53) --
	(202.90,313.69) --
	(203.01,313.61) --
	(203.11,313.56) --
	(203.22,313.55) --
	(203.53,313.55) --
	(203.64,313.54) --
	(203.74,313.54) --
	(203.85,313.54) --
	(203.95,313.54) --
	(204.26,313.54) --
	(204.37,313.54) --
	(204.47,313.54) --
	(204.58,313.53) --
	(204.68,313.54) --
	(205.00,313.54) --
	(205.10,313.54) --
	(205.21,313.54) --
	(205.31,313.54) --
	(205.42,313.54) --
	(205.73,313.54) --
	(205.84,313.52) --
	(205.94,313.53) --
	(206.05,313.53) --
	(206.15,313.50) --
	(206.47,313.52) --
	(206.57,313.53) --
	(206.68,313.54) --
	(206.78,313.53) --
	(206.89,313.53) --
	(207.20,313.53) --
	(207.30,313.53) --
	(207.41,313.53) --
	(207.51,313.53) --
	(207.62,313.54) --
	(207.93,313.54) --
	(208.04,313.54) --
	(208.14,313.54) --
	(208.25,313.52) --
	(208.35,313.53) --
	(208.67,313.53) --
	(208.77,313.53) --
	(208.88,313.54) --
	(208.98,313.53) --
	(209.09,313.54) --
	(209.40,313.54) --
	(209.51,313.50) --
	(209.61,313.51) --
	(209.72,313.54) --
	(209.82,313.53) --
	(210.13,313.53) --
	(210.24,313.53) --
	(210.34,313.53) --
	(210.45,313.53) --
	(210.55,313.53) --
	(210.87,313.53) --
	(210.97,313.53) --
	(211.08,313.53) --
	(211.18,313.54) --
	(211.29,313.54) --
	(211.60,313.54) --
	(211.71,313.54) --
	(211.92,313.54) --
	(212.02,313.54) --
	(212.34,313.54) --
	(212.44,313.62) --
	(212.55,313.58) --
	(212.65,313.56) --
	(212.76,313.55) --
	(213.07,313.54) --
	(213.17,313.54) --
	(213.28,313.54) --
	(213.38,313.59) --
	(213.49,313.55) --
	(213.80,313.57) --
	(213.91,313.54) --
	(214.01,313.54) --
	(214.12,313.54) --
	(214.22,313.54) --
	(214.54,313.53) --
	(214.64,313.53) --
	(214.75,313.53) --
	(214.85,313.54) --
	(214.96,313.54) --
	(215.27,313.54) --
	(215.38,313.54) --
	(215.48,313.54) --
	(215.59,313.54) --
	(215.69,313.53) --
	(216.00,313.52) --
	(216.11,313.63) --
	(216.21,313.58) --
	(216.32,313.55) --
	(216.42,313.53) --
	(216.74,313.54) --
	(216.84,313.54) --
	(216.95,313.54) --
	(217.05,313.54) --
	(217.16,313.57) --
	(217.47,313.55) --
	(217.58,313.54) --
	(217.68,313.53) --
	(217.79,313.55) --
	(217.89,313.54) --
	(218.21,313.54) --
	(218.31,313.56) --
	(218.42,313.54) --
	(218.52,313.54) --
	(218.62,313.53) --
	(218.94,313.54) --
	(219.04,313.13) --
	(219.15,313.47) --
	(219.25,313.51) --
	(219.36,313.52) --
	(219.67,313.53) --
	(219.78,313.54) --
	(219.88,313.52) --
	(219.99,313.53) --
	(220.09,313.54) --
	(220.41,313.54) --
	(220.51,313.53) --
	(220.62,313.54) --
	(220.72,313.52) --
	(220.83,313.53) --
	(221.14,313.53) --
	(221.25,313.54) --
	(221.35,313.54) --
	(221.45,313.54) --
	(221.56,313.53) --
	(221.87,313.53) --
	(221.98,313.45) --
	(222.08,313.52) --
	(222.19,313.58) --
	(222.29,313.56) --
	(222.61,313.55) --
	(222.71,313.56) --
	(222.82,313.58) --
	(222.92,313.54) --
	(223.03,313.54) --
	(223.34,313.54) --
	(223.45,313.56) --
	(223.55,313.54) --
	(223.66,313.54) --
	(224.08,313.58) --
	(224.18,313.56) --
	(224.28,313.55) --
	(224.39,313.54) --
	(224.49,313.54) --
	(224.81,313.54) --
	(224.91,313.54) --
	(225.02,313.55) --
	(225.12,313.52) --
	(225.23,313.53) --
	(225.54,313.54) --
	(225.65,313.54) --
	(225.75,313.54) --
	(225.86,313.55) --
	(225.96,313.58) --
	(226.28,313.57) --
	(226.38,313.55) --
	(226.49,313.54) --
	(226.59,313.53) --
	(226.70,313.54) --
	(227.01,313.53) --
	(227.12,313.53) --
	(227.22,313.54) --
	(227.32,313.54) --
	(227.43,313.54) --
	(227.74,313.54) --
	(227.85,313.54) --
	(227.95,313.54) --
	(228.06,313.53) --
	(228.16,313.53) --
	(228.48,313.53) --
	(228.58,313.56) --
	(228.69,313.55) --
	(228.79,313.55) --
	(228.90,313.57) --
	(229.21,313.55) --
	(229.32,313.56) --
	(229.42,313.54) --
	(229.53,313.54) --
	(229.63,313.54) --
	(229.95,313.57) --
	(230.05,313.55) --
	(230.15,313.55) --
	(230.26,313.55) --
	(230.36,313.54) --
	(230.68,313.54) --
	(230.78,313.54) --
	(230.89,313.54) --
	(230.99,313.54) --
	(231.10,313.54) --
	(231.41,313.54) --
	(231.52,313.54) --
	(231.62,313.52) --
	(231.73,313.53) --
	(231.83,313.54) --
	(232.15,313.53) --
	(232.25,313.53) --
	(232.36,313.53) --
	(232.46,313.54) --
	(232.57,313.54) --
	(232.88,313.54) --
	(232.98,313.57) --
	(233.09,313.54) --
	(233.19,313.54) --
	(233.30,313.55) --
	(233.61,313.54) --
	(233.72,313.53) --
	(233.82,313.54) --
	(233.93,313.54) --
	(234.03,313.55) --
	(234.35,313.55) --
	(234.45,313.84) --
	(234.56,313.75) --
	(234.66,313.68) --
	(234.77,313.59) --
	(235.08,313.58) --
	(235.19,313.54) --
	(235.29,313.54) --
	(235.40,313.55) --
	(235.50,313.55) --
	(235.81,313.54) --
	(235.92,313.55) --
	(236.02,313.54) --
	(236.13,313.54) --
	(236.23,313.51) --
	(236.55,313.56) --
	(236.65,313.60) --
	(236.76,313.56) --
	(236.86,313.52) --
	(236.97,313.53) --
	(237.28,313.54) --
	(237.39,313.54) --
	(237.49,313.52) --
	(237.60,313.53) --
	(237.70,313.54) --
	(238.02,313.59) --
	(238.12,313.57) --
	(238.23,313.59) --
	(238.33,313.58) --
	(238.44,313.57) --
	(238.75,313.56) --
	(238.85,313.53) --
	(238.96,313.57) --
	(239.06,313.55) --
	(239.17,313.54) --
	(239.48,313.54) --
	(239.59,313.53) --
	(239.69,313.54) --
	(239.80,313.54) --
	(239.90,313.53) --
	(240.22,313.53) --
	(240.32,313.54) --
	(240.43,313.54) --
	(240.53,313.54) --
	(240.64,313.54) --
	(240.95,313.53) --
	(241.06,313.50) --
	(241.16,313.60) --
	(241.27,313.58) --
	(241.37,313.54) --
	(241.68,313.54) --
	(241.79,313.55) --
	(241.89,313.54) --
	(242.00,313.54) --
	(242.10,313.54) --
	(242.42,313.53) --
	(242.52,313.57) --
	(242.63,313.55) --
	(242.73,313.55) --
	(242.84,313.54) --
	(243.15,313.53) --
	(243.26,313.54) --
	(243.36,313.54) --
	(243.47,313.56) --
	(243.57,313.55) --
	(243.89,313.54) --
	(243.99,313.54) --
	(244.10,313.53) --
	(244.20,313.54) --
	(244.31,313.54) --
	(244.62,313.56) --
	(244.72,313.53) --
	(244.83,313.56) --
	(244.93,313.55) --
	(245.04,313.54) --
	(245.35,313.54) --
	(245.46,313.54) --
	(245.56,313.53) --
	(245.67,313.53) --
	(245.77,313.53) --
	(246.09,313.55) --
	(246.19,313.58) --
	(246.30,313.56) --
	(246.40,313.54) --
	(246.51,313.54) --
	(246.82,313.56) --
	(246.93,313.53) --
	(247.03,313.53) --
	(247.14,313.54) --
	(247.24,313.53) --
	(247.55,313.54) --
	(247.66,313.55) --
	(247.76,313.54) --
	(247.87,313.54) --
	(247.97,313.54) --
	(248.29,313.53) --
	(248.39,313.55) --
	(248.50,313.54) --
	(248.60,313.54) --
	(248.71,313.53) --
	(249.02,313.53) --
	(249.13,313.53) --
	(249.23,313.53) --
	(249.34,313.53) --
	(249.44,313.54) --
	(249.76,313.53) --
	(249.86,313.53) --
	(249.97,313.54) --
	(250.17,313.53) --
	(250.49,313.54) --
	(250.59,313.82) --
	(250.70,313.67) --
	(250.91,313.60) --
	(251.22,313.62) --
	(251.33,313.61) --
	(251.43,313.61) --
	(251.54,313.55) --
	(251.64,313.54) --
	(251.96,313.54) --
	(252.06,313.52) --
	(252.17,313.58) --
	(252.27,313.55) --
	(252.38,313.53) --
	(252.69,313.53) --
	(252.80,313.54) --
	(252.90,313.54) --
	(253.00,313.54) --
	(253.11,313.54) --
	(253.42,313.53) --
	(253.53,313.53) --
	(253.63,313.51) --
	(253.74,313.55) --
	(253.84,313.53) --
	(254.16,313.53) --
	(254.26,313.53) --
	(254.37,313.53) --
	(254.47,313.56) --
	(254.58,313.69) --
	(254.89,313.54) --
	(255.00,313.56) --
	(255.10,313.54) --
	(255.21,313.56) --
	(255.31,313.57) --
	(255.63,313.56) --
	(255.73,313.53) --
	(255.83,313.54) --
	(255.94,313.54) --
	(256.04,313.56) --
	(256.36,313.55) --
	(256.46,313.54) --
	(256.57,313.52) --
	(256.67,313.51) --
	(256.78,313.60) --
	(257.09,313.57) --
	(257.20,313.47) --
	(257.30,313.54) --
	(257.41,313.57) --
	(257.51,313.55) --
	(257.83,313.54) --
	(257.93,313.55) --
	(258.04,313.53) --
	(258.14,313.59) --
	(258.25,313.58) --
	(258.56,313.54) --
	(258.66,313.57) --
	(258.77,313.56) --
	(258.87,313.52) --
	(258.98,313.52) --
	(259.29,313.55) --
	(259.40,313.55) --
	(259.50,313.55) --
	(259.61,313.54) --
	(259.71,313.56) --
	(260.03,313.55) --
	(260.13,313.55) --
	(260.24,313.54) --
	(260.34,313.52) --
	(260.76,313.54) --
	(260.87,313.54) --
	(260.97,313.56) --
	(261.08,313.55) --
	(261.18,313.58) --
	(261.50,313.54) --
	(261.60,313.56) --
	(261.70,313.57) --
	(261.81,313.55) --
	(261.91,313.54) --
	(262.23,313.55) --
	(262.33,313.54) --
	(262.44,313.53) --
	(262.54,313.54) --
	(262.65,313.55) --
	(262.96,313.54) --
	(263.07,313.54) --
	(263.17,313.55) --
	(263.28,313.54) --
	(263.38,313.57) --
	(263.70,313.54) --
	(263.80,313.54) --
	(263.91,313.55) --
	(264.01,313.55) --
	(264.12,313.54) --
	(264.43,313.54) --
	(264.53,313.55) --
	(264.64,313.55) --
	(264.74,313.55) --
	(264.85,313.56) --
	(265.16,313.54) --
	(265.27,313.52) --
	(265.37,313.53) --
	(265.48,313.54) --
	(265.58,313.54) --
	(265.90,313.54) --
	(266.00,313.54) --
	(266.11,313.55) --
	(266.21,313.54) --
	(266.32,313.54) --
	(266.63,313.54) --
	(266.74,313.55) --
	(266.84,313.54) --
	(266.95,313.54) --
	(267.05,313.54) --
	(267.36,313.55) --
	(267.47,313.52) --
	(267.57,313.53) --
	(267.68,313.53) --
	(267.78,313.50) --
	(268.10,313.52) --
	(268.20,313.53) --
	(268.31,313.54) --
	(268.41,313.54) --
	(268.52,313.54) --
	(268.83,313.54) --
	(268.94,313.56) --
	(269.04,313.55) --
	(269.15,313.54) --
	(269.25,313.54) --
	(269.57,313.54) --
	(269.67,313.53) --
	(269.78,313.55) --
	(269.88,313.54) --
	(269.99,313.53) --
	(270.30,313.54) --
	(270.40,313.54) --
	(270.51,313.54) --
	(270.61,313.54) --
	(270.72,313.55) --
	(271.03,313.54) --
	(271.14,313.55) --
	(271.24,313.54) --
	(271.35,313.54) --
	(271.45,313.54) --
	(271.77,313.54) --
	(271.87,313.54) --
	(271.98,313.54) --
	(272.08,313.54) --
	(272.19,313.54) --
	(272.50,313.54) --
	(272.61,313.53) --
	(272.71,313.54) --
	(272.82,313.54) --
	(272.92,313.54) --
	(273.23,313.55) --
	(273.34,313.57) --
	(273.44,313.55) --
	(273.55,313.54) --
	(273.65,313.54) --
	(273.97,313.57) --
	(274.07,313.55) --
	(274.18,313.54) --
	(274.28,313.57) --
	(274.39,313.55) --
	(274.70,313.54) --
	(274.81,313.54) --
	(274.91,313.54) --
	(275.02,313.55) --
	(275.12,313.56) --
	(275.44,313.55) --
	(275.54,313.63) --
	(275.65,313.61) --
	(275.75,313.55) --
	(275.85,313.56) --
	(276.17,313.54) --
	(276.27,313.54) --
	(276.38,313.52) --
	(276.48,313.53) --
	(276.59,313.55) --
	(276.90,313.57) --
	(277.01,313.56) --
	(277.11,313.55) --
	(277.22,313.54) --
	(277.32,313.54) --
	(277.64,313.54) --
	(277.74,313.54) --
	(277.85,313.54) --
	(277.95,313.55) --
	(278.06,313.56) --
	(278.37,313.54) --
	(278.48,313.53) --
	(278.58,313.54) --
	(278.68,313.54) --
	(278.79,313.55) --
	(279.10,313.55) --
	(279.21,313.62) --
	(279.31,313.57) --
	(279.42,313.54) --
	(279.52,313.56) --
	(279.84,313.54) --
	(279.94,313.57) --
	(280.05,313.57) --
	(280.15,313.55) --
	(280.26,313.54) --
	(280.57,313.54) --
	(280.68,313.55) --
	(280.78,313.55) --
	(280.89,313.56) --
	(280.99,313.56) --
	(281.31,313.55) --
	(281.41,313.54) --
	(281.52,313.54) --
	(281.62,313.54) --
	(281.72,313.55) --
	(282.04,313.55) --
	(282.14,313.54) --
	(282.25,313.54) --
	(282.35,313.54) --
	(282.46,313.54) --
	(282.77,313.54) --
	(282.88,313.52) --
	(282.98,313.53) --
	(283.09,313.54) --
	(283.19,313.54) --
	(283.51,313.56) --
	(283.61,313.57) --
	(283.72,313.54) --
	(283.82,313.53) --
	(283.93,313.55) --
	(284.24,313.54) --
	(284.35,313.57) --
	(284.45,313.59) --
	(284.55,313.56) --
	(284.66,313.54) --
	(284.97,313.53) --
	(285.08,313.54) --
	(285.18,313.53) --
	(285.29,313.54) --
	(285.39,313.54) --
	(285.71,313.54) --
	(285.81,313.26) --
	(285.92,313.40) --
	(286.02,313.50) --
	(286.13,313.64) --
	(286.44,313.58) --
	(286.55,313.62) --
	(286.65,313.57) --
	(286.76,313.57) --
	(286.86,313.55) --
	(287.18,313.55) --
	(287.28,313.52) --
	(287.38,313.54) --
	(287.49,313.53) --
	(287.59,313.53) --
	(287.91,313.54) --
	(288.01,313.55) --
	(288.12,313.55) --
	(288.22,313.51) --
	(288.64,313.53) --
	(288.75,313.48) --
	(288.85,313.58) --
	(288.96,313.56) --
	(289.38,313.54) --
	(289.48,313.52) --
	(289.59,313.55) --
	(289.69,313.58) --
	(289.80,313.50) --
	(290.11,313.71) --
	(290.21,313.62) --
	(290.32,313.63) --
	(290.42,313.56) --
	(290.53,313.55) --
	(290.84,313.59) --
	(290.95,313.56) --
	(291.05,313.55) --
	(291.16,313.53) --
	(291.26,313.52) --
	(291.58,313.60) --
	(291.68,313.64) --
	(291.79,313.58) --
	(291.89,313.55) --
	(292.00,313.53) --
	(292.31,313.50) --
	(292.42,313.75) --
	(292.52,313.64) --
	(292.63,313.56) --
	(292.73,313.69) --
	(293.04,313.61) --
	(293.15,313.57) --
	(293.25,313.57) --
	(293.36,313.55) --
	(293.46,313.55) --
	(293.78,313.55) --
	(293.88,313.53) --
	(293.99,313.54) --
	(294.09,313.54) --
	(294.20,313.53) --
	(294.51,313.54) --
	(294.62,313.58) --
	(294.72,313.55) --
	(294.83,313.55) --
	(294.93,313.55) --
	(295.25,313.57) --
	(295.35,313.55) --
	(295.46,313.54) --
	(295.56,313.54) --
	(295.67,313.50) --
	(295.98,313.51) --
	(296.08,313.52) --
	(296.19,313.52) --
	(296.29,313.54) --
	(296.40,313.58) --
	(296.71,313.55) --
	(296.82,313.54) --
	(296.92,313.54) --
	(297.03,313.54) --
	(297.13,313.54) --
	(297.45,313.54) --
	(297.55,313.54) --
	(297.66,313.54) --
	(297.76,313.54) --
	(298.18,313.54) --
	(298.29,313.54) --
	(298.39,313.54) --
	(298.50,313.54) --
	(298.60,313.53) --
	(298.91,313.54) --
	(299.02,313.56) --
	(299.12,313.54) --
	(299.23,313.52) --
	(299.33,313.56) --
	(299.65,313.56) --
	(299.75,313.55) --
	(299.86,313.54) --
	(299.96,313.54) --
	(300.07,313.52) --
	(300.38,313.53) --
	(300.49,313.54) --
	(300.59,313.52) --
	(300.70,313.53) --
	(300.80,313.51) --
	(301.12,313.56) --
	(301.22,313.55) --
	(301.33,313.53) --
	(301.43,313.53) --
	(301.54,313.56) --
	(301.85,313.53) --
	(301.95,313.56) --
	(302.06,313.55) --
	(302.16,313.57) --
	(302.27,313.64) --
	(302.58,313.58) --
	(302.69,313.56) --
	(302.79,313.54) --
	(302.90,313.54) --
	(303.00,313.53) --
	(303.32,313.53) --
	(303.42,313.55) --
	(303.53,313.54) --
	(303.63,313.54) --
	(303.74,313.54) --
	(304.05,313.54) --
	(304.16,313.54) --
	(304.26,313.55) --
	(304.37,313.55) --
	(304.47,313.54) --
	(304.78,313.56) --
	(304.89,313.58) --
	(304.99,313.57) --
	(305.10,313.58) --
	(305.20,313.59) --
	(305.52,313.57) --
	(305.62,313.59) --
	(305.73,313.55) --
	(305.83,313.59) --
	(305.94,313.55) --
	(306.25,313.55) --
	(306.36,313.54) --
	(306.46,313.56) --
	(306.57,313.54) --
	(306.67,313.54) --
	(306.99,313.53) --
	(307.09,313.59) --
	(307.20,313.56) --
	(307.30,313.54) --
	(307.40,313.54) --
	(307.72,313.48) --
	(307.82,313.29) --
	(307.93,313.42) --
	(308.03,313.49) --
	(308.14,313.50) --
	(308.45,313.50) --
	(308.56,313.54) --
	(308.66,313.55) --
	(308.77,313.54) --
	(308.87,313.57) --
	(309.19,313.58) --
	(309.29,313.56) --
	(309.40,313.59) --
	(309.50,313.56) --
	(309.61,313.54) --
	(309.92,313.53) --
	(310.03,313.53) --
	(310.13,313.53) --
	(310.23,313.52) --
	(310.34,313.53) --
	(310.65,313.53) --
	(310.76,313.53) --
	(310.86,313.53) --
	(310.97,313.54) --
	(311.07,313.54) --
	(311.39,313.51) --
	(311.49,313.20) --
	(311.60,313.42) --
	(311.70,313.48) --
	(311.81,313.53) --
	(312.12,313.59) --
	(312.23,313.45) --
	(312.33,313.48) --
	(312.44,313.50) --
	(312.54,313.50) --
	(312.86,313.49) --
	(312.96,313.58) --
	(313.06,313.54) --
	(313.17,313.53) --
	(313.27,313.55) --
	(313.59,313.60) --
	(313.69,313.62) --
	(313.80,313.55) --
	(313.90,313.53) --
	(314.01,313.54) --
	(314.32,313.57) --
	(314.43,313.52) --
	(314.53,313.43) --
	(314.64,313.48) --
	(314.74,313.52) --
	(315.06,313.54) --
	(315.16,313.55) --
	(315.27,313.55) --
	(315.37,313.62) --
	(315.48,313.58) --
	(315.79,313.55) --
	(315.90,313.54) --
	(316.00,313.56) --
	(316.10,313.55) --
	(316.21,313.61) --
	(316.52,313.59) --
	(316.63,313.59) --
	(316.73,313.55) --
	(316.84,313.57) --
	(316.94,313.54) --
	(317.26,313.57) --
	(317.36,313.56) --
	(317.47,313.55) --
	(317.57,313.60) --
	(317.68,313.57) --
	(317.99,313.52) --
	(318.10,313.80) --
	(318.20,313.66) --
	(318.31,313.59) --
	(318.41,313.62) --
	(318.73,313.61) --
	(318.83,313.59) --
	(318.93,313.59) --
	(319.04,313.56) --
	(319.14,313.53) --
	(319.46,313.60) --
	(319.56,313.58) --
	(319.67,313.69) --
	(319.77,313.62) --
	(319.88,313.58) --
	(320.19,313.54) --
	(320.30,313.54) --
	(320.40,313.54) --
	(320.51,313.53) --
	(320.61,313.54) --
	(320.93,313.55) --
	(321.03,313.81) --
	(321.14,313.70) --
	(321.24,313.54) --
	(321.35,313.53) --
	(321.66,313.48) --
	(321.76,313.47) --
	(321.87,313.52) --
	(321.97,313.62) --
	(322.08,313.57) --
	(322.39,313.55) --
	(322.50,313.56) --
	(322.60,313.56) --
	(322.71,313.58) --
	(322.81,313.56) --
	(323.13,313.55) --
	(323.23,313.54) --
	(323.34,313.55) --
	(323.44,313.52) --
	(323.55,313.53) --
	(323.86,313.54) --
	(323.97,313.46) --
	(324.07,313.50) --
	(324.18,313.55) --
	(324.28,313.56) --
	(324.59,313.60) --
	(324.70,313.65) --
	(324.80,313.81) --
	(324.91,313.65) --
	(325.01,313.64) --
	(325.33,313.59) --
	(325.43,313.67) --
	(325.54,313.59) --
	(325.64,313.56) --
	(325.75,313.55) --
	(326.06,313.51) --
	(326.17,313.52) --
	(326.27,313.55) --
	(326.38,313.54) --
	(326.48,313.53) --
	(326.90,313.53) --
	(327.01,313.54) --
	(327.11,313.57) --
	(327.22,313.54) --
	(327.53,313.51) --
	(327.63,313.52) --
	(327.74,313.99) --
	(327.84,313.81) --
	(327.95,313.66) --
	(328.26,313.60) --
	(328.37,313.52) --
	(328.47,313.67) --
	(328.58,313.69) --
	(328.68,313.61) --
	(329.00,313.58) --
	(329.10,313.54) --
	(329.21,313.57) --
	(329.31,313.56) --
	(329.42,313.51) --
	(329.73,313.54) --
	(329.84,313.52) --
	(329.94,313.52) --
	(330.05,313.55) --
	(330.15,313.54) --
	(330.46,313.54) --
	(330.57,313.07) --
	(330.67,313.39) --
	(330.78,313.44) --
	(330.88,313.50) --
	(331.20,313.49) --
	(331.30,313.52) --
	(331.41,313.51) --
	(331.51,313.61) --
	(331.62,313.57) --
	(331.93,313.60) --
	(332.04,313.59) --
	(332.14,313.55) --
	(332.25,313.55) --
	(332.35,313.54) --
	(332.67,313.51) --
	(332.77,313.53) --
	(332.88,313.51) --
	(332.98,313.53) --
	(333.09,313.53) --
	(333.40,313.53) --
	(333.50,313.72) --
	(333.61,313.64) --
	(333.71,313.61) --
	(333.82,313.60) --
	(334.13,313.56) --
	(334.24,313.54) --
	(334.34,313.55) --
	(334.45,313.53) --
	(334.55,313.55) --
	(334.87,313.54) --
	(334.97,313.52) --
	(335.08,313.52) --
	(335.18,313.51) --
	(335.29,313.53) --
	(335.60,313.54) --
	(335.71,313.56) --
	(335.81,313.56) --
	(335.92,313.55) --
	(336.02,313.54) --
	(336.33,313.56) --
	(336.44,313.56) --
	(336.54,313.56) --
	(336.65,313.56) --
	(336.75,313.57) --
	(337.07,313.54) --
	(337.17,313.59) --
	(337.28,313.55) --
	(337.38,313.55) --
	(337.49,313.54) --
	(337.80,313.57) --
	(337.91,313.59) --
	(338.01,313.56) --
	(338.12,313.54) --
	(338.54,313.54) --
	(338.64,313.54) --
	(338.75,313.51) --
	(338.85,313.53) --
	(338.95,313.53) --
	(339.27,313.53) --
	(339.37,313.56) --
	(339.48,313.56) --
	(339.58,313.56) --
	(339.69,313.54) --
	(340.00,313.53) --
	(340.11,313.54) --
	(340.21,313.53) --
	(340.32,313.53) --
	(340.42,313.60) --
	(340.74,313.56) --
	(340.84,313.56) --
	(340.95,313.55) --
	(341.05,313.55) --
	(341.16,313.55) --
	(341.47,313.54) --
	(341.58,313.54) --
	(341.68,313.54) --
	(341.78,313.53) --
	(341.89,313.55) --
	(342.20,313.56) --
	(342.31,313.55) --
	(342.41,313.54) --
	(342.52,313.54) --
	(342.62,313.54) --
	(342.94,313.54) --
	(343.04,313.55) --
	(343.15,313.58) --
	(343.25,313.63) --
	(343.36,313.56) --
	(343.67,313.55) --
	(343.78,313.55) --
	(343.88,313.56) --
	(343.99,313.55) --
	(344.09,313.58) --
	(344.41,313.55) --
	(344.51,313.54) --
	(344.61,313.54) --
	(344.72,313.53) --
	(344.82,313.53) --
	(345.14,313.53) --
	(345.24,313.55) --
	(345.35,313.54) --
	(345.45,313.54) --
	(345.56,313.54) --
	(345.87,313.54) --
	(345.98,313.54) --
	(346.08,313.52) --
	(346.19,313.52) --
	(346.29,313.54) --
	(346.61,313.54) --
	(346.71,313.61) --
	(346.82,313.54) --
	(346.92,313.54) --
	(347.03,313.54) --
	(347.34,313.54) --
	(347.44,313.55) --
	(347.55,313.55) --
	(347.65,313.54) --
	(347.76,313.52) --
	(348.07,313.53) --
	(348.18,313.54) --
	(348.28,313.55) --
	(348.39,313.54) --
	(348.49,313.53) --
	(348.81,313.53) --
	(348.91,313.54) --
	(349.02,313.54) --
	(349.12,313.51) --
	(349.23,313.52) --
	(349.54,313.54) --
	(349.65,313.54) --
	(349.75,313.56) --
	(349.86,313.54) --
	(349.96,313.54) --
	(350.28,313.57) --
	(350.38,313.56) --
	(350.48,313.55) --
	(350.59,313.57) --
	(350.69,313.55) --
	(351.01,313.55) --
	(351.11,313.53) --
	(351.22,313.55) --
	(351.32,313.56) --
	(351.43,313.55) --
	(351.74,313.55) --
	(351.85,313.53) --
	(351.95,313.53) --
	(352.06,313.53) --
	(352.16,313.53) --
	(352.48,313.54) --
	(352.58,313.54) --
	(352.69,313.54) --
	(352.79,313.54) --
	(352.90,313.55) --
	(353.21,313.54) --
	(353.31,313.54) --
	(353.42,313.55) --
	(353.52,313.54) --
	(353.63,313.54) --
	(353.94,313.54) --
	(354.05,313.57) --
	(354.15,313.55) --
	(354.26,313.57) --
	(354.36,313.55) --
	(354.68,313.56) --
	(354.78,313.55) --
	(354.89,313.54) --
	(354.99,313.53) --
	(355.10,313.55) --
	(355.41,313.54) --
	(355.52,313.66) --
	(355.62,313.60) --
	(355.73,313.57) --
	(355.83,313.55) --
	(356.14,313.55) --
	(356.25,313.54) --
	(356.35,313.56) --
	(356.46,313.55) --
	(356.56,313.54) --
	(356.88,313.54) --
	(356.98,313.54) --
	(357.09,313.54) --
	(357.19,313.54) --
	(357.30,313.52) --
	(357.61,313.53) --
	(357.72,313.55) --
	(357.82,313.54) --
	(357.93,313.54) --
	(358.03,313.56) --
	(358.35,313.53) --
	(358.45,313.53) --
	(358.56,313.53) --
	(358.66,313.52) --
	(358.77,313.51) --
	(359.08,313.53) --
	(359.18,313.53) --
	(359.29,313.62) --
	(359.39,313.58) --
	(359.50,313.56) --
	(359.81,313.56) --
	(359.92,313.59) --
	(360.02,313.57) --
	(360.13,313.55) --
	(360.23,313.53) --
	(360.55,313.54) --
	(360.65,313.53) --
	(360.76,313.60) --
	(360.86,313.57) --
	(360.97,313.56) --
	(361.28,313.56) --
	(361.39,313.58) --
	(361.49,313.55) --
	(361.60,313.55) --
	(361.70,313.54) --
	(362.01,313.52) --
	(362.12,313.51) --
	(362.22,313.50) --
	(362.33,313.53) --
	(362.43,313.54) --
	(362.75,313.54) --
	(362.85,313.57) --
	(362.96,313.55) --
	(363.06,313.53) --
	(363.17,313.53) --
	(363.48,313.51) --
	(363.59,313.53) --
	(363.69,313.57) --
	(363.80,313.64) --
	(363.90,313.61) --
	(364.22,313.56) --
	(364.32,313.56) --
	(364.43,313.56) --
	(364.53,313.54) --
	(364.63,313.54) --
	(365.05,313.53) --
	(365.16,313.54) --
	(365.26,313.54) --
	(365.37,313.52) --
	(365.79,313.53) --
	(365.89,313.52) --
	(366.00,313.53) --
	(366.10,313.54) --
	(366.42,313.53) --
	(366.52,313.54) --
	(366.63,313.54) --
	(366.73,313.53) --
	(366.84,313.55) --
	(367.15,313.50) --
	(367.26,313.55) --
	(367.36,313.54) --
	(367.46,313.52) --
	(367.57,313.54) --
	(367.88,313.53) --
	(367.99,313.53) --
	(368.09,313.54) --
	(368.20,313.56) --
	(368.30,313.55) --
	(368.62,313.54) --
	(368.72,313.66) --
	(368.83,313.59) --
	(368.93,313.49) --
	(369.04,313.46) --
	(369.35,313.49) --
	(369.46,313.55) --
	(369.56,313.50) --
	(369.67,313.56) --
	(369.77,313.62) --
	(370.09,313.57) --
	(370.19,313.55) --
	(370.30,313.59) --
	(370.40,313.56) --
	(370.50,313.57) --
	(370.82,313.59) --
	(370.92,313.55) --
	(371.03,313.59) --
	(371.13,313.56) --
	(371.24,313.55) --
	(371.55,313.54) --
	(371.66,314.00) --
	(371.76,313.70) --
	(371.87,313.65) --
	(371.97,313.51) --
	(372.29,313.51) --
	(372.39,313.48) --
	(372.50,313.53) --
	(372.60,313.53) --
	(372.71,313.54) --
	(373.02,313.55) --
	(373.13,313.49) --
	(373.23,313.52) --
	(373.33,313.55) --
	(373.44,313.56) --
	(373.75,313.57) --
	(373.86,313.55) --
	(373.96,313.60) --
	(374.07,313.55) --
	(374.17,313.54) --
	(374.49,313.59) --
	(374.59,313.59) --
	(374.70,313.57) --
	(374.80,313.54) --
	(375.22,313.54) --
	(375.33,313.54) --
	(375.43,313.52) --
	(375.54,313.51) --
	(375.64,313.52) --
	(375.96,313.53) --
	(376.06,313.56) --
	(376.16,313.54) --
	(376.27,313.54) --
	(376.37,313.54) --
	(376.69,313.53) --
	(376.79,313.54) --
	(376.90,313.56) --
	(377.00,313.55) --
	(377.11,313.56) --
	(377.42,313.55) --
	(377.53,313.55) --
	(377.63,313.55) --
	(377.74,313.55) --
	(377.84,313.55) --
	(378.16,313.54) --
	(378.26,313.64) --
	(378.37,313.56) --
	(378.47,313.55) --
	(378.58,313.54) --
	(378.89,313.55) --
	(378.99,313.55) --
	(379.10,313.54) --
	(379.20,313.54) --
	(379.31,313.54) --
	(379.62,313.54) --
	(379.73,313.57) --
	(379.83,313.55) --
	(379.94,313.54) --
	(380.04,313.56) --
	(380.36,313.56) --
	(380.46,313.54) --
	(380.57,313.55) --
	(380.67,313.53) --
	(380.78,313.53) --
	(381.09,313.52) --
	(381.20,313.55) --
	(381.30,313.65) --
	(381.41,313.60) --
	(381.51,313.60) --
	(381.82,313.53) --
	(381.93,313.54) --
	(382.03,313.57) --
	(382.14,313.56) --
	(382.24,313.55) --
	(382.56,313.54) --
	(382.66,313.53) --
	(382.77,313.57) --
	(382.87,313.53) --
	(382.98,313.54) --
	(383.29,313.57) --
	(383.40,313.56) --
	(383.50,313.53) --
	(383.61,313.54) --
	(383.71,313.53) --
	(384.03,313.53) --
	(384.13,313.54) --
	(384.24,313.53) --
	(384.34,313.56) --
	(384.45,313.55) --
	(384.76,313.55) --
	(384.86,313.61) --
	(384.97,313.57) --
	(385.07,313.55) --
	(385.18,313.55) --
	(385.49,313.55) --
	(385.60,313.58) --
	(385.70,313.56) --
	(385.81,313.54) --
	(385.91,313.58) --
	(386.23,313.55) --
	(386.33,313.56) --
	(386.44,313.54) --
	(386.54,313.56) --
	(386.65,313.55) --
	(386.96,313.57) --
	(387.07,313.56) --
	(387.17,313.55) --
	(387.28,313.54) --
	(387.38,313.53) --
	(387.69,313.54) --
	(387.80,313.46) --
	(387.90,313.51) --
	(388.01,313.52) --
	(388.11,313.53) --
	(388.43,313.53) --
	(388.53,313.56) --
	(388.64,313.55) --
	(388.74,313.54) --
	(388.85,313.54) --
	(389.16,313.55) --
	(389.27,313.57) --
	(389.37,313.56) --
	(389.48,313.56) --
	(389.58,313.55) --
	(389.90,313.54) --
	(390.00,313.54) --
	(390.11,313.52) --
	(390.21,313.53) --
	(390.32,313.54) --
	(390.63,313.53) --
	(390.73,313.55) --
	(390.84,313.54) --
	(390.94,313.55) --
	(391.05,313.54) --
	(391.36,313.53) --
	(391.47,313.56) --
	(391.57,313.59) --
	(391.68,313.56) --
	(391.78,313.54) --
	(392.10,313.52) --
	(392.20,313.54) --
	(392.31,313.53) --
	(392.41,313.57) --
	(392.52,313.57) --
	(392.83,313.55) --
	(392.94,313.51) --
	(393.04,313.54) --
	(393.15,313.62) --
	(393.25,313.56) --
	(393.56,313.55) --
	(393.67,313.54) --
	(393.77,313.54) --
	(393.88,313.52) --
	(393.98,313.50) --
	(394.30,313.52) --
	(394.40,313.54) --
	(394.51,313.54) --
	(394.61,313.53) --
	(394.72,313.51) --
	(395.03,313.54) --
	(395.14,313.53) --
	(395.24,313.54) --
	(395.35,313.57) --
	(395.45,313.58) --
	(395.77,313.57) --
	(395.87,313.55) --
	(395.98,313.54) --
	(396.08,313.52) --
	(396.18,313.53) --
	(396.50,313.55) --
	(396.60,313.53) --
	(396.71,313.53) --
	(396.81,313.52) --
	(396.92,313.53) --
	(397.23,313.54) --
	(397.34,313.53) --
	(397.44,313.54) --
	(397.55,313.51) --
	(397.65,313.65) --
	(397.97,313.64) --
	(398.07,313.63) --
	(398.18,313.57) --
	(398.28,313.58) --
	(398.39,313.56) --
	(398.70,313.55) --
	(398.81,313.75) --
	(398.91,313.58) --
	(399.01,313.57) --
	(399.12,313.54) --
	(399.43,313.60) --
	(399.54,313.63) --
	(399.64,313.58) --
	(399.75,313.55) --
	(399.85,313.55) --
	(400.17,313.54) --
	(400.27,313.53) --
	(400.38,313.55) --
	(400.48,313.58) --
	(400.59,313.55) --
	(400.90,313.54) --
	(401.01,313.47) --
	(401.11,313.51) --
	(401.22,313.51) --
	(401.32,313.52) --
	(401.64,313.53) --
	(401.74,313.53) --
	(401.84,313.55) --
	(401.95,313.55) --
	(402.05,313.55) --
	(402.37,313.57) --
	(402.47,313.55) --
	(402.58,313.56) --
	(402.68,313.54) --
	(402.79,313.53) --
	(403.10,313.54) --
	(403.31,313.54) --
	(403.42,313.54) --
	(403.52,313.59) --
	(403.84,313.54) --
	(404.05,313.62) --
	(404.15,313.57) --
	(404.26,313.59) --
	(404.57,313.55) --
	(404.68,313.81) --
	(404.78,313.71) --
	(404.88,313.64) --
	(404.99,313.58) --
	(405.30,313.58) --
	(405.41,313.58) --
	(405.51,313.59) --
	(405.62,313.56) --
	(405.72,313.58) --
	(406.04,313.55) --
	(406.14,313.60) --
	(406.25,313.56) --
	(406.35,313.54) --
	(406.46,313.51) --
	(406.77,313.56) --
	(406.88,313.61) --
	(406.98,313.58) --
	(407.09,313.56) --
	(407.19,313.56) --
	(407.51,313.61) --
	(407.61,313.56) --
	(407.71,313.55) --
	(407.82,313.53) --
	(407.92,313.53) --
	(408.24,313.60) --
	(408.34,313.57) --
	(408.45,313.57) --
	(408.55,313.59) --
	(408.66,313.58) --
	(408.97,313.57) --
	(409.08,313.57) --
	(409.18,313.54) --
	(409.29,313.55) --
	(409.39,313.55) --
	(409.71,313.55) --
	(409.81,313.57) --
	(409.92,313.56) --
	(410.02,313.61) --
	(410.13,313.57) --
	(410.44,313.58) --
	(410.54,313.56) --
	(410.65,313.56) --
	(410.75,313.58) --
	(410.86,313.56) --
	(411.17,313.57) --
	(411.28,313.55) --
	(411.38,313.54) --
	(411.49,313.60) --
	(411.59,313.56) --
	(411.91,313.58) --
	(412.01,313.56) --
	(412.12,313.54) --
	(412.22,313.53) --
	(412.33,313.53) --
	(412.64,313.53) --
	(412.75,313.54) --
	(412.85,313.55) --
	(412.96,313.54) --
	(413.06,313.54) --
	(413.37,313.54) --
	(413.48,314.19) --
	(413.58,313.93) --
	(413.69,313.48) --
	(413.79,313.65) --
	(414.11,313.63) --
	(414.21,313.33) --
	(414.32,313.47) --
	(414.42,313.41) --
	(414.53,313.48) --
	(414.84,313.51) --
	(414.95,313.63) --
	(415.05,313.57) --
	(415.16,313.55) --
	(415.58,313.52) --
	(415.68,313.53) --
	(415.79,313.53) --
	(415.89,313.53) --
	(416.00,313.54) --
	(416.31,313.55) --
	(416.41,313.53) --
	(416.52,313.53) --
	(416.62,313.57) --
	(416.73,313.60) --
	(417.04,313.61) --
	(417.15,313.59) --
	(417.25,313.58) --
	(417.36,313.58) --
	(417.46,313.53) --
	(417.78,313.55) --
	(417.88,313.56) --
	(417.99,313.55) --
	(418.09,313.54) --
	(418.20,313.56) --
	(418.51,313.55) --
	(418.62,313.54) --
	(418.72,313.54) --
	(418.83,313.54) --
	(418.93,313.54) --
	(419.24,313.57) --
	(419.35,313.55) --
	(419.45,313.52) --
	(419.56,313.53) --
	(419.66,313.55) --
	(419.98,313.55) --
	(420.08,313.66) --
	(420.19,313.78) --
	(420.29,313.70) --
	(420.40,313.61) --
	(420.71,313.59) --
	(420.82,313.60) --
	(420.92,313.87) --
	(421.03,313.69) --
	(421.13,313.59) --
	(421.45,313.56) --
	(421.55,313.50) --
	(421.66,313.60) --
	(421.76,313.57) --
	(421.87,313.55) --
	(422.18,313.53) --
	(422.28,313.54) --
	(422.39,313.52) --
	(422.49,313.53) --
	(422.60,313.53) --
	(422.91,313.53) --
	(423.02,313.65) --
	(423.12,313.55) --
	(423.23,313.57) --
	(423.33,313.70) --
	(423.65,313.78) --
	(423.75,313.75) --
	(423.86,313.65) --
	(423.96,313.71) --
	(424.07,313.67) --
	(424.38,313.58) --
	(424.49,313.56) --
	(424.59,313.60) --
	(424.70,313.53) --
	(424.80,313.56) --
	(425.11,313.56) --
	(425.22,313.53) --
	(425.32,313.58) --
	(425.43,313.55) --
	(425.53,313.54) --
	(425.85,313.54) --
	(425.95,313.54) --
	(426.06,313.54) --
	(426.16,313.66) --
	(426.27,313.74) --
	(426.58,313.68) --
	(426.69,313.77) --
	(426.79,313.73) --
	(426.90,313.63) --
	(427.00,313.64) --
	(427.32,313.59) --
	(427.42,313.56) --
	(427.53,313.58) --
	(427.63,313.58) --
	(427.73,313.56) --
	(428.05,313.55) --
	(428.15,313.54) --
	(428.26,313.51) --
	(428.36,313.52) --
	(428.47,313.55) --
	(428.78,313.59) --
	(428.89,313.55) --
	(428.99,313.54) --
	(429.10,313.53) --
	(429.20,313.54) --
	(429.52,313.81) --
	(429.62,313.59) --
	(429.73,313.66) --
	(429.83,313.61) --
	(429.94,313.61) --
	(430.25,313.57) --
	(430.36,313.54) --
	(430.46,314.39) --
	(430.56,313.93) --
	(430.67,313.71) --
	(430.98,313.62) --
	(431.09,313.68) --
	(431.19,313.79) --
	(431.30,313.69) --
	(431.40,313.61) --
	(431.72,313.61) --
	(431.82,313.59) --
	(431.93,313.56) --
	(432.03,313.57) --
	(432.14,313.57) --
	(432.45,313.57) --
	(432.56,314.09) --
	(432.66,313.77) --
	(432.77,313.72) --
	(432.87,313.62) --
	(433.19,313.56) --
	(433.29,313.52) --
	(433.39,313.55) --
	(433.50,313.55) --
	(433.60,313.53) --
	(433.92,313.53) --
	(434.02,313.53) --
	(434.13,313.53) --
	(434.23,313.53) --
	(434.34,313.54) --
	(434.65,313.54) --
	(434.76,313.52) --
	(434.86,313.53) --
	(434.97,313.53) --
	(435.07,313.53) --
	(435.39,313.51) --
	(435.49,314.03) --
	(435.60,313.72) --
	(435.70,313.62) --
	(435.81,313.66) --
	(436.12,313.59) --
	(436.22,313.56) --
	(436.33,313.56) --
	(436.43,313.61) --
	(436.54,313.56) --
	(436.85,313.55) --
	(436.96,313.55) --
	(437.06,313.53) --
	(437.17,313.53) --
	(437.27,313.55) --
	(437.59,313.54) --
	(437.69,313.63) --
	(437.80,313.59) --
	(437.90,313.57) --
	(438.01,313.55) --
	(438.32,313.55) --
	(438.43,313.54) --
	(438.53,313.52) --
	(438.64,313.53) --
	(438.74,313.52) --
	(439.06,313.56) --
	(439.16,313.50) --
	(439.26,313.52) --
	(439.37,313.52) --
	(439.47,313.60) --
	(439.79,313.59) --
	(439.89,313.57) --
	(440.00,313.59) --
	(440.10,313.58) --
	(440.21,313.63) --
	(440.52,313.65) --
	(440.63,313.58) --
	(440.73,313.56) --
	(440.84,313.56) --
	(440.94,313.55) --
	(441.26,313.50) --
	(441.36,313.52) --
	(441.57,313.54) --
	(441.68,313.54) --
	(441.99,313.54) --
	(442.09,313.61) --
	(442.30,313.56) --
	(442.41,313.54) --
	(442.72,313.69) --
	(442.83,313.64) --
	(442.93,313.57) --
	(443.04,313.56) --
	(443.14,313.55) --
	(443.46,313.54) --
	(443.56,313.56) --
	(443.67,313.76) --
	(443.77,313.65) --
	(443.88,313.59) --
	(444.19,313.57) --
	(444.30,313.63) --
	(444.40,313.63) --
	(444.51,313.62) --
	(444.61,313.57) --
	(444.92,313.55) --
	(445.03,313.55) --
	(445.13,313.54) --
	(445.24,313.56) --
	(445.34,313.53) --
	(445.66,313.53) --
	(445.76,313.94) --
	(445.87,313.81) --
	(445.97,313.64) --
	(446.08,313.61) --
	(446.39,313.58) --
	(446.50,313.63) --
	(446.60,313.57) --
	(446.71,313.60) --
	(446.81,313.62) --
	(447.13,313.57) --
	(447.23,313.58) --
	(447.34,313.55) --
	(447.44,313.52) --
	(447.55,313.53) --
	(447.86,313.55) --
	(447.96,313.58) --
	(448.07,313.56) --
	(448.17,313.54) --
	(448.28,313.58) --
	(448.59,313.56) --
	(448.70,313.54) --
	(448.80,313.54) --
	(448.91,313.49) --
	(449.01,313.52) --
	(449.33,313.57) --
	(449.43,313.56) --
	(449.54,313.64) --
	(449.64,313.59) --
	(449.75,313.57) --
	(450.06,313.54) --
	(450.17,313.62) --
	(450.27,313.47) --
	(450.38,313.44) --
	(450.48,313.49) --
	(450.79,313.46) --
	(450.90,313.55) --
	(451.00,313.54) --
	(451.11,313.53) --
	(451.21,313.59) --
	(451.53,313.60) --
	(451.63,313.20) --
	(451.74,313.38) --
	(451.84,313.49) --
	(451.95,313.51) --
	(452.26,313.54) --
	(452.37,313.59) --
	(452.47,313.56) --
	(452.58,313.55) --
	(453.00,313.54) --
	(453.10,313.54) --
	(453.21,313.75) --
	(453.31,313.64) --
	(453.41,313.65) --
	(453.73,313.58) --
	(453.83,313.52) --
	(453.94,313.54) --
	(454.04,313.54) --
	(454.15,313.54) --
	(454.46,313.54) --
	(454.57,312.90) --
	(454.67,313.20) --
	(454.78,313.36) --
	(454.88,313.52) --
	(455.20,313.64) --
	(455.30,313.59) --
	(455.41,313.53) --
	(455.51,313.56) --
	(455.62,313.55) --
	(455.93,313.54) --
	(456.04,313.54) --
	(456.14,313.62) --
	(456.24,313.60) --
	(456.35,313.54) --
	(456.66,313.55) --
	(456.77,313.59) --
	(456.87,313.56) --
	(456.98,313.57) --
	(457.08,313.52) --
	(457.40,313.54) --
	(457.50,313.60) --
	(457.61,313.84) --
	(457.71,313.65) --
	(457.82,313.61) --
	(458.13,313.28) --
	(458.24,311.52) --
	(458.34,313.44) --
	(458.45,313.36) --
	(458.55,313.43) --
	(458.87,313.62) --
	(458.97,313.66) --
	(459.08,313.73) --
	(459.18,313.61) --
	(459.28,313.54) --
	(459.60,313.59) --
	(459.70,313.59) --
	(459.81,313.55) --
	(459.91,313.55) --
	(460.02,313.58) --
	(460.33,313.59) --
	(460.44,313.54) --
	(460.54,313.36) --
	(460.65,313.39) --
	(460.75,313.45) --
	(461.07,313.48) --
	(461.17,315.30) --
	(461.28,314.28) --
	(461.38,313.87) --
	(461.49,313.74) --
	(461.80,313.62) --
	(461.91,313.57) --
	(462.01,313.55) --
	(462.11,313.66) --
	(462.22,313.59) --
	(462.53,313.65) --
	(462.64,313.59) --
	(462.74,313.56) --
	(462.85,313.57) --
	(462.95,313.54) --
	(463.27,313.54) --
	(463.37,313.60) --
	(463.48,313.58) --
	(463.58,313.55) --
	(463.69,313.53) --
	(464.00,313.53) --
	(464.11,313.59) --
	(464.21,313.60) --
	(464.32,313.53) --
	(464.42,313.53) --
	(464.74,313.68) --
	(464.84,314.17) --
	(464.94,313.75) --
	(465.05,313.65) --
	(465.15,313.33) --
	(465.47,313.43) --
	(465.57,313.50) --
	(465.68,313.53) --
	(465.78,313.60) --
	(465.89,313.55) --
	(466.20,313.45) --
	(466.31,313.50) --
	(466.41,313.48) --
	(466.52,313.50) --
	(466.62,313.54) --
	(466.94,313.53) --
	(467.04,313.59) --
	(467.15,313.54) --
	(467.25,313.54) --
	(467.36,313.54) --
	(467.67,313.38) --
	(467.77,313.40) --
	(467.88,313.47) --
	(467.98,313.55) --
	(468.09,313.55) --
	(468.40,313.54) --
	(468.51,313.57) --
	(468.61,313.51) --
	(468.72,313.53) --
	(468.82,313.51) --
	(469.14,313.52) --
	(469.24,313.53) --
	(469.35,313.54) --
	(469.45,313.56) --
	(469.56,313.56) --
	(469.87,313.56) --
	(469.98,313.55) --
	(470.08,313.55) --
	(470.19,313.56) --
	(470.29,313.54) --
	(470.60,313.54) --
	(470.71,314.21) --
	(470.81,313.86) --
	(470.92,313.74) --
	(471.02,313.63) --
	(471.34,313.60) --
	(471.44,313.64) --
	(471.55,313.58) --
	(471.65,313.54) --
	(471.76,313.54) --
	(472.07,313.55) --
	(472.18,313.53) --
	(472.28,313.53) --
	(472.39,313.54) --
	(472.49,313.56) --
	(472.81,313.55) --
	(472.91,313.54) --
	(473.02,313.53) --
	(473.12,313.54) --
	(473.23,313.57) --
	(473.54,313.55) --
	(473.64,313.52) --
	(473.75,313.53) --
	(473.85,313.52) --
	(473.96,313.53) --
	(474.27,313.53) --
	(474.38,313.91) --
	(474.48,313.71) --
	(474.59,313.60) --
	(474.69,313.58) --
	(475.01,313.65) --
	(475.11,313.59) --
	(475.22,313.57) --
	(475.32,313.55) --
	(475.43,313.53) --
	(475.74,313.56) --
	(475.85,313.55) --
	(475.95,313.57) --
	(476.06,313.54) --
	(476.16,313.56) --
	(476.47,313.54) --
	(476.58,313.54) --
	(476.68,313.54) --
	(476.79,313.54) --
	(476.89,313.54) --
	(477.21,313.52) --
	(477.31,314.31) --
	(477.42,313.93) --
	(477.52,313.72) --
	(477.63,313.65) --
	(477.94,313.71) --
	(478.05,313.63) --
	(478.15,313.58) --
	(478.26,313.57) --
	(478.36,313.60) --
	(478.68,313.62) --
	(478.78,313.58) --
	(478.89,313.58) --
	(478.99,313.61) --
	(479.10,313.58) --
	(479.41,313.56) --
	(479.51,313.57) --
	(479.62,313.59) --
	(479.72,313.56) --
	(480.14,313.55) --
	(480.25,314.43) --
	(480.35,314.05) --
	(480.46,313.75) --
	(480.88,313.63) --
	(480.98,313.59) --
	(481.09,314.52) --
	(481.19,314.00) --
	(481.30,314.29) --
	(481.61,314.02) --
	(481.72,313.81) --
	(481.82,314.19) --
	(481.93,313.90) --
	(482.03,313.70) --
	(482.34,313.70) --
	(482.45,313.76) --
	(482.55,313.64) --
	(482.66,313.58) --
	(482.76,313.56) --
	(483.08,313.54) --
	(483.18,313.53) --
	(483.29,313.53) --
	(483.39,313.54) --
	(483.50,313.54) --
	(483.81,313.55) --
	(483.92,313.86) --
	(484.02,313.68) --
	(484.13,313.68) --
	(484.23,313.66) --
	(484.55,313.62) --
	(484.65,313.90) --
	(484.76,313.72) --
	(484.86,313.64) --
	(484.96,313.68) --
	(485.28,313.59) --
	(485.38,313.80) --
	(485.49,313.67) --
	(485.59,313.59) --
	(485.70,313.55) --
	(486.01,313.52) --
	(486.12,313.55) --
	(486.22,313.54) --
	(486.33,313.53) --
	(486.43,313.53) --
	(486.75,313.51) --
	(486.85,313.49) --
	(486.96,313.50) --
	(487.06,313.54) --
	(487.17,313.54) --
	(487.48,313.55) --
	(487.59,313.52) --
	(487.69,313.55) --
	(487.79,313.51) --
	(487.90,313.51) --
	(488.21,313.54) --
	(488.32,313.51) --
	(488.42,313.52) --
	(488.53,313.56) --
	(488.63,313.52) --
	(488.95,313.51) --
	(489.05,313.51) --
	(489.16,313.54) --
	(489.26,313.54) --
	(489.37,313.53) --
	(489.68,313.53) --
	(489.79,313.46) --
	(489.89,313.49) --
	(490.00,313.51) --
	(490.42,313.52) --
	(490.52,313.53) --
	(490.62,313.52) --
	(490.73,313.61) --
	(490.83,313.62) --
	(491.15,313.57) --
	(491.25,313.60) --
	(491.36,313.56) --
	(491.46,313.55) --
	(491.57,313.60) --
	(491.88,313.59) --
	(491.99,313.55) --
	(492.09,313.54) --
	(492.20,313.54) --
	(492.30,313.55) --
	(492.62,313.61) --
	(492.72,313.57) --
	(492.83,313.56) --
	(492.93,313.55) --
	(493.04,313.56) --
	(493.35,313.58) --
	(493.46,313.80) --
	(493.56,313.66) --
	(493.66,313.71) --
	(493.77,313.63) --
	(494.08,313.57) --
	(494.19,313.68) --
	(494.29,313.63) --
	(494.40,313.63) --
	(494.50,313.58) --
	(494.82,313.53) --
	(494.92,313.57) --
	(495.03,313.58) --
	(495.13,313.59) --
	(495.24,313.62) --
	(495.55,313.57) --
	(495.66,313.55) --
	(495.76,313.54) --
	(495.87,313.54) --
	(495.97,313.53) --
	(496.29,313.53) --
	(496.39,313.63) --
	(496.49,313.68) --
	(496.60,313.59) --
	(496.70,313.56) --
	(497.02,313.55) --
	(497.12,313.70) --
	(497.23,313.59) --
	(497.33,313.61) --
	(497.44,313.59) --
	(497.75,313.54) --
	(497.86,313.49) --
	(497.96,313.55) --
	(498.07,313.54) --
	(498.17,313.54) --
	(498.49,313.56) --
	(498.59,313.54) --
	(498.70,313.54) --
	(498.80,313.57) --
	(498.91,313.55) --
	(499.22,313.55) --
	(499.32,313.52) --
	(499.43,313.61) --
	(499.53,313.79) --
	(499.64,313.71) --
	(499.95,313.60) --
	(500.06,313.80) --
	(500.16,314.05) --
	(500.27,313.70) --
	(500.37,313.62) --
	(500.69,313.67) --
	(500.79,313.60) --
	(500.90,313.72) --
	(501.00,313.63) --
	(501.11,313.56) --
	(501.42,313.57) --
	(501.53,313.56) --
	(501.63,313.56) --
	(501.74,313.56) --
	(501.84,313.54) --
	(502.15,313.53) --
	(502.26,313.51) --
	(502.36,313.53) --
	(502.47,313.53) --
	(502.57,313.52) --
	(502.89,313.52) --
	(502.99,313.77) --
	(503.10,313.64) --
	(503.20,313.62) --
	(503.31,313.58) --
	(503.62,313.57) --
	(503.73,313.53) --
	(503.83,313.55) --
	(503.94,313.58) --
	(504.04,313.54) --
	(504.36,313.57) --
	(504.46,313.71) --
	(504.57,313.65) --
	(504.67,313.58) --
	(504.78,313.95) --
	(505.09,313.66) --
	(505.19,313.56) --
	(505.30,313.54) --
	(505.40,313.54) --
	(505.51,313.54) --
	(505.82,313.51) --
	(505.93,313.53) --
	(506.03,313.58) --
	(506.14,313.55) --
	(506.24,313.69) --
	(506.56,313.58) --
	(506.66,313.62) --
	(506.77,313.58) --
	(506.87,313.58) --
	(506.98,313.56) --
	(507.29,313.57) --
	(507.40,313.59) --
	(507.50,313.52) --
	(507.61,313.43) --
	(507.71,313.67) --
	(508.02,313.67) --
	(508.13,313.86) --
	(508.23,313.68) --
	(508.34,313.57) --
	(508.44,313.55) --
	(508.76,313.54) --
	(508.86,315.39) --
	(508.97,314.36) --
	(509.07,314.40) --
	(509.18,314.66) --
	(509.49,313.62) --
	(509.60,313.82) --
	(509.70,316.18) --
	(509.81,316.43) --
	(509.91,315.00) --
	(510.23,314.34) --
	(510.33,313.74) --
	(510.44,313.63) --
	(510.54,313.59) --
	(510.65,313.49) --
	(510.96,313.72) --
	(511.06,313.61) --
	(511.17,313.69) --
	(511.27,313.55) --
	(511.38,313.67) --
	(511.69,313.58) --
	(511.80,313.62) --
	(511.90,313.58) --
	(512.01,313.57) --
	(512.11,313.64) --
	(512.43,313.37) --
	(512.53,311.90) --
	(512.64,313.15) --
	(512.74,314.43) --
	(512.85,314.00) --
	(513.16,313.75) --
	(513.27,314.16) --
	(513.37,314.31) --
	(513.48,314.11) --
	(513.58,313.84) --
	(513.89,313.65) --
	(514.00,313.63) --
	(514.10,314.11) --
	(514.21,313.79) --
	(514.31,313.65) --
	(514.63,313.46) --
	(514.73,313.45) --
	(514.84,313.74) --
	(514.94,313.63) --
	(515.05,313.60) --
	(515.36,313.64) --
	(515.47,312.24) --
	(515.57,313.07) --
	(515.68,313.91) --
	(515.78,313.69) --
	(516.10,313.80) --
	(516.20,313.67) --
	(516.31,314.09) --
	(516.41,314.01) --
	(516.51,313.74) --
	(516.83,313.61) --
	(516.93,313.74) --
	(517.04,314.03) --
	(517.14,313.77) --
	(517.25,314.04) --
	(517.56,313.81) --
	(517.67,313.64) --
	(517.77,313.74) --
	(517.88,313.67) --
	(517.98,314.64) --
	(518.30,314.07) --
	(518.40,313.80) --
	(518.51,313.66) --
	(518.61,313.34) --
	(518.72,313.45) --
	(519.03,313.69) --
	(519.14,310.96) --
	(519.24,313.54) --
	(519.34,313.69) --
	(519.45,313.91) --
	(519.76,314.12) --
	(519.87,313.83) --
	(519.97,313.87) --
	(520.08,313.59) --
	(520.18,314.79) --
	(520.50,314.14) --
	(520.60,313.61) --
	(520.71,313.72) --
	(520.81,313.66) --
	(520.92,313.60) --
	(521.23,313.66) --
	(521.34,313.75) --
	(521.44,313.63) --
	(521.55,313.54) --
	(521.65,313.54) --
	(521.97,313.54) --
	(522.07,312.84) --
	(522.17,313.61) --
	(522.28,313.61) --
	(522.38,313.51) --
	(522.70,313.64) --
	(522.80,313.61) --
	(522.91,313.49) --
	(523.01,313.48) --
	(523.12,313.51) --
	(523.43,313.60) --
	(523.54,313.60) --
	(523.64,314.02) --
	(523.75,313.77) --
	(523.85,313.63) --
	(524.17,313.55) --
	(524.27,313.53) --
	(524.38,313.78) --
	(524.48,313.77) --
	(524.59,314.87) --
	(524.90,314.68) --
	(525.00,316.43) --
	(525.11,320.48) --
	(525.21,328.45) --
	(525.32,322.11) --
	(525.63,322.97) --
	(525.74,317.42) --
	(525.84,315.04) --
	(525.95,317.12) --
	(526.05,318.19) --
	(526.37,315.67) --
	(526.47,314.92) --
	(526.58,314.02) --
	(526.68,315.05) --
	(526.79,314.27) --
	(527.10,313.85) --
	(527.21,313.89) --
	(527.31,313.75) --
	(527.42,313.93) --
	(527.52,313.76) --
	(527.84,313.63) --
	(527.94,313.15) --
	(528.04,313.29) --
	(528.15,313.50) --
	(528.25,313.61) --
	(528.57,314.04) --
	(528.67,313.78) --
	(528.78,313.52) --
	(528.88,313.54) --
	(528.99,313.63) --
	(529.30,313.54) --
	(529.41,313.47) --
	(529.51,313.72) --
	(529.62,313.60) --
	(530.04,313.44) --
	(530.14,313.50) --
	(530.25,313.52) --
	(530.35,313.54) --
	(530.46,313.53) --
	(530.77,313.51) --
	(530.87,313.51) --
	(530.98,313.56) --
	(531.08,313.56) --
	(531.19,313.52) --
	(531.50,313.53) --
	(531.61,313.53) --
	(531.71,313.07) --
	(531.82,313.91) --
	(531.92,313.80) --
	(532.24,313.71) --
	(532.34,313.92) --
	(532.45,313.80) --
	(532.55,313.51) --
	(532.66,314.10) --
	(532.97,314.16) --
	(533.08,313.74) --
	(533.18,313.64) --
	(533.29,313.59) --
	(533.39,313.62) --
	(533.70,313.50) --
	(533.81,313.70) --
	(533.91,313.59) --
	(534.02,313.58) --
	(534.12,313.58) --
	(534.44,313.55) --
	(534.54,313.41) --
	(534.65,314.35) --
	(534.75,314.14) --
	(534.86,313.82) --
	(535.17,313.66) --
	(535.28,313.57) --
	(535.38,313.67) --
	(535.49,313.60) --
	(535.59,313.45) --
	(535.91,313.53) --
	(536.01,313.55) --
	(536.12,313.90) --
	(536.22,314.40) --
	(536.33,313.87) --
	(536.64,313.54) --
	(536.74,313.65) --
	(536.85,313.57) --
	(536.95,313.55) --
	(537.06,313.65) --
	(537.37,313.64) --
	(537.48,313.67) --
	(537.58,313.60) --
	(537.69,313.60) --
	(537.79,313.61) --
	(538.11,313.57) --
	(538.21,313.81) --
	(538.32,313.68) --
	(538.42,313.69) --
	(538.53,313.62) --
	(538.84,313.52) --
	(538.95,313.39) --
	(539.05,313.60) --
	(539.16,313.51) --
	(539.26,313.53) --
	(539.57,313.87) --
	(539.68,313.73) --
	(539.78,313.63) --
	(539.89,313.59) --
	(539.99,313.55) --
	(540.31,313.55) --
	(540.41,313.91) --
	(540.52,313.94) --
	(540.62,313.67) --
	(540.73,313.55) --
	(541.04,313.59) --
	(541.15,313.09) --
	(541.25,313.38) --
	(541.36,313.60) --
	(541.46,313.54) --
	(541.78,313.61) --
	(541.88,313.52) --
	(541.99,313.52) --
	(542.09,313.80) --
	(542.19,313.66) --
	(542.51,313.55) --
	(542.61,313.70) --
	(542.72,313.64) --
	(542.82,313.58) --
	(542.93,313.76) --
	(543.24,313.67) --
	(543.35,314.01) --
	(543.45,313.87) --
	(543.56,313.74) --
	(543.66,313.50) --
	(543.98,313.54) --
	(544.08,313.16) --
	(544.19,313.60) --
	(544.29,313.57) --
	(544.40,313.59) --
	(544.71,313.33) --
	(544.82,314.32) --
	(544.92,314.04) --
	(545.02,314.61) --
	(545.13,313.70) --
	(545.44,313.73) --
	(545.55,313.98) --
	(545.65,313.97) --
	(545.76,313.70) --
	(545.86,313.61) --
	(546.18,313.94) --
	(546.28,313.68) --
	(546.39,313.35) --
	(546.49,313.40) --
	(546.60,313.48) --
	(546.91,313.51) --
	(547.02,313.26) --
	(547.12,313.41) --
	(547.23,313.38) --
	(547.33,313.58) --
	(547.65,313.56) --
	(547.75,313.55) --
	(547.86,314.16) --
	(547.96,313.75) --
	(548.06,313.54) --
	(548.38,313.77) --
	(548.48,313.64) --
	(548.59,313.62) --
	(548.69,313.72) --
	(548.80,313.84);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 71.57,299.46) --
	( 71.67,299.71) --
	( 71.78,299.65) --
	( 71.88,299.64) --
	( 72.20,299.62) --
	( 72.30,299.63) --
	( 72.41,298.46) --
	( 72.51,299.12) --
	( 72.61,298.57) --
	( 72.93,298.43) --
	( 73.03,298.51) --
	( 73.14,298.61) --
	( 73.24,298.83) --
	( 73.35,299.09) --
	( 73.66,298.83) --
	( 73.77,299.34) --
	( 73.87,299.56) --
	( 73.98,299.84) --
	( 74.08,299.74) --
	( 74.40,299.62) --
	( 74.50,299.80) --
	( 74.61,300.03) --
	( 74.71,300.17) --
	( 74.82,299.52) --
	( 75.13,299.54) --
	( 75.24,299.56) --
	( 75.34,299.48) --
	( 75.44,299.61) --
	( 75.55,299.45) --
	( 75.86,298.72) --
	( 75.97,299.02) --
	( 76.07,299.13) --
	( 76.18,299.27) --
	( 76.28,299.28) --
	( 76.60,299.39) --
	( 76.70,299.48) --
	( 76.81,299.62) --
	( 76.91,299.46) --
	( 77.02,299.52) --
	( 77.33,299.58) --
	( 77.44,299.64) --
	( 77.54,299.68) --
	( 77.65,299.62) --
	( 77.75,299.62) --
	( 78.07,299.50) --
	( 78.17,299.55) --
	( 78.27,299.27) --
	( 78.38,299.25) --
	( 78.48,298.86) --
	( 78.80,299.02) --
	( 78.90,299.17) --
	( 79.01,299.32) --
	( 79.11,299.18) --
	( 79.22,299.34) --
	( 79.53,299.48) --
	( 79.64,299.57) --
	( 79.74,299.52) --
	( 79.85,299.50) --
	( 79.95,299.66) --
	( 80.27,299.84) --
	( 80.37,299.77) --
	( 80.48,299.33) --
	( 80.58,299.41) --
	( 80.69,299.97) --
	( 81.00,299.82) --
	( 81.10,299.91) --
	( 81.21,299.98) --
	( 81.31,299.85) --
	( 81.42,300.10) --
	( 81.73,300.05) --
	( 81.84,300.26) --
	( 81.94,299.91) --
	( 82.05,299.83) --
	( 82.15,299.78) --
	( 82.47,299.96) --
	( 82.57,299.95) --
	( 82.68,299.94) --
	( 82.78,299.84) --
	( 82.89,299.97) --
	( 83.20,299.87) --
	( 83.31,299.92) --
	( 83.41,299.79) --
	( 83.52,299.76) --
	( 83.62,299.62) --
	( 83.94,299.56) --
	( 84.04,299.59) --
	( 84.14,299.78) --
	( 84.25,299.74) --
	( 84.35,299.82) --
	( 84.67,299.68) --
	( 84.77,299.70) --
	( 84.88,299.40) --
	( 84.98,299.42) --
	( 85.09,299.50) --
	( 85.40,299.47) --
	( 85.51,299.45) --
	( 85.61,299.56) --
	( 85.72,299.60) --
	( 85.82,299.56) --
	( 86.14,299.51) --
	( 86.24,299.53) --
	( 86.35,299.56) --
	( 86.45,299.57) --
	( 86.56,299.62) --
	( 86.87,299.61) --
	( 86.97,299.56) --
	( 87.08,299.66) --
	( 87.18,299.54) --
	( 87.29,299.59) --
	( 87.60,299.57) --
	( 87.71,299.59) --
	( 87.81,299.48) --
	( 87.92,299.50) --
	( 88.02,299.63) --
	( 88.34,299.55) --
	( 88.44,299.58) --
	( 88.55,299.55) --
	( 88.65,299.57) --
	( 88.76,299.72) --
	( 89.07,299.70) --
	( 89.18,299.68) --
	( 89.28,299.68) --
	( 89.39,299.63) --
	( 89.49,299.57) --
	( 89.80,299.59) --
	( 89.91,299.54) --
	( 90.01,299.73) --
	( 90.12,299.74) --
	( 90.22,299.78) --
	( 90.54,299.77) --
	( 90.64,299.73) --
	( 90.75,299.78) --
	( 90.85,299.72) --
	( 90.96,299.73) --
	( 91.27,299.69) --
	( 91.38,299.54) --
	( 91.48,299.55) --
	( 91.59,299.57) --
	( 91.69,299.55) --
	( 92.01,299.48) --
	( 92.11,299.42) --
	( 92.22,299.49) --
	( 92.32,299.54) --
	( 92.43,299.57) --
	( 92.74,299.42) --
	( 92.84,299.64) --
	( 92.95,299.72) --
	( 93.05,299.67) --
	( 93.16,299.67) --
	( 93.47,299.63) --
	( 93.58,299.58) --
	( 93.68,299.47) --
	( 93.79,299.84) --
	( 93.89,299.76) --
	( 94.21,299.73) --
	( 94.31,300.32) --
	( 94.42,300.12) --
	( 94.52,300.30) --
	( 94.63,300.09) --
	( 94.94,299.80) --
	( 95.05,299.71) --
	( 95.15,299.67) --
	( 95.26,299.56) --
	( 95.36,299.54) --
	( 95.67,299.55) --
	( 95.78,299.65) --
	( 95.88,299.63) --
	( 95.99,299.67) --
	( 96.09,299.56) --
	( 96.41,299.60) --
	( 96.51,299.44) --
	( 96.62,299.44) --
	( 96.72,299.49) --
	( 96.83,299.52) --
	( 97.14,299.52) --
	( 97.25,299.54) --
	( 97.35,299.56) --
	( 97.46,299.35) --
	( 97.56,299.26) --
	( 97.88,299.24) --
	( 97.98,299.34) --
	( 98.09,299.70) --
	( 98.19,299.50) --
	( 98.29,299.56) --
	( 98.61,299.61) --
	( 98.71,299.44) --
	( 98.82,299.60) --
	( 98.92,299.54) --
	( 99.03,299.71) --
	( 99.34,299.65) --
	( 99.45,299.61) --
	( 99.55,299.60) --
	( 99.66,299.60) --
	( 99.76,299.61) --
	(100.08,299.61) --
	(100.18,299.66) --
	(100.29,299.79) --
	(100.39,299.89) --
	(100.50,299.84) --
	(100.81,299.60) --
	(100.92,299.55) --
	(101.02,299.55) --
	(101.12,299.67) --
	(101.23,299.70) --
	(101.54,299.72) --
	(101.65,299.72) --
	(101.75,299.66) --
	(101.86,299.52) --
	(101.96,299.54) --
	(102.28,299.62) --
	(102.38,299.58) --
	(102.49,299.63) --
	(102.59,299.56) --
	(102.70,299.52) --
	(103.01,299.57) --
	(103.12,299.90) --
	(103.22,299.83) --
	(103.33,299.77) --
	(103.43,299.72) --
	(103.75,299.70) --
	(103.85,299.66) --
	(103.96,299.83) --
	(104.06,299.79) --
	(104.16,299.81) --
	(104.48,299.82) --
	(104.58,299.66) --
	(104.69,299.78) --
	(104.79,299.86) --
	(104.90,299.75) --
	(105.21,299.35) --
	(105.32,299.15) --
	(105.42,298.81) --
	(105.53,299.04) --
	(105.63,298.64) --
	(105.95,299.07) --
	(106.05,299.18) --
	(106.16,299.40) --
	(106.26,299.46) --
	(106.37,299.50) --
	(106.68,299.48) --
	(106.79,299.48) --
	(106.89,299.50) --
	(106.99,299.54) --
	(107.10,300.06) --
	(107.41,299.91) --
	(107.52,299.72) --
	(107.62,299.59) --
	(107.73,299.64) --
	(107.83,299.62) --
	(108.15,299.67) --
	(108.25,299.65) --
	(108.36,299.78) --
	(108.46,299.53) --
	(108.57,299.54) --
	(108.88,299.59) --
	(108.99,299.60) --
	(109.09,299.56) --
	(109.20,299.57) --
	(109.30,299.58) --
	(109.62,299.58) --
	(109.72,299.58) --
	(109.82,299.60) --
	(109.93,299.57) --
	(110.03,299.52) --
	(110.35,299.55) --
	(110.45,299.56) --
	(110.56,300.13) --
	(110.66,299.98) --
	(110.77,299.95) --
	(111.08,299.85) --
	(111.19,300.64) --
	(111.29,300.53) --
	(111.40,300.18) --
	(111.50,300.03) --
	(111.82,299.76) --
	(111.92,299.64) --
	(112.03,299.69) --
	(112.13,299.68) --
	(112.24,299.65) --
	(112.55,299.70) --
	(112.65,299.67) --
	(112.76,299.62) --
	(112.86,299.68) --
	(112.97,299.66) --
	(113.28,299.57) --
	(113.39,299.58) --
	(113.49,299.62) --
	(113.60,299.74) --
	(113.70,299.72) --
	(114.02,299.66) --
	(114.12,299.68) --
	(114.23,299.68) --
	(114.33,299.65) --
	(114.44,299.65) --
	(114.75,299.64) --
	(114.86,299.61) --
	(114.96,299.58) --
	(115.07,299.60) --
	(115.17,299.77) --
	(115.48,299.71) --
	(115.59,299.74) --
	(115.69,299.68) --
	(115.80,299.59) --
	(115.90,299.71) --
	(116.22,299.79) --
	(116.32,299.73) --
	(116.43,299.75) --
	(116.53,299.86) --
	(116.64,299.79) --
	(116.95,299.83) --
	(117.06,299.74) --
	(117.16,299.76) --
	(117.27,299.70) --
	(117.37,299.91) --
	(117.69,299.79) --
	(117.79,299.70) --
	(117.90,299.70) --
	(118.00,299.68) --
	(118.11,299.66) --
	(118.42,299.62) --
	(118.52,299.59) --
	(118.63,299.58) --
	(118.73,299.59) --
	(118.84,299.64) --
	(119.15,299.57) --
	(119.26,299.59) --
	(119.36,299.62) --
	(119.47,299.60) --
	(119.57,299.60) --
	(119.89,299.37) --
	(119.99,299.31) --
	(120.10,299.39) --
	(120.20,299.55) --
	(120.31,299.75) --
	(120.62,299.72) --
	(120.73,299.59) --
	(120.83,299.35) --
	(120.94,299.20) --
	(121.04,299.33) --
	(121.35,299.41) --
	(121.46,299.45) --
	(121.56,299.49) --
	(121.67,299.62) --
	(121.77,299.62) --
	(122.09,299.58) --
	(122.19,299.58) --
	(122.30,299.61) --
	(122.40,299.67) --
	(122.51,299.58) --
	(122.82,299.56) --
	(122.93,299.57) --
	(123.03,300.05) --
	(123.14,300.55) --
	(123.24,300.24) --
	(123.56,300.22) --
	(123.66,299.98) --
	(123.77,300.00) --
	(123.87,299.91) --
	(123.98,299.88) --
	(124.29,299.80) --
	(124.39,299.80) --
	(124.50,299.79) --
	(124.60,299.74) --
	(124.71,299.76) --
	(125.02,299.91) --
	(125.13,299.78) --
	(125.23,299.76) --
	(125.34,299.65) --
	(125.44,299.79) --
	(125.76,299.75) --
	(125.86,299.80) --
	(125.97,299.81) --
	(126.07,299.42) --
	(126.18,299.49) --
	(126.49,299.68) --
	(126.60,299.63) --
	(126.70,299.41) --
	(126.81,299.31) --
	(126.91,299.16) --
	(127.22,299.21) --
	(127.33,299.39) --
	(127.43,299.51) --
	(127.54,299.53) --
	(127.64,299.58) --
	(127.96,299.70) --
	(128.06,299.68) --
	(128.17,299.59) --
	(128.27,299.69) --
	(128.38,299.66) --
	(128.69,299.56) --
	(128.80,299.58) --
	(128.90,299.62) --
	(129.01,299.73) --
	(129.11,299.72) --
	(129.43,299.76) --
	(129.53,300.11) --
	(129.64,299.92) --
	(129.74,299.87) --
	(129.84,299.82) --
	(130.16,299.76) --
	(130.26,300.12) --
	(130.37,299.97) --
	(130.47,299.88) --
	(130.58,299.78) --
	(130.89,299.76) --
	(131.00,299.74) --
	(131.10,299.72) --
	(131.21,299.69) --
	(131.31,299.84) --
	(131.63,299.81) --
	(131.73,299.74) --
	(131.84,299.66) --
	(131.94,299.65) --
	(132.05,299.61) --
	(132.36,299.61) --
	(132.47,299.52) --
	(132.57,299.47) --
	(132.67,299.44) --
	(132.78,299.68) --
	(133.09,299.66) --
	(133.20,299.65) --
	(133.30,299.62) --
	(133.41,299.54) --
	(133.51,299.48) --
	(133.83,299.53) --
	(133.93,299.53) --
	(134.04,299.77) --
	(134.14,300.03) --
	(134.25,299.92) --
	(134.56,299.89) --
	(134.67,299.78) --
	(134.77,299.92) --
	(134.88,299.79) --
	(134.98,299.74) --
	(135.30,299.69) --
	(135.40,299.66) --
	(135.50,299.64) --
	(135.61,299.68) --
	(135.71,299.64) --
	(136.03,299.60) --
	(136.13,299.60) --
	(136.24,299.01) --
	(136.34,299.37) --
	(136.45,299.42) --
	(136.76,299.45) --
	(136.87,299.36) --
	(136.97,299.40) --
	(137.08,299.44) --
	(137.18,299.62) --
	(137.50,299.60) --
	(137.60,299.48) --
	(137.71,299.52) --
	(137.81,299.55) --
	(137.92,299.56) --
	(138.23,299.41) --
	(138.34,299.46) --
	(138.44,299.46) --
	(138.54,299.48) --
	(138.65,299.39) --
	(138.96,299.34) --
	(139.07,299.42) --
	(139.17,299.38) --
	(139.28,299.44) --
	(139.38,299.53) --
	(139.70,299.60) --
	(139.80,299.66) --
	(139.91,299.57) --
	(140.01,299.44) --
	(140.12,299.42) --
	(140.43,299.47) --
	(140.54,299.43) --
	(140.64,299.52) --
	(140.75,299.69) --
	(140.85,299.67) --
	(141.17,299.67) --
	(141.27,299.67) --
	(141.37,299.71) --
	(141.48,299.78) --
	(141.58,299.74) --
	(141.90,299.76) --
	(142.00,299.62) --
	(142.11,299.89) --
	(142.21,299.75) --
	(142.32,299.58) --
	(142.63,299.61) --
	(142.74,299.62) --
	(142.84,299.64) --
	(142.95,299.72) --
	(143.05,299.71) --
	(143.37,299.74) --
	(143.47,299.80) --
	(143.58,299.84) --
	(143.68,299.74) --
	(143.79,299.81) --
	(144.10,299.82) --
	(144.20,299.71) --
	(144.31,299.71) --
	(144.41,299.66) --
	(144.52,299.72) --
	(144.83,299.64) --
	(144.94,299.62) --
	(145.04,299.62) --
	(145.15,299.50) --
	(145.25,299.61) --
	(145.57,299.60) --
	(145.67,299.27) --
	(145.78,299.35) --
	(145.88,299.48) --
	(146.30,299.54) --
	(146.41,299.56) --
	(146.51,299.66) --
	(146.62,299.63) --
	(146.72,299.65) --
	(147.03,299.65) --
	(147.14,300.00) --
	(147.24,299.89) --
	(147.35,299.83) --
	(147.45,299.76) --
	(147.77,299.71) --
	(147.87,299.66) --
	(147.98,299.66) --
	(148.08,299.63) --
	(148.19,299.61) --
	(148.50,299.59) --
	(148.61,299.55) --
	(148.71,299.58) --
	(148.82,299.65) --
	(148.92,299.69) --
	(149.24,299.59) --
	(149.34,299.59) --
	(149.45,299.59) --
	(149.55,299.67) --
	(149.66,299.66) --
	(149.97,299.65) --
	(150.07,299.63) --
	(150.18,299.60) --
	(150.28,299.60) --
	(150.39,299.91) --
	(150.70,299.93) --
	(150.81,299.84) --
	(150.91,299.79) --
	(151.02,299.83) --
	(151.12,299.79) --
	(151.44,299.74) --
	(151.54,299.70) --
	(151.65,299.67) --
	(151.75,299.92) --
	(151.86,299.80) --
	(152.17,299.76) --
	(152.28,299.72) --
	(152.38,299.68) --
	(152.49,299.72) --
	(152.59,299.70) --
	(152.90,299.67) --
	(153.01,299.64) --
	(153.11,299.64) --
	(153.22,299.64) --
	(153.32,299.64) --
	(153.64,299.65) --
	(153.74,299.66) --
	(153.85,299.69) --
	(153.95,299.49) --
	(154.06,299.52) --
	(154.37,299.58) --
	(154.48,299.57) --
	(154.58,299.65) --
	(154.69,299.71) --
	(154.79,299.80) --
	(155.11,299.94) --
	(155.21,299.86) --
	(155.32,299.97) --
	(155.42,299.87) --
	(155.53,300.01) --
	(155.84,299.97) --
	(155.94,300.09) --
	(156.05,300.29) --
	(156.15,300.04) --
	(156.26,299.93) --
	(156.57,299.86) --
	(156.68,299.76) --
	(156.78,299.71) --
	(156.89,299.62) --
	(156.99,299.63) --
	(157.31,299.64) --
	(157.41,299.90) --
	(157.52,299.83) --
	(157.62,299.77) --
	(157.73,299.71) --
	(158.04,299.64) --
	(158.15,299.63) --
	(158.25,299.50) --
	(158.36,299.51) --
	(158.46,299.52) --
	(158.77,299.51) --
	(158.88,299.52) --
	(158.98,299.69) --
	(159.09,299.71) --
	(159.19,299.74) --
	(159.51,299.70) --
	(159.61,299.67) --
	(159.72,299.66) --
	(159.82,299.46) --
	(159.93,299.49) --
	(160.24,299.36) --
	(160.35,299.40) --
	(160.45,299.47) --
	(160.56,299.50) --
	(160.66,299.53) --
	(160.98,299.53) --
	(161.08,299.55) --
	(161.19,299.59) --
	(161.29,299.59) --
	(161.39,299.60) --
	(161.71,299.77) --
	(161.81,299.79) --
	(161.92,299.81) --
	(162.02,299.74) --
	(162.13,299.70) --
	(162.44,299.71) --
	(162.55,299.64) --
	(162.65,299.64) --
	(162.76,299.63) --
	(162.86,299.62) --
	(163.18,299.61) --
	(163.28,299.74) --
	(163.39,299.71) --
	(163.49,299.79) --
	(163.60,299.85) --
	(163.91,299.83) --
	(164.02,299.85) --
	(164.12,299.82) --
	(164.22,299.77) --
	(164.33,299.74) --
	(164.64,299.86) --
	(164.75,299.80) --
	(164.85,299.75) --
	(164.96,299.72) --
	(165.06,299.73) --
	(165.38,299.67) --
	(165.48,299.65) --
	(165.59,299.51) --
	(165.69,299.53) --
	(165.80,299.51) --
	(166.11,299.54) --
	(166.22,299.53) --
	(166.32,299.51) --
	(166.43,299.48) --
	(166.53,299.49) --
	(166.85,299.37) --
	(166.95,299.35) --
	(167.05,299.42) --
	(167.16,299.49) --
	(167.26,299.49) --
	(167.58,299.63) --
	(167.68,299.61) --
	(167.79,299.61) --
	(167.89,299.64) --
	(168.00,299.63) --
	(168.31,299.62) --
	(168.42,299.50) --
	(168.52,299.72) --
	(168.63,299.79) --
	(168.73,299.74) --
	(169.05,299.74) --
	(169.15,299.70) --
	(169.26,299.66) --
	(169.36,299.61) --
	(169.47,299.68) --
	(169.78,299.63) --
	(169.88,299.61) --
	(169.99,299.63) --
	(170.09,299.64) --
	(170.20,299.63) --
	(170.51,299.62) --
	(170.62,299.65) --
	(170.72,299.62) --
	(170.83,299.61) --
	(170.93,299.59) --
	(171.25,299.61) --
	(171.35,299.55) --
	(171.46,299.55) --
	(171.56,299.50) --
	(171.67,299.58) --
	(171.98,299.59) --
	(172.09,299.57) --
	(172.19,299.58) --
	(172.30,299.58) --
	(172.40,299.60) --
	(172.72,299.61) --
	(172.82,299.64) --
	(172.92,299.64) --
	(173.03,299.62) --
	(173.13,299.62) --
	(173.45,299.62) --
	(173.66,299.62) --
	(173.76,299.61) --
	(173.87,299.61) --
	(174.18,299.60) --
	(174.39,299.61) --
	(174.50,299.68) --
	(174.60,299.72) --
	(174.92,299.65) --
	(175.02,299.62) --
	(175.13,299.57) --
	(175.23,299.58) --
	(175.34,299.71) --
	(175.65,299.69) --
	(175.75,299.62) --
	(175.86,299.63) --
	(175.96,299.64) --
	(176.07,299.62) --
	(176.38,299.52) --
	(176.49,299.55) --
	(176.59,299.59) --
	(176.70,299.58) --
	(176.80,299.58) --
	(177.12,299.55) --
	(177.22,299.56) --
	(177.33,299.54) --
	(177.43,299.55) --
	(177.54,299.55) --
	(177.85,299.60) --
	(177.96,299.60) --
	(178.06,299.59) --
	(178.17,299.55) --
	(178.27,299.64) --
	(178.58,299.68) --
	(178.69,299.72) --
	(178.79,299.69) --
	(178.90,299.66) --
	(179.00,299.64) --
	(179.32,299.65) --
	(179.42,299.64) --
	(179.53,299.63) --
	(179.63,299.64) --
	(179.74,299.56) --
	(180.05,299.57) --
	(180.16,299.59) --
	(180.26,299.58) --
	(180.37,299.54) --
	(180.47,299.56) --
	(180.79,299.59) --
	(180.89,299.57) --
	(181.00,299.62) --
	(181.10,299.61) --
	(181.21,299.60) --
	(181.52,299.59) --
	(181.62,299.57) --
	(181.73,299.58) --
	(181.83,299.58) --
	(181.94,299.58) --
	(182.25,299.59) --
	(182.36,299.63) --
	(182.46,299.54) --
	(182.57,299.59) --
	(182.67,299.60) --
	(182.99,299.58) --
	(183.09,299.91) --
	(183.20,299.86) --
	(183.30,299.76) --
	(183.72,299.71) --
	(183.83,299.68) --
	(183.93,299.67) --
	(184.04,299.34) --
	(184.14,299.41) --
	(184.45,299.46) --
	(184.56,299.48) --
	(184.66,299.53) --
	(184.77,299.55) --
	(184.87,299.50) --
	(185.19,299.55) --
	(185.29,299.56) --
	(185.40,299.60) --
	(185.50,299.64) --
	(185.61,299.59) --
	(185.92,299.59) --
	(186.03,299.55) --
	(186.13,299.57) --
	(186.24,299.62) --
	(186.34,299.64) --
	(186.66,299.64) --
	(186.76,299.63) --
	(186.87,299.67) --
	(186.97,299.69) --
	(187.07,299.59) --
	(187.39,299.64) --
	(187.49,299.61) --
	(187.60,299.58) --
	(187.70,299.61) --
	(187.81,299.61) --
	(188.12,299.61) --
	(188.23,299.59) --
	(188.33,299.59) --
	(188.44,299.62) --
	(188.54,299.62) --
	(188.86,299.60) --
	(188.96,299.60) --
	(189.07,299.61) --
	(189.17,299.61) --
	(189.28,299.60) --
	(189.59,299.59) --
	(189.70,299.59) --
	(189.80,299.60) --
	(189.90,299.60) --
	(190.01,299.60) --
	(190.32,299.66) --
	(190.43,299.61) --
	(190.53,299.60) --
	(190.64,299.60) --
	(190.74,299.61) --
	(191.06,299.60) --
	(191.16,299.60) --
	(191.27,299.61) --
	(191.37,299.61) --
	(191.48,299.61) --
	(191.79,299.71) --
	(191.90,299.69) --
	(192.00,299.63) --
	(192.11,299.65) --
	(192.21,299.68) --
	(192.53,299.67) --
	(192.63,299.65) --
	(192.74,299.65) --
	(192.84,299.62) --
	(192.94,299.61) --
	(193.26,299.59) --
	(193.36,299.60) --
	(193.47,299.60) --
	(193.57,299.64) --
	(193.68,299.60) --
	(193.99,299.58) --
	(194.10,299.58) --
	(194.20,299.60) --
	(194.31,299.58) --
	(194.41,299.59) --
	(194.73,299.57) --
	(194.83,299.57) --
	(194.94,299.58) --
	(195.04,299.58) --
	(195.15,299.58) --
	(195.46,299.59) --
	(195.57,299.59) --
	(195.67,299.59) --
	(195.77,299.61) --
	(195.88,299.60) --
	(196.19,299.60) --
	(196.30,299.60) --
	(196.40,299.61) --
	(196.51,299.61) --
	(196.61,299.48) --
	(196.93,299.54) --
	(197.03,299.55) --
	(197.14,299.56) --
	(197.24,299.53) --
	(197.35,299.56) --
	(197.66,299.58) --
	(197.77,299.51) --
	(197.87,299.54) --
	(197.98,299.57) --
	(198.08,299.58) --
	(198.40,299.59) --
	(198.50,299.60) --
	(198.60,299.60) --
	(198.71,299.60) --
	(198.81,299.60) --
	(199.13,299.55) --
	(199.23,299.56) --
	(199.34,299.60) --
	(199.44,299.63) --
	(199.55,299.62) --
	(199.86,299.51) --
	(199.97,299.54) --
	(200.07,299.56) --
	(200.18,299.57) --
	(200.28,299.60) --
	(200.60,299.60) --
	(200.70,299.54) --
	(200.81,299.58) --
	(200.91,299.58) --
	(201.02,299.63) --
	(201.33,299.61) --
	(201.43,299.58) --
	(201.54,299.71) --
	(201.64,299.69) --
	(201.75,299.66) --
	(202.06,299.65) --
	(202.17,299.65) --
	(202.27,299.62) --
	(202.38,299.60) --
	(202.48,299.61) --
	(202.80,299.59) --
	(202.90,299.56) --
	(203.01,299.57) --
	(203.11,299.57) --
	(203.22,299.58) --
	(203.53,299.59) --
	(203.64,299.60) --
	(203.74,299.59) --
	(203.85,299.59) --
	(203.95,299.52) --
	(204.26,299.55) --
	(204.37,299.56) --
	(204.47,299.57) --
	(204.58,299.56) --
	(204.68,299.58) --
	(205.00,299.59) --
	(205.10,299.59) --
	(205.21,299.60) --
	(205.31,299.57) --
	(205.42,299.57) --
	(205.73,299.58) --
	(205.84,299.53) --
	(205.94,299.55) --
	(206.05,299.56) --
	(206.15,299.60) --
	(206.47,299.64) --
	(206.57,299.63) --
	(206.68,299.59) --
	(206.78,299.60) --
	(206.89,299.62) --
	(207.20,299.65) --
	(207.30,299.68) --
	(207.41,299.66) --
	(207.51,299.66) --
	(207.62,299.68) --
	(207.93,299.65) --
	(208.04,299.63) --
	(208.14,299.67) --
	(208.25,299.56) --
	(208.35,299.57) --
	(208.67,299.58) --
	(208.77,299.58) --
	(208.88,299.58) --
	(208.98,299.59) --
	(209.09,299.56) --
	(209.40,299.57) --
	(209.51,299.67) --
	(209.61,299.75) --
	(209.72,299.76) --
	(209.82,299.79) --
	(210.13,299.72) --
	(210.24,299.80) --
	(210.34,299.75) --
	(210.45,299.70) --
	(210.55,299.69) --
	(210.87,299.67) --
	(210.97,299.67) --
	(211.08,299.64) --
	(211.18,299.63) --
	(211.29,299.62) --
	(211.60,299.64) --
	(211.71,299.63) --
	(211.92,299.62) --
	(212.02,299.61) --
	(212.34,299.61) --
	(212.44,299.69) --
	(212.55,299.67) --
	(212.65,299.65) --
	(212.76,299.73) --
	(213.07,299.70) --
	(213.17,299.66) --
	(213.28,299.61) --
	(213.38,299.62) --
	(213.49,299.63) --
	(213.80,299.59) --
	(213.91,299.62) --
	(214.01,299.61) --
	(214.12,299.63) --
	(214.22,299.62) --
	(214.54,299.61) --
	(214.64,299.60) --
	(214.75,299.61) --
	(214.85,299.56) --
	(214.96,299.57) --
	(215.27,299.59) --
	(215.38,299.75) --
	(215.48,299.71) --
	(215.59,299.65) --
	(215.69,299.60) --
	(216.00,299.66) --
	(216.11,299.70) --
	(216.21,299.67) --
	(216.32,299.64) --
	(216.42,299.67) --
	(216.74,299.60) --
	(216.84,299.62) --
	(216.95,299.61) --
	(217.05,299.63) --
	(217.16,299.69) --
	(217.47,299.65) --
	(217.58,299.64) --
	(217.68,299.64) --
	(217.79,299.61) --
	(217.89,299.61) --
	(218.21,299.63) --
	(218.31,299.53) --
	(218.42,299.55) --
	(218.52,299.55) --
	(218.62,299.49) --
	(218.94,299.55) --
	(219.04,300.60) --
	(219.15,300.84) --
	(219.25,300.50) --
	(219.36,300.21) --
	(219.67,300.06) --
	(219.78,300.05) --
	(219.88,299.91) --
	(219.99,299.81) --
	(220.09,299.74) --
	(220.41,299.72) --
	(220.51,299.86) --
	(220.62,299.78) --
	(220.72,299.74) --
	(220.83,299.66) --
	(221.14,299.63) --
	(221.25,299.66) --
	(221.35,299.63) --
	(221.45,299.64) --
	(221.56,299.55) --
	(221.87,299.55) --
	(221.98,299.60) --
	(222.08,299.79) --
	(222.19,299.89) --
	(222.29,299.83) --
	(222.61,299.77) --
	(222.71,299.44) --
	(222.82,299.37) --
	(222.92,299.43) --
	(223.03,299.47) --
	(223.34,299.49) --
	(223.45,299.73) --
	(223.55,299.70) --
	(223.66,299.68) --
	(224.08,299.66) --
	(224.18,299.65) --
	(224.28,299.75) --
	(224.39,299.72) --
	(224.49,299.67) --
	(224.81,299.66) --
	(224.91,299.64) --
	(225.02,299.53) --
	(225.12,299.50) --
	(225.23,299.54) --
	(225.54,299.68) --
	(225.65,299.65) --
	(225.75,299.80) --
	(225.86,299.62) --
	(225.96,299.70) --
	(226.28,299.69) --
	(226.38,299.67) --
	(226.49,299.60) --
	(226.59,299.57) --
	(226.70,299.57) --
	(227.01,299.61) --
	(227.12,299.60) --
	(227.22,299.60) --
	(227.32,299.63) --
	(227.43,299.62) --
	(227.74,299.62) --
	(227.85,299.61) --
	(227.95,299.63) --
	(228.06,299.61) --
	(228.16,299.61) --
	(228.48,299.56) --
	(228.58,299.63) --
	(228.69,299.63) --
	(228.79,299.65) --
	(228.90,299.64) --
	(229.21,299.63) --
	(229.32,299.81) --
	(229.42,299.75) --
	(229.53,299.73) --
	(229.63,299.75) --
	(229.95,299.82) --
	(230.05,299.73) --
	(230.15,299.57) --
	(230.26,299.55) --
	(230.36,299.55) --
	(230.68,299.56) --
	(230.78,299.60) --
	(230.89,299.60) --
	(230.99,299.59) --
	(231.10,299.62) --
	(231.41,299.61) --
	(231.52,299.58) --
	(231.62,299.59) --
	(231.73,299.62) --
	(231.83,299.61) --
	(232.15,299.64) --
	(232.25,299.67) --
	(232.36,299.56) --
	(232.46,299.61) --
	(232.57,299.59) --
	(232.88,299.62) --
	(232.98,299.65) --
	(233.09,299.67) --
	(233.19,299.66) --
	(233.30,299.90) --
	(233.61,299.78) --
	(233.72,299.67) --
	(233.82,299.65) --
	(233.93,299.71) --
	(234.03,299.57) --
	(234.35,300.01) --
	(234.45,299.76) --
	(234.56,299.66) --
	(234.66,299.79) --
	(234.77,299.60) --
	(235.08,299.83) --
	(235.19,299.69) --
	(235.29,299.65) --
	(235.40,299.62) --
	(235.50,299.64) --
	(235.81,299.64) --
	(235.92,299.64) --
	(236.02,299.69) --
	(236.13,299.71) --
	(236.23,299.41) --
	(236.55,299.65) --
	(236.65,300.00) --
	(236.76,299.88) --
	(236.86,299.59) --
	(236.97,299.59) --
	(237.28,299.58) --
	(237.39,299.63) --
	(237.49,299.62) --
	(237.60,299.61) --
	(237.70,299.56) --
	(238.02,300.36) --
	(238.12,300.11) --
	(238.23,300.39) --
	(238.33,299.98) --
	(238.44,299.94) --
	(238.75,299.90) --
	(238.85,299.83) --
	(238.96,299.89) --
	(239.06,299.77) --
	(239.17,299.72) --
	(239.48,299.73) --
	(239.59,299.62) --
	(239.69,299.52) --
	(239.80,299.55) --
	(239.90,299.45) --
	(240.22,299.48) --
	(240.32,299.58) --
	(240.43,299.61) --
	(240.53,299.64) --
	(240.64,299.66) --
	(240.95,299.61) --
	(241.06,299.61) --
	(241.16,298.66) --
	(241.27,298.87) --
	(241.37,299.20) --
	(241.68,299.31) --
	(241.79,299.42) --
	(241.89,299.48) --
	(242.00,299.44) --
	(242.10,299.49) --
	(242.42,299.48) --
	(242.52,299.76) --
	(242.63,299.66) --
	(242.73,299.72) --
	(242.84,299.76) --
	(243.15,299.53) --
	(243.26,299.58) --
	(243.36,299.60) --
	(243.47,299.53) --
	(243.57,299.43) --
	(243.89,299.49) --
	(243.99,299.54) --
	(244.10,299.55) --
	(244.20,299.63) --
	(244.31,299.70) --
	(244.62,299.69) --
	(244.72,299.60) --
	(244.83,299.85) --
	(244.93,299.78) --
	(245.04,299.74) --
	(245.35,299.70) --
	(245.46,299.66) --
	(245.56,299.75) --
	(245.67,299.70) --
	(245.77,300.00) --
	(246.09,299.82) --
	(246.19,299.82) --
	(246.30,299.77) --
	(246.40,299.71) --
	(246.51,299.74) --
	(246.82,299.88) --
	(246.93,299.71) --
	(247.03,299.31) --
	(247.14,299.42) --
	(247.24,299.73) --
	(247.55,299.80) --
	(247.66,299.63) --
	(247.76,299.73) --
	(247.87,299.70) --
	(247.97,299.71) --
	(248.29,299.68) --
	(248.39,299.93) --
	(248.50,299.84) --
	(248.60,299.82) --
	(248.71,299.81) --
	(249.02,299.79) --
	(249.13,299.85) --
	(249.23,299.69) --
	(249.34,299.63) --
	(249.44,299.48) --
	(249.76,299.25) --
	(249.86,299.41) --
	(249.97,299.58) --
	(250.17,299.45) --
	(250.49,299.49) --
	(250.59,300.02) --
	(250.70,299.91) --
	(250.91,299.81) --
	(251.22,299.91) --
	(251.33,300.12) --
	(251.43,300.53) --
	(251.54,300.28) --
	(251.64,300.09) --
	(251.96,299.97) --
	(252.06,299.53) --
	(252.17,299.27) --
	(252.27,299.46) --
	(252.38,299.53) --
	(252.69,298.95) --
	(252.80,299.52) --
	(252.90,299.54) --
	(253.00,299.66) --
	(253.11,299.64) --
	(253.42,299.58) --
	(253.53,299.53) --
	(253.63,299.67) --
	(253.74,299.55) --
	(253.84,299.67) --
	(254.16,298.71) --
	(254.26,298.98) --
	(254.37,298.95) --
	(254.47,298.72) --
	(254.58,299.64) --
	(254.89,299.23) --
	(255.00,299.47) --
	(255.10,298.96) --
	(255.21,298.74) --
	(255.31,299.88) --
	(255.63,298.71) --
	(255.73,298.87) --
	(255.83,299.04) --
	(255.94,299.21) --
	(256.04,299.41) --
	(256.36,299.44) --
	(256.46,299.65) --
	(256.57,299.57) --
	(256.67,300.31) --
	(256.78,299.98) --
	(257.09,299.20) --
	(257.20,300.02) --
	(257.30,299.66) --
	(257.41,299.65) --
	(257.51,299.59) --
	(257.83,299.55) --
	(257.93,299.20) --
	(258.04,299.38) --
	(258.14,299.84) --
	(258.25,299.88) --
	(258.56,299.97) --
	(258.66,300.08) --
	(258.77,299.96) --
	(258.87,299.94) --
	(258.98,299.85) --
	(259.29,299.78) --
	(259.40,299.73) --
	(259.50,299.61) --
	(259.61,299.56) --
	(259.71,300.38) --
	(260.03,300.10) --
	(260.13,299.96) --
	(260.24,299.92) --
	(260.34,300.11) --
	(260.76,300.06) --
	(260.87,299.94) --
	(260.97,299.56) --
	(261.08,299.33) --
	(261.18,299.52) --
	(261.50,299.42) --
	(261.60,299.50) --
	(261.70,299.52) --
	(261.81,299.69) --
	(261.91,299.32) --
	(262.23,299.49) --
	(262.33,299.52) --
	(262.44,299.40) --
	(262.54,299.43) --
	(262.65,299.29) --
	(262.96,299.39) --
	(263.07,299.47) --
	(263.17,299.54) --
	(263.28,299.56) --
	(263.38,299.50) --
	(263.70,299.54) --
	(263.80,299.56) --
	(263.91,299.65) --
	(264.01,299.66) --
	(264.12,299.78) --
	(264.43,299.74) --
	(264.53,299.65) --
	(264.64,299.55) --
	(264.74,299.58) --
	(264.85,299.64) --
	(265.16,299.63) --
	(265.27,299.60) --
	(265.37,299.57) --
	(265.48,299.62) --
	(265.58,299.59) --
	(265.90,299.60) --
	(266.00,299.60) --
	(266.11,299.55) --
	(266.21,299.56) --
	(266.32,299.57) --
	(266.63,299.23) --
	(266.74,299.34) --
	(266.84,299.39) --
	(266.95,299.46) --
	(267.05,299.61) --
	(267.36,299.72) --
	(267.47,299.54) --
	(267.57,299.54) --
	(267.68,299.57) --
	(267.78,299.60) --
	(268.10,299.60) --
	(268.20,299.60) --
	(268.31,299.69) --
	(268.41,299.68) --
	(268.52,299.66) --
	(268.83,299.56) --
	(268.94,299.63) --
	(269.04,299.62) --
	(269.15,299.66) --
	(269.25,299.66) --
	(269.57,299.64) --
	(269.67,299.65) --
	(269.78,299.69) --
	(269.88,299.58) --
	(269.99,299.57) --
	(270.30,299.62) --
	(270.40,299.73) --
	(270.51,299.69) --
	(270.61,299.67) --
	(270.72,299.87) --
	(271.03,299.77) --
	(271.14,299.72) --
	(271.24,299.65) --
	(271.35,299.59) --
	(271.45,299.64) --
	(271.77,299.63) --
	(271.87,299.61) --
	(271.98,299.62) --
	(272.08,299.69) --
	(272.19,299.70) --
	(272.50,299.71) --
	(272.61,299.65) --
	(272.71,299.62) --
	(272.82,299.61) --
	(272.92,299.62) --
	(273.23,299.86) --
	(273.34,299.96) --
	(273.44,299.85) --
	(273.55,299.80) --
	(273.65,299.74) --
	(273.97,299.85) --
	(274.07,299.76) --
	(274.18,299.72) --
	(274.28,299.71) --
	(274.39,299.70) --
	(274.70,299.67) --
	(274.81,299.66) --
	(274.91,299.66) --
	(275.02,299.87) --
	(275.12,299.96) --
	(275.44,299.88) --
	(275.54,301.07) --
	(275.65,300.85) --
	(275.75,300.45) --
	(275.85,301.19) --
	(276.17,300.69) --
	(276.27,300.94) --
	(276.38,300.30) --
	(276.48,300.18) --
	(276.59,300.09) --
	(276.90,300.14) --
	(277.01,300.06) --
	(277.11,299.95) --
	(277.22,299.81) --
	(277.32,299.72) --
	(277.64,299.71) --
	(277.74,299.78) --
	(277.85,299.70) --
	(277.95,300.06) --
	(278.06,300.08) --
	(278.37,300.01) --
	(278.48,299.74) --
	(278.58,299.76) --
	(278.68,299.79) --
	(278.79,299.71) --
	(279.10,299.74) --
	(279.21,299.93) --
	(279.31,299.85) --
	(279.42,299.83) --
	(279.52,299.89) --
	(279.84,299.77) --
	(279.94,299.87) --
	(280.05,300.38) --
	(280.15,300.19) --
	(280.26,300.07) --
	(280.57,299.96) --
	(280.68,300.33) --
	(280.78,300.25) --
	(280.89,300.11) --
	(280.99,299.96) --
	(281.31,299.88) --
	(281.41,299.60) --
	(281.52,299.61) --
	(281.62,299.66) --
	(281.72,299.70) --
	(282.04,299.70) --
	(282.14,299.75) --
	(282.25,299.68) --
	(282.35,299.72) --
	(282.46,299.68) --
	(282.77,299.60) --
	(282.88,299.66) --
	(282.98,299.70) --
	(283.09,299.62) --
	(283.19,299.72) --
	(283.51,299.69) --
	(283.61,299.73) --
	(283.72,299.65) --
	(283.82,299.82) --
	(283.93,299.99) --
	(284.24,299.85) --
	(284.35,299.98) --
	(284.45,299.69) --
	(284.55,299.57) --
	(284.66,299.57) --
	(284.97,299.50) --
	(285.08,299.52) --
	(285.18,299.74) --
	(285.29,299.71) --
	(285.39,299.66) --
	(285.71,299.67) --
	(285.81,299.59) --
	(285.92,299.54) --
	(286.02,300.02) --
	(286.13,299.93) --
	(286.44,299.78) --
	(286.55,300.68) --
	(286.65,300.35) --
	(286.76,300.27) --
	(286.86,300.09) --
	(287.18,300.30) --
	(287.28,300.15) --
	(287.38,300.15) --
	(287.49,300.37) --
	(287.59,300.15) --
	(287.91,300.05) --
	(288.01,300.09) --
	(288.12,300.00) --
	(288.22,299.40) --
	(288.64,299.42) --
	(288.75,299.01) --
	(288.85,299.84) --
	(288.96,300.38) --
	(289.38,300.08) --
	(289.48,299.92) --
	(289.59,299.74) --
	(289.69,298.93) --
	(289.80,298.69) --
	(290.11,299.11) --
	(290.21,299.34) --
	(290.32,299.92) --
	(290.42,299.70) --
	(290.53,299.30) --
	(290.84,300.52) --
	(290.95,300.20) --
	(291.05,300.03) --
	(291.16,300.55) --
	(291.26,299.93) --
	(291.58,303.53) --
	(291.68,304.04) --
	(291.79,303.10) --
	(291.89,302.73) --
	(292.00,302.17) --
	(292.31,301.04) --
	(292.42,301.04) --
	(292.52,300.59) --
	(292.63,300.59) --
	(292.73,300.81) --
	(293.04,300.51) --
	(293.15,300.30) --
	(293.25,300.40) --
	(293.36,300.09) --
	(293.46,300.09) --
	(293.78,301.05) --
	(293.88,300.55) --
	(293.99,300.66) --
	(294.09,300.88) --
	(294.20,300.52) --
	(294.51,300.55) --
	(294.62,301.19) --
	(294.72,300.93) --
	(294.83,300.22) --
	(294.93,299.90) --
	(295.25,299.85) --
	(295.35,299.78) --
	(295.46,299.69) --
	(295.56,299.67) --
	(295.67,299.68) --
	(295.98,299.35) --
	(296.08,299.33) --
	(296.19,299.28) --
	(296.29,299.55) --
	(296.40,299.93) --
	(296.71,299.89) --
	(296.82,299.81) --
	(296.92,299.73) --
	(297.03,299.63) --
	(297.13,299.68) --
	(297.45,299.65) --
	(297.55,299.54) --
	(297.66,299.56) --
	(297.76,299.52) --
	(298.18,299.54) --
	(298.29,299.55) --
	(298.39,299.54) --
	(298.50,299.55) --
	(298.60,299.53) --
	(298.91,299.87) --
	(299.02,300.10) --
	(299.12,299.94) --
	(299.23,300.23) --
	(299.33,300.12) --
	(299.65,300.23) --
	(299.75,300.00) --
	(299.86,300.03) --
	(299.96,299.91) --
	(300.07,299.86) --
	(300.38,299.80) --
	(300.49,299.69) --
	(300.59,299.96) --
	(300.70,300.10) --
	(300.80,299.23) --
	(301.12,299.68) --
	(301.22,299.76) --
	(301.33,300.66) --
	(301.43,300.29) --
	(301.54,299.11) --
	(301.85,299.17) --
	(301.95,300.47) --
	(302.06,300.31) --
	(302.16,300.02) --
	(302.27,300.14) --
	(302.58,299.99) --
	(302.69,299.53) --
	(302.79,299.20) --
	(302.90,299.46) --
	(303.00,299.43) --
	(303.32,299.47) --
	(303.42,299.71) --
	(303.53,299.69) --
	(303.63,299.66) --
	(303.74,299.65) --
	(304.05,299.62) --
	(304.16,299.65) --
	(304.26,299.68) --
	(304.37,299.91) --
	(304.47,299.79) --
	(304.78,299.75) --
	(304.89,299.72) --
	(304.99,299.68) --
	(305.10,299.69) --
	(305.20,299.78) --
	(305.52,299.87) --
	(305.62,299.95) --
	(305.73,299.92) --
	(305.83,299.68) --
	(305.94,299.67) --
	(306.25,299.81) --
	(306.36,299.79) --
	(306.46,299.71) --
	(306.57,299.54) --
	(306.67,299.60) --
	(306.99,300.03) --
	(307.09,300.53) --
	(307.20,300.20) --
	(307.30,299.77) --
	(307.40,299.68) --
	(307.72,299.88) --
	(307.82,300.19) --
	(307.93,299.91) --
	(308.03,300.21) --
	(308.14,300.07) --
	(308.45,299.91) --
	(308.56,299.76) --
	(308.66,300.15) --
	(308.77,299.97) --
	(308.87,299.48) --
	(309.19,299.45) --
	(309.29,299.49) --
	(309.40,299.85) --
	(309.50,299.96) --
	(309.61,299.92) --
	(309.92,299.78) --
	(310.03,299.69) --
	(310.13,299.65) --
	(310.23,299.76) --
	(310.34,299.54) --
	(310.65,299.59) --
	(310.76,299.59) --
	(310.86,299.57) --
	(310.97,299.75) --
	(311.07,299.94) --
	(311.39,299.66) --
	(311.49,299.75) --
	(311.60,299.85) --
	(311.70,299.66) --
	(311.81,299.58) --
	(312.12,299.52) --
	(312.23,299.29) --
	(312.33,299.47) --
	(312.44,299.45) --
	(312.54,299.33) --
	(312.86,298.95) --
	(312.96,298.43) --
	(313.06,298.87) --
	(313.17,299.18) --
	(313.27,299.24) --
	(313.59,299.14) --
	(313.69,298.07) --
	(313.80,298.75) --
	(313.90,299.34) --
	(314.01,299.41) --
	(314.32,299.66) --
	(314.43,299.46) --
	(314.53,299.68) --
	(314.64,298.17) --
	(314.74,298.75) --
	(315.06,299.12) --
	(315.16,299.08) --
	(315.27,299.31) --
	(315.37,299.15) --
	(315.48,299.27) --
	(315.79,299.46) --
	(315.90,299.49) --
	(316.00,299.33) --
	(316.10,299.50) --
	(316.21,299.87) --
	(316.52,299.69) --
	(316.63,299.70) --
	(316.73,299.66) --
	(316.84,299.83) --
	(316.94,299.93) --
	(317.26,299.21) --
	(317.36,299.18) --
	(317.47,299.85) --
	(317.57,301.14) --
	(317.68,300.71) --
	(317.99,300.17) --
	(318.10,300.23) --
	(318.20,300.06) --
	(318.31,300.01) --
	(318.41,300.07) --
	(318.73,300.13) --
	(318.83,299.77) --
	(318.93,299.78) --
	(319.04,299.73) --
	(319.14,299.69) --
	(319.46,299.74) --
	(319.56,299.66) --
	(319.67,299.70) --
	(319.77,299.64) --
	(319.88,299.52) --
	(320.19,299.50) --
	(320.30,299.44) --
	(320.40,299.37) --
	(320.51,299.69) --
	(320.61,299.76) --
	(320.93,299.85) --
	(321.03,299.29) --
	(321.14,299.16) --
	(321.24,298.88) --
	(321.35,299.11) --
	(321.66,299.55) --
	(321.76,299.38) --
	(321.87,299.43) --
	(321.97,299.63) --
	(322.08,299.59) --
	(322.39,299.59) --
	(322.50,299.55) --
	(322.60,300.06) --
	(322.71,299.94) --
	(322.81,299.85) --
	(323.13,299.86) --
	(323.23,299.16) --
	(323.34,299.33) --
	(323.44,299.42) --
	(323.55,299.47) --
	(323.86,299.68) --
	(323.97,299.78) --
	(324.07,299.71) --
	(324.18,300.30) --
	(324.28,299.82) --
	(324.59,299.57) --
	(324.70,299.56) --
	(324.80,299.85) --
	(324.91,299.79) --
	(325.01,299.87) --
	(325.33,299.82) --
	(325.43,300.09) --
	(325.54,299.95) --
	(325.64,299.86) --
	(325.75,299.80) --
	(326.06,299.93) --
	(326.17,299.83) --
	(326.27,299.81) --
	(326.38,299.68) --
	(326.48,299.76) --
	(326.90,299.72) --
	(327.01,299.83) --
	(327.11,299.86) --
	(327.22,299.74) --
	(327.53,299.84) --
	(327.63,299.71) --
	(327.74,300.07) --
	(327.84,300.10) --
	(327.95,299.96) --
	(328.26,299.77) --
	(328.37,299.01) --
	(328.47,298.75) --
	(328.58,299.36) --
	(328.68,299.34) --
	(329.00,299.49) --
	(329.10,299.23) --
	(329.21,299.10) --
	(329.31,299.16) --
	(329.42,299.28) --
	(329.73,299.67) --
	(329.84,299.50) --
	(329.94,299.46) --
	(330.05,299.62) --
	(330.15,299.52) --
	(330.46,299.66) --
	(330.57,299.50) --
	(330.67,299.52) --
	(330.78,299.92) --
	(330.88,299.82) --
	(331.20,299.78) --
	(331.30,299.85) --
	(331.41,299.89) --
	(331.51,299.83) --
	(331.62,299.75) --
	(331.93,299.48) --
	(332.04,299.78) --
	(332.14,299.67) --
	(332.25,299.63) --
	(332.35,299.58) --
	(332.67,299.47) --
	(332.77,299.52) --
	(332.88,299.33) --
	(332.98,299.43) --
	(333.09,299.55) --
	(333.40,299.69) --
	(333.50,299.74) --
	(333.61,299.75) --
	(333.71,299.82) --
	(333.82,299.99) --
	(334.13,299.88) --
	(334.24,299.78) --
	(334.34,299.73) --
	(334.45,300.08) --
	(334.55,300.03) --
	(334.87,299.87) --
	(334.97,299.81) --
	(335.08,299.74) --
	(335.18,299.72) --
	(335.29,299.70) --
	(335.60,299.67) --
	(335.71,299.67) --
	(335.81,299.73) --
	(335.92,299.70) --
	(336.02,299.67) --
	(336.33,299.62) --
	(336.44,299.68) --
	(336.54,299.74) --
	(336.65,300.13) --
	(336.75,300.20) --
	(337.07,300.03) --
	(337.17,299.93) --
	(337.28,299.90) --
	(337.38,299.83) --
	(337.49,299.73) --
	(337.80,299.57) --
	(337.91,299.45) --
	(338.01,299.49) --
	(338.12,299.46) --
	(338.54,299.50) --
	(338.64,299.53) --
	(338.75,299.21) --
	(338.85,299.42) --
	(338.95,299.47) --
	(339.27,299.32) --
	(339.37,299.53) --
	(339.48,299.51) --
	(339.58,299.51) --
	(339.69,299.53) --
	(340.00,299.56) --
	(340.11,299.57) --
	(340.21,299.36) --
	(340.32,299.39) --
	(340.42,300.22) --
	(340.74,300.03) --
	(340.84,299.76) --
	(340.95,299.72) --
	(341.05,299.81) --
	(341.16,299.68) --
	(341.47,299.66) --
	(341.58,299.71) --
	(341.68,299.74) --
	(341.78,299.72) --
	(341.89,299.74) --
	(342.20,299.60) --
	(342.31,299.60) --
	(342.41,299.64) --
	(342.52,299.65) --
	(342.62,299.90) --
	(342.94,299.81) --
	(343.04,299.76) --
	(343.15,299.64) --
	(343.25,300.08) --
	(343.36,299.91) --
	(343.67,299.92) --
	(343.78,299.81) --
	(343.88,299.68) --
	(343.99,299.53) --
	(344.09,299.51) --
	(344.41,299.45) --
	(344.51,299.48) --
	(344.61,299.48) --
	(344.72,299.47) --
	(344.82,299.49) --
	(345.14,299.52) --
	(345.24,299.52) --
	(345.35,299.52) --
	(345.45,299.60) --
	(345.56,299.57) --
	(345.87,299.58) --
	(345.98,299.63) --
	(346.08,299.65) --
	(346.19,299.68) --
	(346.29,299.67) --
	(346.61,299.60) --
	(346.71,300.03) --
	(346.82,299.90) --
	(346.92,299.81) --
	(347.03,299.75) --
	(347.34,299.93) --
	(347.44,299.83) --
	(347.55,299.73) --
	(347.65,299.70) --
	(347.76,299.74) --
	(348.07,299.71) --
	(348.18,299.59) --
	(348.28,299.58) --
	(348.39,299.62) --
	(348.49,299.51) --
	(348.81,299.60) --
	(348.91,299.54) --
	(349.02,299.68) --
	(349.12,299.77) --
	(349.23,299.69) --
	(349.54,299.59) --
	(349.65,299.59) --
	(349.75,299.73) --
	(349.86,299.71) --
	(349.96,299.67) --
	(350.28,299.76) --
	(350.38,299.68) --
	(350.48,299.66) --
	(350.59,299.78) --
	(350.69,299.64) --
	(351.01,299.61) --
	(351.11,299.73) --
	(351.22,299.66) --
	(351.32,299.41) --
	(351.43,299.49) --
	(351.74,299.41) --
	(351.85,299.40) --
	(351.95,299.45) --
	(352.06,299.55) --
	(352.16,299.57) --
	(352.48,299.58) --
	(352.58,299.58) --
	(352.69,299.59) --
	(352.79,299.58) --
	(352.90,299.52) --
	(353.21,299.53) --
	(353.31,299.54) --
	(353.42,299.76) --
	(353.52,299.69) --
	(353.63,299.67) --
	(353.94,299.65) --
	(354.05,299.72) --
	(354.15,299.67) --
	(354.26,299.75) --
	(354.36,299.73) --
	(354.68,299.69) --
	(354.78,299.67) --
	(354.89,299.64) --
	(354.99,299.44) --
	(355.10,299.48) --
	(355.41,299.50) --
	(355.52,300.60) --
	(355.62,300.34) --
	(355.73,300.11) --
	(355.83,299.93) --
	(356.14,299.84) --
	(356.25,299.63) --
	(356.35,299.59) --
	(356.46,299.59) --
	(356.56,299.67) --
	(356.88,299.68) --
	(356.98,299.66) --
	(357.09,299.61) --
	(357.19,299.60) --
	(357.30,299.64) --
	(357.61,299.66) --
	(357.72,299.72) --
	(357.82,299.68) --
	(357.93,299.68) --
	(358.03,299.79) --
	(358.35,299.61) --
	(358.45,299.61) --
	(358.56,299.54) --
	(358.66,299.55) --
	(358.77,299.45) --
	(359.08,299.50) --
	(359.18,299.53) --
	(359.29,299.69) --
	(359.39,299.60) --
	(359.50,299.60) --
	(359.81,299.41) --
	(359.92,300.14) --
	(360.02,299.95) --
	(360.13,299.85) --
	(360.23,299.79) --
	(360.55,299.69) --
	(360.65,299.63) --
	(360.76,300.04) --
	(360.86,299.97) --
	(360.97,299.81) --
	(361.28,299.56) --
	(361.39,299.54) --
	(361.49,299.60) --
	(361.60,299.57) --
	(361.70,299.59) --
	(362.01,299.57) --
	(362.12,299.58) --
	(362.22,299.57) --
	(362.33,299.55) --
	(362.43,299.56) --
	(362.75,299.62) --
	(362.85,299.43) --
	(362.96,299.48) --
	(363.06,299.62) --
	(363.17,299.69) --
	(363.48,299.44) --
	(363.59,299.51) --
	(363.69,299.19) --
	(363.80,299.95) --
	(363.90,300.15) --
	(364.22,299.98) --
	(364.32,299.86) --
	(364.43,299.77) --
	(364.53,299.78) --
	(364.63,299.68) --
	(365.05,299.60) --
	(365.16,299.63) --
	(365.26,299.74) --
	(365.37,299.69) --
	(365.79,299.67) --
	(365.89,299.68) --
	(366.00,299.60) --
	(366.10,299.59) --
	(366.42,299.61) --
	(366.52,299.65) --
	(366.63,299.82) --
	(366.73,299.77) --
	(366.84,299.75) --
	(367.15,299.65) --
	(367.26,299.63) --
	(367.36,299.68) --
	(367.46,299.53) --
	(367.57,299.57) --
	(367.88,299.61) --
	(367.99,299.62) --
	(368.09,299.52) --
	(368.20,299.54) --
	(368.30,299.56) --
	(368.62,299.56) --
	(368.72,299.71) --
	(368.83,299.70) --
	(368.93,299.64) --
	(369.04,299.64) --
	(369.35,299.65) --
	(369.46,299.76) --
	(369.56,299.61) --
	(369.67,299.47) --
	(369.77,299.62) --
	(370.09,299.59) --
	(370.19,299.57) --
	(370.30,299.54) --
	(370.40,299.46) --
	(370.50,299.54) --
	(370.82,299.75) --
	(370.92,300.01) --
	(371.03,299.89) --
	(371.13,299.78) --
	(371.24,299.76) --
	(371.55,300.05) --
	(371.66,299.90) --
	(371.76,299.70) --
	(371.87,300.23) --
	(371.97,299.74) --
	(372.29,299.73) --
	(372.39,299.50) --
	(372.50,299.51) --
	(372.60,299.56) --
	(372.71,299.50) --
	(373.02,300.02) --
	(373.13,299.68) --
	(373.23,299.73) --
	(373.33,299.54) --
	(373.44,299.69) --
	(373.75,299.53) --
	(373.86,299.54) --
	(373.96,299.88) --
	(374.07,299.90) --
	(374.17,299.86) --
	(374.49,299.52) --
	(374.59,299.68) --
	(374.70,299.69) --
	(374.80,299.67) --
	(375.22,299.59) --
	(375.33,299.59) --
	(375.43,299.56) --
	(375.54,299.56) --
	(375.64,299.56) --
	(375.96,299.57) --
	(376.06,299.81) --
	(376.16,299.91) --
	(376.27,300.00) --
	(376.37,299.88) --
	(376.69,299.87) --
	(376.79,299.90) --
	(376.90,299.80) --
	(377.00,299.95) --
	(377.11,299.93) --
	(377.42,299.83) --
	(377.53,299.83) --
	(377.63,299.86) --
	(377.74,299.82) --
	(377.84,299.86) --
	(378.16,299.79) --
	(378.26,299.83) --
	(378.37,300.02) --
	(378.47,299.86) --
	(378.58,299.79) --
	(378.89,299.98) --
	(378.99,299.99) --
	(379.10,299.88) --
	(379.20,299.91) --
	(379.31,299.82) --
	(379.62,299.70) --
	(379.73,299.79) --
	(379.83,299.75) --
	(379.94,299.66) --
	(380.04,299.67) --
	(380.36,299.70) --
	(380.46,299.72) --
	(380.57,299.77) --
	(380.67,299.66) --
	(380.78,299.64) --
	(381.09,300.12) --
	(381.20,299.95) --
	(381.30,299.98) --
	(381.41,299.97) --
	(381.51,299.87) --
	(381.82,299.93) --
	(381.93,299.71) --
	(382.03,299.70) --
	(382.14,299.69) --
	(382.24,299.86) --
	(382.56,299.81) --
	(382.66,299.76) --
	(382.77,299.66) --
	(382.87,299.74) --
	(382.98,299.71) --
	(383.29,300.32) --
	(383.40,300.37) --
	(383.50,300.15) --
	(383.61,300.01) --
	(383.71,299.84) --
	(384.03,299.84) --
	(384.13,299.80) --
	(384.24,299.67) --
	(384.34,300.02) --
	(384.45,299.89) --
	(384.76,299.79) --
	(384.86,299.55) --
	(384.97,299.57) --
	(385.07,299.57) --
	(385.18,299.51) --
	(385.49,299.56) --
	(385.60,299.68) --
	(385.70,299.64) --
	(385.81,299.86) --
	(385.91,299.64) --
	(386.23,299.72) --
	(386.33,299.97) --
	(386.44,299.85) --
	(386.54,299.86) --
	(386.65,299.79) --
	(386.96,299.74) --
	(387.07,299.71) --
	(387.17,299.68) --
	(387.28,299.66) --
	(387.38,299.62) --
	(387.69,299.63) --
	(387.80,299.64) --
	(387.90,299.61) --
	(388.01,299.71) --
	(388.11,299.68) --
	(388.43,299.65) --
	(388.53,299.68) --
	(388.64,299.67) --
	(388.74,299.67) --
	(388.85,299.65) --
	(389.16,299.71) --
	(389.27,299.65) --
	(389.37,299.65) --
	(389.48,299.75) --
	(389.58,299.75) --
	(389.90,299.71) --
	(390.00,299.68) --
	(390.11,299.64) --
	(390.21,299.65) --
	(390.32,299.67) --
	(390.63,299.68) --
	(390.73,299.66) --
	(390.84,299.65) --
	(390.94,299.78) --
	(391.05,299.78) --
	(391.36,299.72) --
	(391.47,299.74) --
	(391.57,299.74) --
	(391.68,299.62) --
	(391.78,299.53) --
	(392.10,299.64) --
	(392.20,299.70) --
	(392.31,299.51) --
	(392.41,299.35) --
	(392.52,299.70) --
	(392.83,299.68) --
	(392.94,299.55) --
	(393.04,299.38) --
	(393.15,299.53) --
	(393.25,299.48) --
	(393.56,299.52) --
	(393.67,299.81) --
	(393.77,299.74) --
	(393.88,299.76) --
	(393.98,299.56) --
	(394.30,299.50) --
	(394.40,299.60) --
	(394.51,299.59) --
	(394.61,299.53) --
	(394.72,299.40) --
	(395.03,299.40) --
	(395.14,299.46) --
	(395.24,299.41) --
	(395.35,299.74) --
	(395.45,300.04) --
	(395.77,299.96) --
	(395.87,299.86) --
	(395.98,299.74) --
	(396.08,299.77) --
	(396.18,299.71) --
	(396.50,299.69) --
	(396.60,299.57) --
	(396.71,299.93) --
	(396.81,299.83) --
	(396.92,299.68) --
	(397.23,299.56) --
	(397.34,299.57) --
	(397.44,299.81) --
	(397.55,299.71) --
	(397.65,300.33) --
	(397.97,300.12) --
	(398.07,299.94) --
	(398.18,299.80) --
	(398.28,299.73) --
	(398.39,299.70) --
	(398.70,299.68) --
	(398.81,300.00) --
	(398.91,299.22) --
	(399.01,299.31) --
	(399.12,299.44) --
	(399.43,299.56) --
	(399.54,299.68) --
	(399.64,299.28) --
	(399.75,299.39) --
	(399.85,299.39) --
	(400.17,299.33) --
	(400.27,299.26) --
	(400.38,299.36) --
	(400.48,300.01) --
	(400.59,299.97) --
	(400.90,299.86) --
	(401.01,300.14) --
	(401.11,299.85) --
	(401.22,299.88) --
	(401.32,300.18) --
	(401.64,300.03) --
	(401.74,299.85) --
	(401.84,299.83) --
	(401.95,299.73) --
	(402.05,299.82) --
	(402.37,299.65) --
	(402.47,299.63) --
	(402.58,300.83) --
	(402.68,300.64) --
	(402.79,299.90) --
	(403.10,299.78) --
	(403.31,300.63) --
	(403.42,300.45) --
	(403.52,301.12) --
	(403.84,300.73) --
	(404.05,299.90) --
	(404.15,300.26) --
	(404.26,299.98) --
	(404.57,300.23) --
	(404.68,300.06) --
	(404.78,300.37) --
	(404.88,299.78) --
	(404.99,299.73) --
	(405.30,299.47) --
	(405.41,299.86) --
	(405.51,300.07) --
	(405.62,299.93) --
	(405.72,299.80) --
	(406.04,299.46) --
	(406.14,299.47) --
	(406.25,299.46) --
	(406.35,299.42) --
	(406.46,299.35) --
	(406.77,299.42) --
	(406.88,299.70) --
	(406.98,299.71) --
	(407.09,299.66) --
	(407.19,299.58) --
	(407.51,299.40) --
	(407.61,299.45) --
	(407.71,299.53) --
	(407.82,299.46) --
	(407.92,299.50) --
	(408.24,299.38) --
	(408.34,299.46) --
	(408.45,299.42) --
	(408.55,299.66) --
	(408.66,299.53) --
	(408.97,299.83) --
	(409.08,299.71) --
	(409.18,299.65) --
	(409.29,299.74) --
	(409.39,299.70) --
	(409.71,299.67) --
	(409.81,299.98) --
	(409.92,299.88) --
	(410.02,300.12) --
	(410.13,299.96) --
	(410.44,300.10) --
	(410.54,299.99) --
	(410.65,299.84) --
	(410.75,299.75) --
	(410.86,299.72) --
	(411.17,299.75) --
	(411.28,299.67) --
	(411.38,299.67) --
	(411.49,299.51) --
	(411.59,299.54) --
	(411.91,299.60) --
	(412.01,299.56) --
	(412.12,299.57) --
	(412.22,299.63) --
	(412.33,299.76) --
	(412.64,299.73) --
	(412.75,299.68) --
	(412.85,299.77) --
	(412.96,299.72) --
	(413.06,299.64) --
	(413.37,299.57) --
	(413.48,299.45) --
	(413.58,299.39) --
	(413.69,299.36) --
	(413.79,299.47) --
	(414.11,300.29) --
	(414.21,299.93) --
	(414.32,299.65) --
	(414.42,299.15) --
	(414.53,299.17) --
	(414.84,299.26) --
	(414.95,299.53) --
	(415.05,299.50) --
	(415.16,299.50) --
	(415.58,299.25) --
	(415.68,299.38) --
	(415.79,299.42) --
	(415.89,299.42) --
	(416.00,299.46) --
	(416.31,299.65) --
	(416.41,299.60) --
	(416.52,299.56) --
	(416.62,299.65) --
	(416.73,299.40) --
	(417.04,299.44) --
	(417.15,299.44) --
	(417.25,299.59) --
	(417.36,299.63) --
	(417.46,299.61) --
	(417.78,299.57) --
	(417.88,299.61) --
	(417.99,299.63) --
	(418.09,299.64) --
	(418.20,299.36) --
	(418.51,299.49) --
	(418.62,299.50) --
	(418.72,299.50) --
	(418.83,299.56) --
	(418.93,299.68) --
	(419.24,299.53) --
	(419.35,299.48) --
	(419.45,299.58) --
	(419.56,299.67) --
	(419.66,300.88) --
	(419.98,300.96) --
	(420.08,300.83) --
	(420.19,300.80) --
	(420.29,300.77) --
	(420.40,300.20) --
	(420.71,300.47) --
	(420.82,300.08) --
	(420.92,300.02) --
	(421.03,299.93) --
	(421.13,300.09) --
	(421.45,299.88) --
	(421.55,299.60) --
	(421.66,299.07) --
	(421.76,299.38) --
	(421.87,298.89) --
	(422.18,299.17) --
	(422.28,299.34) --
	(422.39,299.32) --
	(422.49,299.15) --
	(422.60,299.24) --
	(422.91,299.35) --
	(423.02,299.26) --
	(423.12,299.70) --
	(423.23,299.75) --
	(423.33,299.62) --
	(423.65,300.20) --
	(423.75,300.04) --
	(423.86,299.91) --
	(423.96,300.50) --
	(424.07,300.03) --
	(424.38,299.91) --
	(424.49,299.85) --
	(424.59,301.56) --
	(424.70,301.24) --
	(424.80,301.15) --
	(425.11,300.78) --
	(425.22,299.99) --
	(425.32,300.34) --
	(425.43,300.43) --
	(425.53,300.20) --
	(425.85,300.03) --
	(425.95,299.89) --
	(426.06,299.80) --
	(426.16,300.64) --
	(426.27,296.08) --
	(426.58,296.76) --
	(426.69,298.52) --
	(426.79,299.18) --
	(426.90,298.19) --
	(427.00,299.12) --
	(427.32,299.17) --
	(427.42,299.28) --
	(427.53,300.41) --
	(427.63,300.97) --
	(427.73,300.52) --
	(428.05,300.17) --
	(428.15,299.86) --
	(428.26,299.87) --
	(428.36,299.84) --
	(428.47,299.88) --
	(428.78,300.10) --
	(428.89,300.06) --
	(428.99,299.76) --
	(429.10,299.88) --
	(429.20,300.10) --
	(429.52,299.58) --
	(429.62,300.86) --
	(429.73,300.39) --
	(429.83,299.93) --
	(429.94,299.91) --
	(430.25,299.86) --
	(430.36,299.71) --
	(430.46,299.47) --
	(430.56,299.67) --
	(430.67,299.60) --
	(430.98,299.56) --
	(431.09,302.54) --
	(431.19,306.25) --
	(431.30,304.98) --
	(431.40,303.46) --
	(431.72,302.42) --
	(431.82,301.45) --
	(431.93,300.79) --
	(432.03,300.56) --
	(432.14,300.33) --
	(432.45,300.20) --
	(432.56,297.46) --
	(432.66,297.95) --
	(432.77,299.02) --
	(432.87,299.17) --
	(433.19,299.21) --
	(433.29,299.31) --
	(433.39,299.38) --
	(433.50,299.44) --
	(433.60,299.58) --
	(433.92,299.76) --
	(434.02,299.78) --
	(434.13,299.72) --
	(434.23,299.69) --
	(434.34,299.65) --
	(434.65,299.66) --
	(434.76,299.71) --
	(434.86,299.68) --
	(434.97,299.51) --
	(435.07,299.63) --
	(435.39,299.49) --
	(435.49,299.76) --
	(435.60,299.72) --
	(435.70,299.71) --
	(435.81,299.06) --
	(436.12,299.14) --
	(436.22,299.38) --
	(436.33,299.61) --
	(436.43,299.90) --
	(436.54,299.78) --
	(436.85,299.69) --
	(436.96,299.68) --
	(437.06,299.65) --
	(437.17,299.62) --
	(437.27,299.60) --
	(437.59,299.61) --
	(437.69,299.85) --
	(437.80,299.69) --
	(437.90,299.89) --
	(438.01,299.82) --
	(438.32,299.69) --
	(438.43,299.69) --
	(438.53,299.54) --
	(438.64,299.55) --
	(438.74,299.61) --
	(439.06,299.06) --
	(439.16,299.79) --
	(439.26,299.74) --
	(439.37,299.84) --
	(439.47,299.68) --
	(439.79,299.49) --
	(439.89,299.53) --
	(440.00,299.57) --
	(440.10,299.79) --
	(440.21,299.92) --
	(440.52,299.21) --
	(440.63,299.32) --
	(440.73,299.63) --
	(440.84,299.71) --
	(440.94,299.68) --
	(441.26,299.70) --
	(441.36,299.49) --
	(441.57,299.34) --
	(441.68,299.43) --
	(441.99,299.45) --
	(442.09,299.43) --
	(442.30,299.79) --
	(442.41,299.75) --
	(442.72,301.11) --
	(442.83,300.56) --
	(442.93,300.36) --
	(443.04,300.05) --
	(443.14,299.90) --
	(443.46,299.89) --
	(443.56,299.73) --
	(443.67,299.54) --
	(443.77,299.58) --
	(443.88,299.56) --
	(444.19,299.50) --
	(444.30,299.44) --
	(444.40,299.39) --
	(444.51,299.83) --
	(444.61,299.77) --
	(444.92,299.69) --
	(445.03,299.59) --
	(445.13,299.61) --
	(445.24,299.40) --
	(445.34,299.93) --
	(445.66,299.84) --
	(445.76,301.66) --
	(445.87,300.97) --
	(445.97,300.49) --
	(446.08,300.28) --
	(446.39,300.11) --
	(446.50,300.45) --
	(446.60,300.17) --
	(446.71,300.38) --
	(446.81,300.29) --
	(447.13,300.07) --
	(447.23,300.08) --
	(447.34,299.96) --
	(447.44,300.09) --
	(447.55,299.95) --
	(447.86,300.01) --
	(447.96,300.74) --
	(448.07,300.45) --
	(448.17,300.10) --
	(448.28,300.39) --
	(448.59,300.13) --
	(448.70,299.99) --
	(448.80,299.83) --
	(448.91,299.94) --
	(449.01,299.95) --
	(449.33,301.10) --
	(449.43,300.83) --
	(449.54,302.27) --
	(449.64,300.90) --
	(449.75,300.80) --
	(450.06,300.43) --
	(450.17,304.18) --
	(450.27,303.41) --
	(450.38,304.02) --
	(450.48,305.49) --
	(450.79,304.66) --
	(450.90,303.41) --
	(451.00,302.36) --
	(451.11,301.61) --
	(451.21,301.64) --
	(451.53,302.71) --
	(451.63,303.76) --
	(451.74,302.62) --
	(451.84,301.27) --
	(451.95,302.58) --
	(452.26,301.43) --
	(452.37,300.33) --
	(452.47,300.24) --
	(452.58,300.01) --
	(453.00,299.83) --
	(453.10,299.76) --
	(453.21,301.96) --
	(453.31,302.27) --
	(453.41,301.70) --
	(453.73,301.15) --
	(453.83,303.38) --
	(453.94,308.59) --
	(454.04,305.97) --
	(454.15,303.49) --
	(454.46,302.33) --
	(454.57,300.42) --
	(454.67,300.61) --
	(454.78,299.19) --
	(454.88,301.29) --
	(455.20,299.16) --
	(455.30,299.00) --
	(455.41,298.39) --
	(455.51,298.49) --
	(455.62,298.69) --
	(455.93,298.85) --
	(456.04,299.48) --
	(456.14,299.30) --
	(456.24,299.78) --
	(456.35,300.74) --
	(456.66,300.17) --
	(456.77,298.13) --
	(456.87,298.60) --
	(456.98,298.48) --
	(457.08,297.79) --
	(457.40,298.01) --
	(457.50,299.52) --
	(457.61,298.59) --
	(457.71,301.07) --
	(457.82,300.51) --
	(458.13,300.22) --
	(458.24,296.35) --
	(458.34,300.22) --
	(458.45,300.10) --
	(458.55,299.94) --
	(458.87,301.64) --
	(458.97,302.61) --
	(459.08,301.66) --
	(459.18,301.12) --
	(459.28,299.27) --
	(459.60,299.48) --
	(459.70,299.93) --
	(459.81,298.87) --
	(459.91,299.08) --
	(460.02,299.77) --
	(460.33,300.00) --
	(460.44,299.71) --
	(460.54,299.24) --
	(460.65,300.18) --
	(460.75,299.33) --
	(461.07,299.40) --
	(461.17,300.51) --
	(461.28,299.97) --
	(461.38,299.35) --
	(461.49,299.66) --
	(461.80,299.59) --
	(461.91,299.60) --
	(462.01,299.60) --
	(462.11,299.60) --
	(462.22,299.85) --
	(462.53,299.32) --
	(462.64,299.88) --
	(462.74,299.80) --
	(462.85,300.02) --
	(462.95,300.01) --
	(463.27,299.83) --
	(463.37,299.71) --
	(463.48,299.83) --
	(463.58,299.75) --
	(463.69,299.31) --
	(464.00,299.37) --
	(464.11,299.58) --
	(464.21,299.56) --
	(464.32,299.69) --
	(464.42,299.58) --
	(464.74,300.57) --
	(464.84,301.59) --
	(464.94,301.19) --
	(465.05,300.70) --
	(465.15,300.31) --
	(465.47,300.13) --
	(465.57,299.59) --
	(465.68,299.70) --
	(465.78,299.40) --
	(465.89,299.32) --
	(466.20,299.09) --
	(466.31,299.31) --
	(466.41,299.33) --
	(466.52,299.32) --
	(466.62,299.55) --
	(466.94,299.82) --
	(467.04,300.63) --
	(467.15,300.70) --
	(467.25,300.34) --
	(467.36,300.33) --
	(467.67,299.11) --
	(467.77,299.23) --
	(467.88,299.34) --
	(467.98,299.59) --
	(468.09,299.33) --
	(468.40,299.53) --
	(468.51,299.85) --
	(468.61,300.77) --
	(468.72,300.41) --
	(468.82,300.37) --
	(469.14,300.16) --
	(469.24,299.92) --
	(469.35,300.03) --
	(469.45,300.77) --
	(469.56,300.19) --
	(469.87,300.00) --
	(469.98,299.89) --
	(470.08,299.90) --
	(470.19,299.89) --
	(470.29,299.75) --
	(470.60,299.71) --
	(470.71,299.95) --
	(470.81,300.10) --
	(470.92,299.88) --
	(471.02,299.82) --
	(471.34,299.98) --
	(471.44,300.54) --
	(471.55,300.07) --
	(471.65,299.69) --
	(471.76,299.86) --
	(472.07,299.88) --
	(472.18,299.70) --
	(472.28,299.47) --
	(472.39,299.74) --
	(472.49,299.71) --
	(472.81,299.62) --
	(472.91,299.53) --
	(473.02,299.59) --
	(473.12,299.63) --
	(473.23,299.89) --
	(473.54,299.73) --
	(473.64,300.23) --
	(473.75,300.00) --
	(473.85,300.30) --
	(473.96,300.42) --
	(474.27,300.22) --
	(474.38,299.45) --
	(474.48,299.53) --
	(474.59,299.85) --
	(474.69,299.51) --
	(475.01,300.43) --
	(475.11,300.20) --
	(475.22,300.24) --
	(475.32,300.08) --
	(475.43,299.97) --
	(475.74,299.69) --
	(475.85,299.85) --
	(475.95,299.80) --
	(476.06,299.61) --
	(476.16,299.71) --
	(476.47,299.61) --
	(476.58,300.26) --
	(476.68,300.52) --
	(476.79,300.27) --
	(476.89,300.10) --
	(477.21,300.01) --
	(477.31,299.69) --
	(477.42,299.86) --
	(477.52,299.79) --
	(477.63,299.52) --
	(477.94,299.80) --
	(478.05,299.84) --
	(478.15,299.77) --
	(478.26,299.74) --
	(478.36,300.34) --
	(478.68,300.10) --
	(478.78,300.03) --
	(478.89,300.06) --
	(478.99,299.85) --
	(479.10,299.75) --
	(479.41,299.69) --
	(479.51,298.97) --
	(479.62,298.87) --
	(479.72,298.97) --
	(480.14,299.15) --
	(480.25,298.83) --
	(480.35,299.04) --
	(480.46,299.20) --
	(480.88,299.36) --
	(480.98,299.13) --
	(481.09,297.02) --
	(481.19,297.60) --
	(481.30,298.48) --
	(481.61,299.39) --
	(481.72,299.52) --
	(481.82,300.53) --
	(481.93,300.75) --
	(482.03,300.45) --
	(482.34,300.68) --
	(482.45,300.59) --
	(482.55,300.90) --
	(482.66,300.52) --
	(482.76,300.29) --
	(483.08,299.63) --
	(483.18,299.26) --
	(483.29,299.37) --
	(483.39,299.44) --
	(483.50,299.30) --
	(483.81,299.24) --
	(483.92,298.67) --
	(484.02,299.06) --
	(484.13,298.98) --
	(484.23,299.26) --
	(484.55,299.37) --
	(484.65,300.36) --
	(484.76,300.02) --
	(484.86,299.83) --
	(484.96,299.97) --
	(485.28,300.06) --
	(485.38,299.46) --
	(485.49,299.52) --
	(485.59,299.42) --
	(485.70,299.23) --
	(486.01,299.82) --
	(486.12,299.19) --
	(486.22,299.34) --
	(486.33,299.49) --
	(486.43,299.55) --
	(486.75,299.59) --
	(486.85,299.13) --
	(486.96,299.42) --
	(487.06,299.22) --
	(487.17,300.02) --
	(487.48,300.48) --
	(487.59,300.31) --
	(487.69,299.71) --
	(487.79,299.72) --
	(487.90,299.95) --
	(488.21,299.83) --
	(488.32,299.83) --
	(488.42,299.80) --
	(488.53,299.62) --
	(488.63,300.09) --
	(488.95,299.72) --
	(489.05,299.67) --
	(489.16,299.19) --
	(489.26,299.60) --
	(489.37,299.81) --
	(489.68,300.11) --
	(489.79,299.88) --
	(489.89,299.71) --
	(490.00,299.63) --
	(490.42,299.69) --
	(490.52,299.69) --
	(490.62,299.68) --
	(490.73,299.56) --
	(490.83,299.58) --
	(491.15,299.59) --
	(491.25,299.65) --
	(491.36,299.62) --
	(491.46,299.81) --
	(491.57,299.88) --
	(491.88,299.77) --
	(491.99,299.72) --
	(492.09,299.67) --
	(492.20,299.63) --
	(492.30,299.63) --
	(492.62,299.49) --
	(492.72,299.52) --
	(492.83,299.91) --
	(492.93,299.84) --
	(493.04,300.21) --
	(493.35,299.88) --
	(493.46,299.80) --
	(493.56,299.32) --
	(493.66,299.46) --
	(493.77,299.38) --
	(494.08,299.50) --
	(494.19,299.60) --
	(494.29,299.62) --
	(494.40,299.81) --
	(494.50,299.90) --
	(494.82,300.02) --
	(494.92,299.78) --
	(495.03,300.20) --
	(495.13,301.26) --
	(495.24,299.41) --
	(495.55,299.46) --
	(495.66,299.46) --
	(495.76,299.54) --
	(495.87,299.58) --
	(495.97,299.36) --
	(496.29,299.41) --
	(496.39,299.43) --
	(496.49,299.68) --
	(496.60,299.55) --
	(496.70,299.56) --
	(497.02,299.58) --
	(497.12,299.48) --
	(497.23,299.76) --
	(497.33,299.71) --
	(497.44,299.71) --
	(497.75,299.55) --
	(497.86,299.60) --
	(497.96,299.40) --
	(498.07,299.43) --
	(498.17,299.43) --
	(498.49,299.65) --
	(498.59,299.68) --
	(498.70,299.61) --
	(498.80,299.68) --
	(498.91,299.69) --
	(499.22,299.71) --
	(499.32,299.71) --
	(499.43,299.71) --
	(499.53,299.82) --
	(499.64,299.96) --
	(499.95,299.84) --
	(500.06,300.18) --
	(500.16,301.78) --
	(500.27,301.50) --
	(500.37,301.05) --
	(500.69,301.47) --
	(500.79,301.04) --
	(500.90,300.98) --
	(501.00,300.91) --
	(501.11,300.79) --
	(501.42,300.48) --
	(501.53,299.49) --
	(501.63,299.46) --
	(501.74,299.97) --
	(501.84,299.91) --
	(502.15,299.78) --
	(502.26,299.78) --
	(502.36,299.72) --
	(502.47,299.71) --
	(502.57,299.91) --
	(502.89,299.79) --
	(502.99,298.92) --
	(503.10,299.23) --
	(503.20,298.98) --
	(503.31,299.23) --
	(503.62,299.32) --
	(503.73,299.50) --
	(503.83,300.03) --
	(503.94,300.07) --
	(504.04,299.94) --
	(504.36,300.07) --
	(504.46,299.35) --
	(504.57,299.45) --
	(504.67,299.69) --
	(504.78,301.10) --
	(505.09,300.16) --
	(505.19,299.80) --
	(505.30,301.05) --
	(505.40,300.69) --
	(505.51,300.31) --
	(505.82,300.51) --
	(505.93,300.45) --
	(506.03,300.18) --
	(506.14,300.06) --
	(506.24,300.19) --
	(506.56,300.06) --
	(506.66,299.87) --
	(506.77,299.74) --
	(506.87,299.88) --
	(506.98,299.62) --
	(507.29,299.84) --
	(507.40,300.04) --
	(507.50,299.99) --
	(507.61,300.74) --
	(507.71,299.91) --
	(508.02,299.81) --
	(508.13,298.29) --
	(508.23,298.58) --
	(508.34,298.46) --
	(508.44,298.61) --
	(508.76,298.95) --
	(508.86,300.02) --
	(508.97,299.85) --
	(509.07,299.85) --
	(509.18,299.74) --
	(509.49,299.49) --
	(509.60,299.88) --
	(509.70,301.52) --
	(509.81,301.62) --
	(509.91,300.41) --
	(510.23,299.98) --
	(510.33,299.68) --
	(510.44,299.65) --
	(510.54,299.24) --
	(510.65,299.73) --
	(510.96,299.20) --
	(511.06,299.28) --
	(511.17,299.22) --
	(511.27,299.50) --
	(511.38,299.86) --
	(511.69,299.75) --
	(511.80,299.78) --
	(511.90,299.72) --
	(512.01,299.89) --
	(512.11,300.47) --
	(512.43,299.35) --
	(512.53,299.42) --
	(512.64,299.67) --
	(512.74,297.37) --
	(512.85,298.40) --
	(513.16,298.87) --
	(513.27,299.34) --
	(513.37,298.69) --
	(513.48,299.15) --
	(513.58,299.44) --
	(513.89,299.45) --
	(514.00,299.64) --
	(514.10,300.37) --
	(514.21,300.18) --
	(514.31,300.02) --
	(514.63,300.92) --
	(514.73,300.34) --
	(514.84,301.45) --
	(514.94,301.02) --
	(515.05,300.63) --
	(515.36,304.40) --
	(515.47,303.22) --
	(515.57,302.36) --
	(515.68,301.13) --
	(515.78,300.64) --
	(516.10,300.28) --
	(516.20,300.30) --
	(516.31,301.29) --
	(516.41,300.80) --
	(516.51,300.58) --
	(516.83,300.51) --
	(516.93,299.90) --
	(517.04,299.44) --
	(517.14,299.47) --
	(517.25,299.95) --
	(517.56,300.15) --
	(517.67,298.81) --
	(517.77,302.27) --
	(517.88,301.10) --
	(517.98,297.78) --
	(518.30,298.87) --
	(518.40,298.71) --
	(518.51,298.95) --
	(518.61,299.07) --
	(518.72,299.05) --
	(519.03,301.70) --
	(519.14,302.69) --
	(519.24,302.64) --
	(519.34,301.90) --
	(519.45,301.69) --
	(519.76,301.52) --
	(519.87,301.13) --
	(519.97,299.60) --
	(520.08,299.45) --
	(520.18,299.28) --
	(520.50,299.46) --
	(520.60,299.11) --
	(520.71,299.47) --
	(520.81,299.32) --
	(520.92,299.39) --
	(521.23,299.23) --
	(521.34,297.81) --
	(521.44,298.27) --
	(521.55,298.36) --
	(521.65,298.70) --
	(521.97,298.94) --
	(522.07,298.91) --
	(522.17,300.52) --
	(522.28,300.25) --
	(522.38,300.18) --
	(522.70,300.35) --
	(522.80,300.26) --
	(522.91,300.34) --
	(523.01,300.02) --
	(523.12,299.90) --
	(523.43,300.63) --
	(523.54,300.88) --
	(523.64,303.06) --
	(523.75,302.06) --
	(523.85,300.73) --
	(524.17,300.33) --
	(524.27,299.95) --
	(524.38,300.57) --
	(524.48,300.39) --
	(524.59,306.97) --
	(524.90,308.10) --
	(525.00,306.80) --
	(525.11,309.45) --
	(525.21,317.28) --
	(525.32,313.05) --
	(525.63,316.72) --
	(525.74,315.79) --
	(525.84,310.31) --
	(525.95,330.19) --
	(526.05,324.05) --
	(526.37,318.66) --
	(526.47,317.25) --
	(526.58,312.04) --
	(526.68,310.44) --
	(526.79,308.77) --
	(527.10,306.26) --
	(527.21,301.17) --
	(527.31,300.76) --
	(527.42,304.99) --
	(527.52,304.04) --
	(527.84,302.18) --
	(527.94,300.87) --
	(528.04,299.51) --
	(528.15,300.49) --
	(528.25,299.16) --
	(528.57,301.44) --
	(528.67,300.62) --
	(528.78,300.34) --
	(528.88,300.68) --
	(528.99,300.45) --
	(529.30,300.16) --
	(529.41,300.89) --
	(529.51,301.26) --
	(529.62,301.29) --
	(530.04,299.11) --
	(530.14,299.28) --
	(530.25,299.92) --
	(530.35,299.78) --
	(530.46,300.17) --
	(530.77,300.33) --
	(530.87,300.49) --
	(530.98,301.94) --
	(531.08,301.52) --
	(531.19,299.96) --
	(531.50,299.83) --
	(531.61,299.93) --
	(531.71,299.48) --
	(531.82,300.40) --
	(531.92,300.34) --
	(532.24,299.82) --
	(532.34,302.20) --
	(532.45,300.47) --
	(532.55,298.92) --
	(532.66,300.07) --
	(532.97,298.05) --
	(533.08,298.02) --
	(533.18,298.20) --
	(533.29,298.56) --
	(533.39,298.56) --
	(533.70,298.71) --
	(533.81,299.08) --
	(533.91,299.19) --
	(534.02,299.49) --
	(534.12,299.16) --
	(534.44,299.39) --
	(534.54,299.53) --
	(534.65,300.08) --
	(534.75,302.38) --
	(534.86,301.63) --
	(535.17,300.97) --
	(535.28,300.59) --
	(535.38,300.16) --
	(535.49,300.01) --
	(535.59,300.11) --
	(535.91,299.95) --
	(536.01,299.93) --
	(536.12,299.13) --
	(536.22,296.47) --
	(536.33,297.32) --
	(536.64,299.48) --
	(536.74,299.57) --
	(536.85,299.64) --
	(536.95,299.47) --
	(537.06,299.19) --
	(537.37,298.80) --
	(537.48,299.10) --
	(537.58,299.16) --
	(537.69,299.06) --
	(537.79,298.94) --
	(538.11,298.87) --
	(538.21,299.87) --
	(538.32,299.49) --
	(538.42,299.21) --
	(538.53,300.68) --
	(538.84,299.82) --
	(538.95,299.25) --
	(539.05,297.42) --
	(539.16,297.88) --
	(539.26,298.36) --
	(539.57,298.06) --
	(539.68,298.26) --
	(539.78,298.59) --
	(539.89,298.86) --
	(539.99,299.01) --
	(540.31,299.07) --
	(540.41,300.07) --
	(540.52,300.17) --
	(540.62,300.13) --
	(540.73,299.88) --
	(541.04,299.30) --
	(541.15,296.70) --
	(541.25,297.60) --
	(541.36,298.76) --
	(541.46,298.94) --
	(541.78,299.03) --
	(541.88,299.05) --
	(541.99,299.21) --
	(542.09,299.38) --
	(542.19,299.53) --
	(542.51,299.59) --
	(542.61,298.80) --
	(542.72,298.65) --
	(542.82,298.90) --
	(542.93,300.43) --
	(543.24,300.25) --
	(543.35,300.44) --
	(543.45,299.55) --
	(543.56,300.10) --
	(543.66,299.05) --
	(543.98,299.62) --
	(544.08,295.37) --
	(544.19,298.42) --
	(544.29,299.64) --
	(544.40,299.35) --
	(544.71,299.16) --
	(544.82,301.52) --
	(544.92,301.47) --
	(545.02,304.67) --
	(545.13,303.48) --
	(545.44,301.21) --
	(545.55,300.52) --
	(545.65,300.41) --
	(545.76,300.60) --
	(545.86,300.75) --
	(546.18,300.31) --
	(546.28,300.04) --
	(546.39,299.59) --
	(546.49,299.53) --
	(546.60,299.51) --
	(546.91,299.70) --
	(547.02,300.26) --
	(547.12,301.02) --
	(547.23,301.79) --
	(547.33,302.06) --
	(547.65,301.35) --
	(547.75,300.57) --
	(547.86,299.90) --
	(547.96,301.15) --
	(548.06,300.82) --
	(548.38,297.86) --
	(548.48,298.40) --
	(548.59,298.49) --
	(548.69,298.62) --
	(548.80,298.53);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (524.48,246.17) -- (524.48,341.40);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (524.90,246.17) -- (524.90,341.40);
\end{scope}
\begin{scope}
\path[clip] ( 47.71, 59.62) rectangle (572.66,202.45);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71, 77.48) --
	(572.66, 77.48);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,104.86) --
	(572.66,104.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,132.23) --
	(572.66,132.23);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,159.61) --
	(572.66,159.61);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 47.71,186.98) --
	(572.66,186.98);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 49.62, 59.62) --
	( 49.62,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 74.31, 59.62) --
	( 74.31,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (123.68, 59.62) --
	(123.68,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (170.30, 59.62) --
	(170.30,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (216.93, 59.62) --
	(216.93,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (266.30, 59.62) --
	(266.30,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (312.93, 59.62) --
	(312.93,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (359.55, 59.62) --
	(359.55,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (408.92, 59.62) --
	(408.92,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (455.55, 59.62) --
	(455.55,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (502.17, 59.62) --
	(502.17,202.45);

\path[draw=drawColor,line width= 0.3pt,line join=round] (551.54, 59.62) --
	(551.54,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71, 63.79) --
	(572.66, 63.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71, 91.17) --
	(572.66, 91.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,118.54) --
	(572.66,118.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,145.92) --
	(572.66,145.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,173.29) --
	(572.66,173.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.71,200.67) --
	(572.66,200.67);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 98.99, 59.62) --
	( 98.99,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (148.36, 59.62) --
	(148.36,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.25, 59.62) --
	(192.25,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (241.61, 59.62) --
	(241.61,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (290.98, 59.62) --
	(290.98,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.87, 59.62) --
	(334.87,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (384.24, 59.62) --
	(384.24,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (433.60, 59.62) --
	(433.60,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (477.49, 59.62) --
	(477.49,202.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (526.86, 59.62) --
	(526.86,202.45);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,143.44) --
	(-2309.11,143.45) --
	(-2303.62,143.51) --
	(-2298.14,143.49) --
	(-2281.68,143.47) --
	(-2276.19,142.05) --
	(-2270.71,142.59) --
	(-2265.22,142.83) --
	(-2259.74,142.87) --
	(-2243.28,143.29) --
	(-2237.80,143.34) --
	(-2232.31,143.35) --
	(-2226.83,143.37) --
	(-2221.34,143.52) --
	(-2204.88,143.45) --
	(-2199.40,143.44) --
	(-2193.91,143.48) --
	(-2188.43,143.44) --
	(-2182.94,143.42) --
	(-2166.49,143.53) --
	(-2161.00,143.44) --
	(-2155.52,143.35) --
	(-2150.03,143.28) --
	(-2128.09,143.30) --
	(-2122.60,142.41) --
	(-2117.12,142.54) --
	(-2111.63,142.65) --
	(-2089.69,142.79) --
	(-2084.20,142.85) --
	(-2078.72,139.58) --
	(-2073.23,140.03) --
	(-2067.75,140.85) --
	(-2051.29,142.35) --
	(-2045.81,142.51) --
	(-2040.32,142.95) --
	(-2034.84,143.02) --
	(-2029.35,143.06) --
	(-2012.89,143.33) --
	(-2007.41,143.49) --
	(-2001.92,143.48) --
	(-1996.44,143.47) --
	(-1990.95,143.48) --
	(-1974.50,143.48) --
	(-1969.01,143.48) --
	(-1963.53,143.46) --
	(-1958.04,143.46) --
	(-1952.55,143.45) --
	(-1936.10,143.43) --
	(-1930.61,142.98) --
	(-1925.13,143.04) --
	(-1919.64,142.57) --
	(-1914.16,143.10) --
	(-1897.70,143.17) --
	(-1892.21,143.75) --
	(-1886.73,143.68) --
	(-1881.24,143.58) --
	(-1875.76,143.61) --
	(-1859.30,143.49) --
	(-1853.82,143.06) --
	(-1848.33,143.14) --
	(-1842.85,143.20) --
	(-1837.36,143.24) --
	(-1820.90,143.19) --
	(-1815.42,143.09) --
	(-1809.93,143.13) --
	(-1804.45,143.05) --
	(-1798.96,143.09) --
	(-1782.51,143.09) --
	(-1777.02,143.56) --
	(-1771.54,143.34) --
	(-1766.05,143.22) --
	(-1760.56,143.27) --
	(-1744.11,143.52) --
	(-1738.62,143.41) --
	(-1733.14,143.37) --
	(-1727.65,143.36) --
	(-1722.17,143.24) --
	(-1705.71,143.25) --
	(-1700.23,143.24) --
	(-1694.74,143.26) --
	(-1689.25,143.11) --
	(-1683.77,142.21) --
	(-1667.31,142.48) --
	(-1661.83,142.62) --
	(-1656.34,142.33) --
	(-1650.86,142.64) --
	(-1645.37,142.61) --
	(-1628.91,142.60) --
	(-1623.43,143.11) --
	(-1617.94,143.21) --
	(-1612.46,143.24) --
	(-1590.52,143.23) --
	(-1585.03,143.43) --
	(-1579.55,143.42) --
	(-1574.06,143.24) --
	(-1568.57,143.33) --
	(-1552.12,143.32) --
	(-1546.63,143.36) --
	(-1541.15,143.37) --
	(-1535.66,143.44) --
	(-1530.18,143.58) --
	(-1513.72,143.48) --
	(-1508.24,143.47) --
	(-1502.75,143.45) --
	(-1497.26,143.44) --
	(-1491.78,143.44) --
	(-1475.32,143.40) --
	(-1469.84,143.39) --
	(-1464.35,143.41) --
	(-1458.87,143.35) --
	(-1453.38,143.41) --
	(-1436.92,143.32) --
	(-1431.44,143.33) --
	(-1425.95,143.28) --
	(-1420.47,143.37) --
	(-1414.98,143.12) --
	(-1398.53,143.14) --
	(-1393.04,143.23) --
	(-1387.56,143.27) --
	(-1382.07,143.63) --
	(-1376.59,143.72) --
	(-1360.13,143.50) --
	(-1354.64,143.35) --
	(-1349.16,143.42) --
	(-1343.67,143.50) --
	(-1338.19,143.32) --
	(-1321.73,143.53) --
	(-1316.25,143.51) --
	(-1310.76,143.49) --
	(-1305.27,143.50) --
	(-1299.79,143.49) --
	(-1283.33,143.47) --
	(-1277.85,142.80) --
	(-1272.36,143.25) --
	(-1266.88,143.35) --
	(-1261.39,143.75) --
	(-1244.93,143.70) --
	(-1239.45,143.29) --
	(-1233.96,143.27) --
	(-1228.48,143.28) --
	(-1222.99,143.37) --
	(-1206.54,143.41) --
	(-1201.05,143.39) --
	(-1195.57,143.23) --
	(-1190.08,143.47) --
	(-1184.60,143.40) --
	(-1168.14,143.43) --
	(-1162.65,143.23) --
	(-1157.17,143.25) --
	(-1151.68,143.32) --
	(-1146.20,143.34) --
	(-1129.74,143.36) --
	(-1124.26,142.49) --
	(-1118.77,142.66) --
	(-1113.28,143.25) --
	(-1107.80,143.38) --
	(-1091.34,143.41) --
	(-1085.86,143.85) --
	(-1080.37,144.65) --
	(-1074.89,144.29) --
	(-1069.40,144.16) --
	(-1052.95,144.18) --
	(-1047.46,144.06) --
	(-1041.97,145.10) --
	(-1036.49,144.90) --
	(-1031.00,144.60) --
	(-1014.55,144.42) --
	(-1009.06,143.97) --
	(-1003.58,143.82) --
	(-998.09,143.89) --
	(-992.61,143.71) --
	(-976.15,143.68) --
	(-970.66,143.62) --
	(-965.18,143.58) --
	(-959.69,143.55) --
	(-954.21,143.46) --
	(-937.75,143.45) --
	(-932.27,140.90) --
	(-926.78,141.28) --
	(-921.29,141.32) --
	(-915.81,141.72) --
	(-899.35,141.94) --
	(-893.87,141.82) --
	(-888.38,142.12) --
	(-882.90,142.42) --
	(-877.41,142.55) --
	(-860.96,142.83) --
	(-855.47,142.64) --
	(-849.98,142.78) --
	(-844.50,142.86) --
	(-839.01,143.59) --
	(-822.56,143.80) --
	(-817.07,144.91) --
	(-811.59,144.65) --
	(-806.10,144.47) --
	(-800.62,144.27) --
	(-784.16,144.05) --
	(-778.67,143.95) --
	(-773.19,143.65) --
	(-767.70,143.31) --
	(-762.22,143.89) --
	(-745.76,143.70) --
	(-740.28,143.56) --
	(-734.79,143.51) --
	(-729.31,143.60) --
	(-723.82,143.52) --
	(-707.36,143.65) --
	(-701.88,143.66) --
	(-696.39,143.61) --
	(-690.91,143.30) --
	(-685.42,143.21) --
	(-668.97,143.22) --
	(-663.48,142.96) --
	(-657.99,143.03) --
	(-652.51,143.28) --
	(-647.02,143.30) --
	(-630.57,143.31) --
	(-625.08,146.86) --
	(-619.60,146.35) --
	(-614.11,145.96) --
	(-608.63,145.53) --
	(-592.17,145.73) --
	(-586.68,146.71) --
	(-581.20,148.26) --
	(-575.71,149.91) --
	(-570.23,148.78) --
	(-553.77,147.90) --
	(-548.29,148.15) --
	(-542.80,147.42) --
	(-537.32,146.80) --
	(-531.83,146.22) --
	(-515.37,145.61) --
	(-509.89,145.31) --
	(-504.40,144.88) --
	(-498.92,144.58) --
	(-493.43,144.58) --
	(-476.98,144.49) --
	(-471.49,144.61) --
	(-466.00,144.33) --
	(-460.52,144.31) --
	(-455.03,144.23) --
	(-438.58,144.21) --
	(-433.09,143.92) --
	(-427.61,144.36) --
	(-422.12,141.71) --
	(-416.64,142.12) --
	(-400.18,142.33) --
	(-394.69,143.01) --
	(-389.21,142.40) --
	(-383.72,143.44) --
	(-378.24,143.46) --
	(-361.78,143.64) --
	(-356.30,143.63) --
	(-350.81,143.83) --
	(-345.33,143.52) --
	(-339.84,143.55) --
	(-323.38,143.27) --
	(-317.90,143.47) --
	(-312.41,144.23) --
	(-306.93,144.10) --
	(-301.44,144.01) --
	(-284.99,145.29) --
	(-279.50,144.32) --
	(-274.02,150.13) --
	(-268.53,146.20) --
	(-263.04,145.84) --
	(-246.59,145.41) --
	(-241.10,145.58) --
	(-235.62,147.48) --
	(-230.13,146.83) --
	(-224.65,146.23) --
	(-208.19,145.78) --
	(-202.70,145.30) --
	(-197.22,144.75) --
	(-191.73,144.54) --
	(-186.25,144.85) --
	(-169.79,144.72) --
	(-164.31,144.60) --
	(-158.82,144.61) --
	(-153.34,144.34) --
	(-147.85,143.51) --
	(-131.39,143.50) --
	(-125.91,143.19) --
	(-120.42,142.92) --
	(-114.94,143.01) --
	(-109.45,143.07) --
	(-93.00,143.28) --
	(-87.51,140.34) --
	(-82.03,142.40) --
	(-76.54,142.95) --
	(-71.05,143.81) --
	(-54.60,144.03) --
	(-49.11,143.98) --
	(-43.63,143.16) --
	(-38.14,143.31) --
	(-32.66,143.09) --
	(-16.20,143.92) --
	(-10.71,143.91) --
	( -5.23,144.81) --
	(  0.26,144.51) --
	(  5.74,144.31) --
	( 22.20,144.04) --
	( 27.68,143.79) --
	( 33.17,143.96) --
	( 38.65,144.25) --
	( 44.14,144.13) --
	( 60.60,144.04) --
	( 66.08,144.25) --
	( 71.57,144.92) --
	( 77.05,144.66) --
	( 82.54,144.39) --
	( 98.99,145.01) --
	(104.48,144.79) --
	(109.96,144.11) --
	(115.45,144.04) --
	(120.94,143.94) --
	(137.39,144.45) --
	(142.88,144.49) --
	(148.36,145.33) --
	(153.85,144.81) --
	(159.33,144.62) --
	(175.79,144.51) --
	(181.28,144.45) --
	(186.76,144.58) --
	(192.25,144.41) --
	(197.73,145.05) --
	(214.19,144.98) --
	(219.67,154.62) --
	(225.16,162.96) --
	(230.64,182.72) --
	(236.13,180.66) --
	(252.59,191.35) --
	(258.07,184.05) --
	(263.56,179.42) --
	(269.04,183.94) --
	(274.53,180.28) --
	(290.98,175.27) --
	(296.47,171.92) --
	(301.95,172.17) --
	(307.44,170.43) --
	(312.93,167.44) --
	(329.38,164.49) --
	(334.87,160.14) --
	(340.35,157.69) --
	(345.84,156.27) --
	(351.32,154.47) --
	(367.78,152.82) --
	(373.26,164.93) --
	(378.75,162.10) --
	(384.24,159.47) --
	(389.72,156.56) --
	(406.18,155.66) --
	(411.66,153.64) --
	(417.15,152.05) --
	(422.63,150.91) --
	(428.12,150.04) --
	(444.58,150.22) --
	(450.06,148.58) --
	(455.55,152.46) --
	(461.03,150.91) --
	(482.97,150.10) --
	(488.46,149.15) --
	(493.94,148.33) --
	(499.43,147.46) --
	(504.92,146.82) --
	(521.37,146.26) --
	(526.86,145.63) --
	(532.34,145.38) --
	(537.83,145.12) --
	(543.31,144.95) --
	(559.77,144.65) --
	(565.25,144.46) --
	(570.74,148.14) --
	(576.23,151.21) --
	(581.71,150.59) --
	(598.17,149.40) --
	(603.65,150.29) --
	(609.14,148.83) --
	(614.62,148.99) --
	(620.11,148.64) --
	(636.57,146.88) --
	(642.05,146.73) --
	(647.54,146.06) --
	(653.02,145.33) --
	(658.51,144.86) --
	(674.96,144.77) --
	(680.45,144.68) --
	(685.93,144.51) --
	(691.42,144.37) --
	(696.90,144.09) --
	(713.36,143.93) --
	(718.85,142.56) --
	(724.33,144.24) --
	(729.82,145.00) --
	(735.30,144.76) --
	(751.76,144.61) --
	(757.24,144.45) --
	(762.73,144.07) --
	(768.22,144.26) --
	(773.70,144.04) --
	(790.16,143.93) --
	(795.64,143.97) --
	(801.13,143.70) --
	(806.61,142.96) --
	(812.10,143.04) --
	(828.55,142.02) --
	(834.04,142.37) --
	(839.53,142.51) --
	(845.01,142.77) --
	(850.50,142.62) --
	(866.95,142.49) --
	(872.44,143.76) --
	(877.92,143.29) --
	(883.41,143.29) --
	(888.89,143.12) --
	(905.35,143.11) --
	(910.84,143.49) --
	(916.32,141.23) --
	(921.81,141.19) --
	(927.29,141.59) --
	(943.75,142.05) --
	(949.23,142.55) --
	(954.72,141.15) --
	(960.21,141.56) --
	(965.69,141.84) --
	(982.15,141.68) --
	(987.63,140.30) --
	(993.12,140.75) --
	(998.60,141.15) --
	(1004.09,141.80) --
	(1020.54,142.02) --
	(1026.03,142.73) --
	(1031.52,142.89) --
	(1037.00,142.74) --
	(1042.49,142.90) --
	(1058.94,142.75) --
	(1064.43,149.74) --
	(1069.91,148.91) --
	(1075.40,149.36) --
	(1080.88,151.78) --
	(1097.34,149.95) --
	(1102.83,149.34) --
	(1108.31,148.32) --
	(1113.80,147.63) --
	(1119.28,147.03) --
	(1135.74,146.26) --
	(1141.22,145.38) --
	(1146.71,144.75) --
	(1152.19,144.57) --
	(1157.68,145.42) --
	(1174.14,145.30) --
	(1179.62,145.17) --
	(1185.11,143.90) --
	(1190.59,143.89) --
	(1196.08,144.03) --
	(1212.53,143.99) --
	(1218.02,144.38) --
	(1223.51,145.88) --
	(1228.99,145.50) --
	(1234.48,144.42) --
	(1250.93,144.32) --
	(1256.42,145.67) --
	(1261.90,146.30) --
	(1267.39,149.69) --
	(1272.87,148.08) --
	(1289.33,146.82) --
	(1294.82,146.09) --
	(1300.30,145.92) --
	(1305.79,145.51) --
	(1311.27,145.15) --
	(1327.73,144.84) --
	(1333.21,144.70) --
	(1338.70,144.78) --
	(1344.18,144.65) --
	(1349.67,144.44) --
	(1366.13,144.27) --
	(1371.61,143.55) --
	(1377.10,143.51) --
	(1382.58,143.32) --
	(1388.07,143.48) --
	(1404.52,143.44) --
	(1410.01,143.43) --
	(1415.50,141.30) --
	(1420.98,141.36) --
	(1426.47,139.45) --
	(1442.92,139.34) --
	(1448.41,139.81) --
	(1453.89,139.96) --
	(1459.38,139.53) --
	(1464.86,139.46);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,158.22) --
	(-2309.11,154.50) --
	(-2303.62,157.29) --
	(-2298.14,155.47) --
	(-2281.68,156.80) --
	(-2276.19,159.24) --
	(-2270.71,154.23) --
	(-2265.22,157.49) --
	(-2259.74,157.48) --
	(-2243.28,158.45) --
	(-2237.80,155.48) --
	(-2232.31,156.62) --
	(-2226.83,156.18) --
	(-2221.34,160.96) --
	(-2204.88,152.72) --
	(-2199.40,159.31) --
	(-2193.91,157.23) --
	(-2188.43,156.78) --
	(-2182.94,155.66) --
	(-2166.49,156.68) --
	(-2161.00,155.11) --
	(-2155.52,157.82) --
	(-2150.03,154.60) --
	(-2128.09,157.39) --
	(-2122.60,162.60) --
	(-2117.12,152.38) --
	(-2111.63,157.72) --
	(-2089.69,155.49) --
	(-2084.20,159.17) --
	(-2078.72,159.11) --
	(-2073.23,153.79) --
	(-2067.75,164.71) --
	(-2051.29,151.62) --
	(-2045.81,157.85) --
	(-2040.32,157.58) --
	(-2034.84,165.57) --
	(-2029.35,150.05) --
	(-2012.89,166.59) --
	(-2007.41,150.49) --
	(-2001.92,166.18) --
	(-1996.44,149.75) --
	(-1990.95,159.41) --
	(-1974.50,154.76) --
	(-1969.01,161.68) --
	(-1963.53,152.49) --
	(-1958.04,158.47) --
	(-1952.55,157.51) --
	(-1936.10,158.99) --
	(-1930.61,155.45) --
	(-1925.13,158.23) --
	(-1919.64,151.24) --
	(-1914.16,159.12) --
	(-1897.70,155.17) --
	(-1892.21,159.47) --
	(-1886.73,154.69) --
	(-1881.24,155.84) --
	(-1875.76,158.65) --
	(-1859.30,155.88) --
	(-1853.82,157.93) --
	(-1848.33,154.44) --
	(-1842.85,157.81) --
	(-1837.36,155.80) --
	(-1820.90,159.05) --
	(-1815.42,153.48) --
	(-1809.93,158.73) --
	(-1804.45,154.82) --
	(-1798.96,158.49) --
	(-1782.51,155.64) --
	(-1777.02,156.31) --
	(-1771.54,155.15) --
	(-1766.05,158.03) --
	(-1760.56,156.15) --
	(-1744.11,157.66) --
	(-1738.62,155.11) --
	(-1733.14,160.87) --
	(-1727.65,155.24) --
	(-1722.17,157.44) --
	(-1705.71,156.27) --
	(-1700.23,156.91) --
	(-1694.74,156.40) --
	(-1689.25,157.42) --
	(-1683.77,155.85) --
	(-1667.31,157.26) --
	(-1661.83,157.63) --
	(-1656.34,154.13) --
	(-1650.86,157.57) --
	(-1645.37,156.19) --
	(-1628.91,157.56) --
	(-1623.43,155.20) --
	(-1617.94,157.14) --
	(-1612.46,155.86) --
	(-1590.52,156.40) --
	(-1585.03,156.10) --
	(-1579.55,159.06) --
	(-1574.06,154.85) --
	(-1568.57,157.41) --
	(-1552.12,155.46) --
	(-1546.63,158.22) --
	(-1541.15,155.21) --
	(-1535.66,156.82) --
	(-1530.18,156.46) --
	(-1513.72,156.27) --
	(-1508.24,156.18) --
	(-1502.75,156.38) --
	(-1497.26,156.20) --
	(-1491.78,156.91) --
	(-1475.32,156.00) --
	(-1469.84,156.36) --
	(-1464.35,156.44) --
	(-1458.87,156.17) --
	(-1453.38,156.75) --
	(-1436.92,157.22) --
	(-1431.44,156.18) --
	(-1425.95,157.10) --
	(-1420.47,157.24) --
	(-1414.98,155.94) --
	(-1398.53,155.96) --
	(-1393.04,160.36) --
	(-1387.56,154.46) --
	(-1382.07,159.48) --
	(-1376.59,154.37) --
	(-1360.13,159.26) --
	(-1354.64,154.44) --
	(-1349.16,164.97) --
	(-1343.67,164.17) --
	(-1338.19,162.29) --
	(-1321.73,152.34) --
	(-1316.25,158.53) --
	(-1310.76,155.93) --
	(-1305.27,156.52) --
	(-1299.79,159.71) --
	(-1283.33,154.31) --
	(-1277.85,157.63) --
	(-1272.36,156.69) --
	(-1266.88,156.38) --
	(-1261.39,156.13) --
	(-1244.93,156.26) --
	(-1239.45,157.96) --
	(-1233.96,156.73) --
	(-1228.48,156.80) --
	(-1222.99,156.04) --
	(-1206.54,157.64) --
	(-1201.05,155.60) --
	(-1195.57,158.27) --
	(-1190.08,154.92) --
	(-1184.60,156.86) --
	(-1168.14,157.45) --
	(-1162.65,155.59) --
	(-1157.17,158.19) --
	(-1151.68,156.33) --
	(-1146.20,156.46) --
	(-1129.74,156.09) --
	(-1124.26,156.23) --
	(-1118.77,156.60) --
	(-1113.28,157.09) --
	(-1107.80,158.16) --
	(-1091.34,155.05) --
	(-1085.86,158.24) --
	(-1080.37,170.58) --
	(-1074.89,150.30) --
	(-1069.40,159.37) --
	(-1052.95,161.99) --
	(-1047.46,158.53) --
	(-1041.97,155.93) --
	(-1036.49,155.64) --
	(-1031.00,157.14) --
	(-1014.55,155.40) --
	(-1009.06,156.35) --
	(-1003.58,156.99) --
	(-998.09,156.62) --
	(-992.61,155.79) --
	(-976.15,156.40) --
	(-970.66,159.98) --
	(-965.18,153.68) --
	(-959.69,159.92) --
	(-954.21,154.29) --
	(-937.75,157.74) --
	(-932.27,156.80) --
	(-926.78,155.95) --
	(-921.29,157.66) --
	(-915.81,155.61) --
	(-899.35,156.72) --
	(-893.87,155.89) --
	(-888.38,157.74) --
	(-882.90,155.80) --
	(-877.41,156.73) --
	(-860.96,156.87) --
	(-855.47,163.53) --
	(-849.98,152.32) --
	(-844.50,158.89) --
	(-839.01,171.42) --
	(-822.56,147.05) --
	(-817.07,161.49) --
	(-811.59,157.31) --
	(-806.10,155.55) --
	(-800.62,156.79) --
	(-784.16,159.38) --
	(-778.67,156.76) --
	(-773.19,155.91) --
	(-767.70,156.48) --
	(-762.22,157.75) --
	(-745.76,155.22) --
	(-740.28,157.79) --
	(-734.79,155.09) --
	(-729.31,157.35) --
	(-723.82,155.82) --
	(-707.36,154.99) --
	(-701.88,157.44) --
	(-696.39,152.69) --
	(-690.91,158.67) --
	(-685.42,156.49) --
	(-668.97,155.99) --
	(-663.48,163.26) --
	(-657.99,151.95) --
	(-652.51,158.43) --
	(-647.02,154.81) --
	(-630.57,157.91) --
	(-625.08,159.67) --
	(-619.60,153.06) --
	(-614.11,161.60) --
	(-608.63,149.46) --
	(-592.17,159.10) --
	(-586.68,156.22) --
	(-581.20,166.95) --
	(-575.71,163.69) --
	(-570.23,149.79) --
	(-553.77,167.82) --
	(-548.29,148.10) --
	(-542.80,161.17) --
	(-537.32,153.54) --
	(-531.83,165.42) --
	(-515.37,156.61) --
	(-509.89,155.62) --
	(-504.40,163.56) --
	(-498.92,156.63) --
	(-493.43,155.21) --
	(-476.98,156.81) --
	(-471.49,156.28) --
	(-466.00,156.05) --
	(-460.52,156.26) --
	(-455.03,162.66) --
	(-438.58,152.95) --
	(-433.09,156.62) --
	(-427.61,156.56) --
	(-422.12,158.68) --
	(-416.64,153.83) --
	(-400.18,157.45) --
	(-394.69,158.64) --
	(-389.21,154.05) --
	(-383.72,154.93) --
	(-378.24,157.59) --
	(-361.78,155.26) --
	(-356.30,161.65) --
	(-350.81,162.50) --
	(-345.33,152.17) --
	(-339.84,158.79) --
	(-323.38,153.53) --
	(-317.90,157.52) --
	(-312.41,153.53) --
	(-306.93,161.49) --
	(-301.44,152.26) --
	(-284.99,161.81) --
	(-279.50,154.17) --
	(-274.02,157.38) --
	(-268.53,156.18) --
	(-263.04,154.79) --
	(-246.59,159.59) --
	(-241.10,154.73) --
	(-235.62,163.85) --
	(-230.13,157.71) --
	(-224.65,158.55) --
	(-208.19,159.54) --
	(-202.70,150.40) --
	(-197.22,153.47) --
	(-191.73,158.88) --
	(-186.25,163.93) --
	(-169.79,166.29) --
	(-164.31,162.39) --
	(-158.82,158.10) --
	(-153.34,160.39) --
	(-147.85,172.72) --
	(-131.39,138.94) --
	(-125.91,166.33) --
	(-120.42,149.55) --
	(-114.94,157.66) --
	(-109.45,156.16) --
	(-93.00,154.64) --
	(-87.51,168.20) --
	(-82.03,150.01) --
	(-76.54,162.13) --
	(-71.05,151.92) --
	(-54.60,161.01) --
	(-49.11,158.72) --
	(-43.63,152.72) --
	(-38.14,160.09) --
	(-32.66,155.74) --
	(-16.20,157.05) --
	(-10.71,159.77) --
	( -5.23,155.17) --
	(  0.26,157.08) --
	(  5.74,155.36) --
	( 22.20,155.23) --
	( 27.68,155.27) --
	( 33.17,156.52) --
	( 38.65,155.28) --
	( 44.14,156.97) --
	( 60.60,155.78) --
	( 66.08,156.49) --
	( 71.57,154.92) --
	( 77.05,159.27) --
	( 82.54,154.95) --
	( 98.99,158.13) --
	(104.48,154.43) --
	(109.96,157.29) --
	(115.45,161.08) --
	(120.94,153.10) --
	(137.39,160.21) --
	(142.88,152.90) --
	(148.36,159.62) --
	(153.85,154.47) --
	(159.33,150.57) --
	(175.79,158.20) --
	(181.28,154.87) --
	(186.76,157.34) --
	(192.25,169.44) --
	(197.73, 66.11) --
	(214.19,186.12) --
	(219.67,122.45) --
	(225.16,100.87) --
	(230.64,193.63) --
	(236.13,126.20) --
	(252.59,152.67) --
	(258.07,126.72) --
	(263.56,148.89) --
	(269.04,106.75) --
	(274.53,174.27) --
	(290.98,142.85) --
	(296.47,157.72) --
	(301.95,154.57) --
	(307.44,156.74) --
	(312.93,156.74) --
	(329.38,155.94) --
	(334.87,157.47) --
	(340.35,157.29) --
	(345.84,135.55) --
	(351.32,164.92) --
	(367.78,150.13) --
	(373.26,160.87) --
	(378.75,152.67) --
	(384.24,149.30) --
	(389.72,158.04) --
	(406.18,147.87) --
	(411.66,161.60) --
	(417.15,152.87) --
	(422.63,158.50) --
	(428.12,153.27) --
	(444.58,158.06) --
	(450.06,157.22) --
	(455.55,156.13) --
	(461.03,155.54) --
	(482.97,148.95) --
	(488.46,160.66) --
	(493.94,153.22) --
	(499.43,159.30) --
	(504.92,152.32) --
	(521.37,154.62) --
	(526.86,160.16) --
	(532.34,150.66) --
	(537.83,158.37) --
	(543.31,151.20) --
	(559.77,159.14) --
	(565.25,155.34) --
	(570.74,160.15) --
	(576.23,152.98) --
	(581.71,158.93) --
	(598.17,150.75) --
	(603.65,168.69) --
	(609.14,147.42) --
	(614.62,159.49) --
	(620.11,152.83) --
	(636.57,156.30) --
	(642.05,155.42) --
	(647.54,157.59) --
	(653.02,154.82) --
	(658.51,158.70) --
	(674.96,157.32) --
	(680.45,159.00) --
	(685.93,155.95) --
	(691.42,156.50) --
	(696.90,153.43) --
	(713.36,157.79) --
	(718.85,155.15) --
	(724.33,156.25) --
	(729.82,148.58) --
	(735.30,160.96) --
	(751.76,153.07) --
	(757.24,159.14) --
	(762.73,154.49) --
	(768.22,157.30) --
	(773.70,157.97) --
	(790.16,154.22) --
	(795.64,157.30) --
	(801.13,166.55) --
	(806.61,163.42) --
	(812.10,150.10) --
	(828.55,161.04) --
	(834.04,154.19) --
	(839.53,158.51) --
	(845.01,153.96) --
	(850.50,160.33) --
	(866.95,154.14) --
	(872.44,157.91) --
	(877.92,154.80) --
	(883.41,159.20) --
	(888.89,155.90) --
	(905.35,154.06) --
	(910.84,154.61) --
	(916.32,157.03) --
	(921.81,155.59) --
	(927.29,159.94) --
	(943.75,156.23) --
	(949.23,153.64) --
	(954.72,159.60) --
	(960.21,151.99) --
	(965.69,158.72) --
	(982.15,151.33) --
	(987.63,159.44) --
	(993.12,154.80) --
	(998.60,156.44) --
	(1004.09,156.00) --
	(1020.54,154.75) --
	(1026.03,157.26) --
	(1031.52,158.04) --
	(1037.00,154.96) --
	(1042.49,154.30) --
	(1058.94,157.85) --
	(1064.43,158.06) --
	(1069.91,155.53) --
	(1075.40,154.72) --
	(1080.88,157.14) --
	(1097.34,155.65) --
	(1102.83,157.09) --
	(1108.31,155.41) --
	(1113.80,156.94) --
	(1119.28,156.21) --
	(1135.74,155.81) --
	(1141.22,159.70) --
	(1146.71,154.82) --
	(1152.19,156.89) --
	(1157.68,156.33) --
	(1174.14,156.71) --
	(1179.62,138.72) --
	(1185.11,168.74) --
	(1190.59,147.49) --
	(1196.08,162.24) --
	(1212.53,153.71) --
	(1218.02,176.81) --
	(1223.51,153.43) --
	(1228.99,159.86) --
	(1234.48,154.12) --
	(1250.93,167.67) --
	(1256.42,131.90) --
	(1261.90,174.38) --
	(1267.39,148.67) --
	(1272.87,157.65) --
	(1289.33,158.34) --
	(1294.82,139.55) --
	(1300.30,162.85) --
	(1305.79,160.58) --
	(1311.27,153.76) --
	(1327.73,152.50) --
	(1333.21,160.27) --
	(1338.70,153.64) --
	(1344.18,158.98) --
	(1349.67,154.22) --
	(1366.13,159.02) --
	(1371.61,144.83) --
	(1377.10,157.78) --
	(1382.58,145.57) --
	(1388.07,159.97) --
	(1404.52,154.13) --
	(1410.01,160.28) --
	(1415.50,152.47) --
	(1420.98,157.63) --
	(1426.47,155.87) --
	(1442.92,154.07) --
	(1448.41,158.30) --
	(1453.89,154.56) --
	(1459.38,157.27) --
	(1464.86,155.20);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,139.79) --
	(-2309.11,140.08) --
	(-2303.62,139.22) --
	(-2298.14,138.08) --
	(-2281.68,138.09) --
	(-2276.19,137.41) --
	(-2270.71,137.68) --
	(-2265.22,138.42) --
	(-2259.74,137.99) --
	(-2243.28,138.98) --
	(-2237.80,138.78) --
	(-2232.31,138.45) --
	(-2226.83,138.30) --
	(-2221.34,140.13) --
	(-2204.88,139.22) --
	(-2199.40,138.76) --
	(-2193.91,139.13) --
	(-2188.43,138.58) --
	(-2182.94,138.37) --
	(-2166.49,137.35) --
	(-2161.00,138.01) --
	(-2155.52,137.85) --
	(-2150.03,138.99) --
	(-2128.09,138.62) --
	(-2122.60,137.55) --
	(-2117.12,137.80) --
	(-2111.63,137.86) --
	(-2089.69,138.46) --
	(-2084.20,137.34) --
	(-2078.72,135.82) --
	(-2073.23,137.30) --
	(-2067.75,138.11) --
	(-2051.29,138.87) --
	(-2045.81,138.49) --
	(-2040.32,138.46) --
	(-2034.84,138.49) --
	(-2029.35,138.18) --
	(-2012.89,140.02) --
	(-2007.41,139.23) --
	(-2001.92,140.07) --
	(-1996.44,139.12) --
	(-1990.95,138.33) --
	(-1974.50,138.12) --
	(-1969.01,137.49) --
	(-1963.53,137.77) --
	(-1958.04,137.91) --
	(-1952.55,137.74) --
	(-1936.10,137.64) --
	(-1930.61,137.70) --
	(-1925.13,140.49) --
	(-1919.64,142.05) --
	(-1914.16,140.07) --
	(-1897.70,139.27) --
	(-1892.21,139.21) --
	(-1886.73,138.66) --
	(-1881.24,138.73) --
	(-1875.76,138.61) --
	(-1859.30,139.64) --
	(-1853.82,138.62) --
	(-1848.33,138.22) --
	(-1842.85,137.36) --
	(-1837.36,137.59) --
	(-1820.90,138.75) --
	(-1815.42,139.19) --
	(-1809.93,138.83) --
	(-1804.45,139.11) --
	(-1798.96,138.73) --
	(-1782.51,138.61) --
	(-1777.02,138.74) --
	(-1771.54,137.09) --
	(-1766.05,136.50) --
	(-1760.56,139.03) --
	(-1744.11,140.86) --
	(-1738.62,139.48) --
	(-1733.14,137.59) --
	(-1727.65,137.92) --
	(-1722.17,138.44) --
	(-1705.71,138.17) --
	(-1700.23,138.22) --
	(-1694.74,138.36) --
	(-1689.25,137.42) --
	(-1683.77,139.51) --
	(-1667.31,138.41) --
	(-1661.83,138.25) --
	(-1656.34,141.70) --
	(-1650.86,140.28) --
	(-1645.37,141.01) --
	(-1628.91,141.95) --
	(-1623.43,140.25) --
	(-1617.94,139.11) --
	(-1612.46,138.38) --
	(-1590.52,138.18) --
	(-1585.03,138.13) --
	(-1579.55,138.21) --
	(-1574.06,138.05) --
	(-1568.57,138.12) --
	(-1552.12,138.10) --
	(-1546.63,138.22) --
	(-1541.15,138.09) --
	(-1535.66,137.99) --
	(-1530.18,138.21) --
	(-1513.72,138.09) --
	(-1508.24,138.09) --
	(-1502.75,137.91) --
	(-1497.26,137.10) --
	(-1491.78,137.64) --
	(-1475.32,137.84) --
	(-1469.84,137.92) --
	(-1464.35,138.04) --
	(-1458.87,138.34) --
	(-1453.38,138.44) --
	(-1436.92,137.90) --
	(-1431.44,137.99) --
	(-1425.95,137.56) --
	(-1420.47,137.92) --
	(-1414.98,137.54) --
	(-1398.53,137.65) --
	(-1393.04,138.05) --
	(-1387.56,138.14) --
	(-1382.07,139.68) --
	(-1376.59,139.70) --
	(-1360.13,140.25) --
	(-1354.64,139.17) --
	(-1349.16,140.59) --
	(-1343.67,143.23) --
	(-1338.19,137.59) --
	(-1321.73,137.10) --
	(-1316.25,138.71) --
	(-1310.76,138.45) --
	(-1305.27,138.43) --
	(-1299.79,137.67) --
	(-1283.33,137.76) --
	(-1277.85,137.73) --
	(-1272.36,138.42) --
	(-1266.88,137.74) --
	(-1261.39,137.56) --
	(-1244.93,137.79) --
	(-1239.45,137.48) --
	(-1233.96,138.10) --
	(-1228.48,138.10) --
	(-1222.99,138.16) --
	(-1206.54,137.84) --
	(-1201.05,137.97) --
	(-1195.57,137.14) --
	(-1190.08,137.52) --
	(-1184.60,137.93) --
	(-1168.14,138.36) --
	(-1162.65,138.61) --
	(-1157.17,138.29) --
	(-1151.68,138.50) --
	(-1146.20,138.41) --
	(-1129.74,138.28) --
	(-1124.26,137.86) --
	(-1118.77,137.99) --
	(-1113.28,138.31) --
	(-1107.80,138.77) --
	(-1091.34,138.44) --
	(-1085.86,138.55) --
	(-1080.37,142.33) --
	(-1074.89,141.25) --
	(-1069.40,139.72) --
	(-1052.95,140.22) --
	(-1047.46,139.47) --
	(-1041.97,139.79) --
	(-1036.49,138.18) --
	(-1031.00,138.46) --
	(-1014.55,138.28) --
	(-1009.06,139.31) --
	(-1003.58,138.32) --
	(-998.09,139.60) --
	(-992.61,137.68) --
	(-976.15,137.90) --
	(-970.66,138.25) --
	(-965.18,138.19) --
	(-959.69,138.18) --
	(-954.21,138.29) --
	(-937.75,138.06) --
	(-932.27,136.21) --
	(-926.78,137.13) --
	(-921.29,136.36) --
	(-915.81,137.40) --
	(-899.35,137.68) --
	(-893.87,137.85) --
	(-888.38,138.59) --
	(-882.90,138.56) --
	(-877.41,138.37) --
	(-860.96,138.74) --
	(-855.47,136.98) --
	(-849.98,137.57) --
	(-844.50,137.90) --
	(-839.01,141.27) --
	(-822.56,139.38) --
	(-817.07,140.39) --
	(-811.59,141.18) --
	(-806.10,139.80) --
	(-800.62,138.82) --
	(-784.16,139.82) --
	(-778.67,139.66) --
	(-773.19,138.90) --
	(-767.70,138.93) --
	(-762.22,139.25) --
	(-745.76,138.69) --
	(-740.28,138.24) --
	(-734.79,138.21) --
	(-729.31,138.38) --
	(-723.82,138.03) --
	(-707.36,136.85) --
	(-701.88,137.50) --
	(-696.39,137.70) --
	(-690.91,137.97) --
	(-685.42,137.91) --
	(-668.97,137.99) --
	(-663.48,137.19) --
	(-657.99,137.57) --
	(-652.51,138.20) --
	(-647.02,138.15) --
	(-630.57,139.15) --
	(-625.08,139.63) --
	(-619.60,139.16) --
	(-614.11,138.70) --
	(-608.63,138.43) --
	(-592.17,138.45) --
	(-586.68,139.39) --
	(-581.20,139.80) --
	(-575.71,141.29) --
	(-570.23,139.95) --
	(-553.77,138.73) --
	(-548.29,138.75) --
	(-542.80,138.44) --
	(-537.32,138.24) --
	(-531.83,138.93) --
	(-515.37,137.92) --
	(-509.89,138.24) --
	(-504.40,137.22) --
	(-498.92,138.50) --
	(-493.43,138.17) --
	(-476.98,138.16) --
	(-471.49,138.36) --
	(-466.00,138.43) --
	(-460.52,138.21) --
	(-455.03,138.69) --
	(-438.58,138.36) --
	(-433.09,138.22) --
	(-427.61,138.26) --
	(-422.12,137.47) --
	(-416.64,137.54) --
	(-400.18,137.30) --
	(-394.69,138.03) --
	(-389.21,138.15) --
	(-383.72,136.94) --
	(-378.24,137.51) --
	(-361.78,137.86) --
	(-356.30,138.41) --
	(-350.81,138.75) --
	(-345.33,138.37) --
	(-339.84,138.56) --
	(-323.38,138.11) --
	(-317.90,138.24) --
	(-312.41,137.52) --
	(-306.93,138.39) --
	(-301.44,138.19) --
	(-284.99,144.47) --
	(-279.50,141.58) --
	(-274.02,139.27) --
	(-268.53,138.32) --
	(-263.04,139.22) --
	(-246.59,138.61) --
	(-241.10,141.60) --
	(-235.62,143.43) --
	(-230.13,140.84) --
	(-224.65,142.47) --
	(-208.19,141.02) --
	(-202.70,139.93) --
	(-197.22,139.52) --
	(-191.73,138.83) --
	(-186.25,139.80) --
	(-169.79,142.43) --
	(-164.31,135.73) --
	(-158.82,137.65) --
	(-153.34,136.40) --
	(-147.85,135.75) --
	(-131.39,136.63) --
	(-125.91,137.51) --
	(-120.42,138.26) --
	(-114.94,138.21) --
	(-109.45,138.13) --
	(-93.00,137.95) --
	(-87.51,139.45) --
	(-82.03,139.07) --
	(-76.54,139.23) --
	(-71.05,138.55) --
	(-54.60,138.51) --
	(-49.11,139.38) --
	(-43.63,139.54) --
	(-38.14,138.62) --
	(-32.66,138.33) --
	(-16.20,139.40) --
	(-10.71,138.61) --
	( -5.23,139.25) --
	(  0.26,138.66) --
	(  5.74,138.59) --
	( 22.20,138.59) --
	( 27.68,138.51) --
	( 33.17,140.40) --
	( 38.65,140.18) --
	( 44.14,139.27) --
	( 60.60,138.64) --
	( 66.08,138.38) --
	( 71.57,137.99) --
	( 77.05,137.93) --
	( 82.54,138.11) --
	( 98.99,138.93) --
	(104.48,138.47) --
	(109.96,138.27) --
	(115.45,137.35) --
	(120.94,137.70) --
	(137.39,139.69) --
	(142.88,138.48) --
	(148.36,138.63) --
	(153.85,137.83) --
	(159.33,139.43) --
	(175.79,139.38) --
	(181.28,138.87) --
	(186.76,138.54) --
	(192.25,138.54) --
	(197.73,132.66) --
	(214.19,134.35) --
	(219.67,130.60) --
	(225.16,119.11) --
	(230.64,130.24) --
	(236.13,133.38) --
	(252.59,127.25) --
	(258.07,122.98) --
	(263.56,142.53) --
	(269.04,117.75) --
	(274.53,126.48) --
	(290.98,131.22) --
	(296.47,132.11) --
	(301.95,137.71) --
	(307.44,137.77) --
	(312.93,139.77) --
	(329.38,138.66) --
	(334.87,137.61) --
	(340.35,137.92) --
	(345.84,132.53) --
	(351.32,134.13) --
	(367.78,136.04) --
	(373.26,133.46) --
	(378.75,135.91) --
	(384.24,135.11) --
	(389.72,138.26) --
	(406.18,136.33) --
	(411.66,136.65) --
	(417.15,137.33) --
	(422.63,138.23) --
	(428.12,137.70) --
	(444.58,137.84) --
	(450.06,140.13) --
	(455.55,140.54) --
	(461.03,138.49) --
	(482.97,140.59) --
	(488.46,139.37) --
	(493.94,138.39) --
	(499.43,135.81) --
	(504.92,136.47) --
	(521.37,136.53) --
	(526.86,142.03) --
	(532.34,139.43) --
	(537.83,138.37) --
	(543.31,139.46) --
	(559.77,139.36) --
	(565.25,139.21) --
	(570.74,135.45) --
	(576.23,136.15) --
	(581.71,137.55) --
	(598.17,138.65) --
	(603.65,144.67) --
	(609.14,141.89) --
	(614.62,141.82) --
	(620.11,139.94) --
	(636.57,139.67) --
	(642.05,139.35) --
	(647.54,137.23) --
	(653.02,140.91) --
	(658.51,139.06) --
	(674.96,138.03) --
	(680.45,138.33) --
	(685.93,137.99) --
	(691.42,138.06) --
	(696.90,140.26) --
	(713.36,139.02) --
	(718.85,138.51) --
	(724.33,138.19) --
	(729.82,135.01) --
	(735.30,136.46) --
	(751.76,137.44) --
	(757.24,137.59) --
	(762.73,137.80) --
	(768.22,136.91) --
	(773.70,137.67) --
	(790.16,137.89) --
	(795.64,137.85) --
	(801.13,137.35) --
	(806.61,136.13) --
	(812.10,137.09) --
	(828.55,138.46) --
	(834.04,138.44) --
	(839.53,138.35) --
	(845.01,140.20) --
	(850.50,138.55) --
	(866.95,138.05) --
	(872.44,138.67) --
	(877.92,140.47) --
	(883.41,139.23) --
	(888.89,137.90) --
	(905.35,140.49) --
	(910.84,138.93) --
	(916.32,140.52) --
	(921.81,139.43) --
	(927.29,140.60) --
	(943.75,138.46) --
	(949.23,138.89) --
	(954.72,136.20) --
	(960.21,137.36) --
	(965.69,137.70) --
	(982.15,138.31) --
	(987.63,137.36) --
	(993.12,137.54) --
	(998.60,137.73) --
	(1004.09,138.58) --
	(1020.54,138.71) --
	(1026.03,138.44) --
	(1031.52,138.35) --
	(1037.00,138.17) --
	(1042.49,138.59) --
	(1058.94,138.12) --
	(1064.43,133.23) --
	(1069.91,135.70) --
	(1075.40,134.76) --
	(1080.88,136.48) --
	(1097.34,137.22) --
	(1102.83,137.11) --
	(1108.31,137.33) --
	(1113.80,137.69) --
	(1119.28,138.81) --
	(1135.74,138.20) --
	(1141.22,137.10) --
	(1146.71,136.47) --
	(1152.19,138.12) --
	(1157.68,138.40) --
	(1174.14,138.70) --
	(1179.62,137.68) --
	(1185.11,135.86) --
	(1190.59,136.85) --
	(1196.08,137.29) --
	(1212.53,138.07) --
	(1218.02,135.12) --
	(1223.51,145.16) --
	(1228.99,143.17) --
	(1234.48,140.38) --
	(1250.93,139.01) --
	(1256.42,135.50) --
	(1261.90,139.85) --
	(1267.39,141.36) --
	(1272.87,139.08) --
	(1289.33,137.01) --
	(1294.82,138.48) --
	(1300.30,137.90) --
	(1305.79,138.77) --
	(1311.27,138.93) --
	(1327.73,138.60) --
	(1333.21,137.89) --
	(1338.70,137.98) --
	(1344.18,137.86) --
	(1349.67,138.11) --
	(1366.13,142.78) --
	(1371.61,138.28) --
	(1377.10,136.41) --
	(1382.58,135.42) --
	(1388.07,136.29) --
	(1404.52,137.01) --
	(1410.01,137.39) --
	(1415.50,138.16) --
	(1420.98,137.76) --
	(1426.47,139.38) --
	(1442.92,139.56) --
	(1448.41,140.60) --
	(1453.89,139.85) --
	(1459.38,139.01) --
	(1464.86,138.69);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,131.73) --
	(-2309.11,131.73) --
	(-2303.62,131.73) --
	(-2298.14,131.73) --
	(-2281.68,131.73) --
	(-2276.19,131.03) --
	(-2270.71,131.56) --
	(-2265.22,131.66) --
	(-2259.74,131.70) --
	(-2243.28,131.60) --
	(-2237.80,131.69) --
	(-2232.31,131.72) --
	(-2226.83,131.72) --
	(-2221.34,131.69) --
	(-2204.88,131.74) --
	(-2199.40,131.73) --
	(-2193.91,131.70) --
	(-2188.43,131.71) --
	(-2182.94,131.73) --
	(-2166.49,131.75) --
	(-2161.00,131.74) --
	(-2155.52,131.72) --
	(-2150.03,131.74) --
	(-2128.09,131.73) --
	(-2122.60,131.29) --
	(-2117.12,131.60) --
	(-2111.63,131.65) --
	(-2089.69,131.71) --
	(-2084.20,131.72) --
	(-2078.72,131.51) --
	(-2073.23,131.69) --
	(-2067.75,131.53) --
	(-2051.29,131.63) --
	(-2045.81,131.71) --
	(-2040.32,131.70) --
	(-2034.84,131.71) --
	(-2029.35,131.72) --
	(-2012.89,131.63) --
	(-2007.41,131.68) --
	(-2001.92,131.71) --
	(-1996.44,131.73) --
	(-1990.95,131.75) --
	(-1974.50,131.73) --
	(-1969.01,131.74) --
	(-1963.53,131.73) --
	(-1958.04,131.73) --
	(-1952.55,131.73) --
	(-1936.10,131.72) --
	(-1930.61,131.71) --
	(-1925.13,131.72) --
	(-1919.64,131.98) --
	(-1914.16,131.81) --
	(-1897.70,131.69) --
	(-1892.21,131.67) --
	(-1886.73,131.71) --
	(-1881.24,131.76) --
	(-1875.76,131.71) --
	(-1859.30,131.74) --
	(-1853.82,131.69) --
	(-1848.33,131.74) --
	(-1842.85,131.74) --
	(-1837.36,131.73) --
	(-1820.90,131.74) --
	(-1815.42,131.74) --
	(-1809.93,131.73) --
	(-1804.45,131.74) --
	(-1798.96,131.73) --
	(-1782.51,131.78) --
	(-1777.02,131.73) --
	(-1771.54,131.70) --
	(-1766.05,131.70) --
	(-1760.56,131.72) --
	(-1744.11,131.71) --
	(-1738.62,131.72) --
	(-1733.14,131.71) --
	(-1727.65,131.74) --
	(-1722.17,131.74) --
	(-1705.71,131.71) --
	(-1700.23,131.73) --
	(-1694.74,131.73) --
	(-1689.25,131.68) --
	(-1683.77,131.74) --
	(-1667.31,131.74) --
	(-1661.83,131.74) --
	(-1656.34,131.76) --
	(-1650.86,131.74) --
	(-1645.37,131.75) --
	(-1628.91,131.75) --
	(-1623.43,131.71) --
	(-1617.94,131.73) --
	(-1612.46,131.73) --
	(-1590.52,131.73) --
	(-1585.03,131.73) --
	(-1579.55,131.75) --
	(-1574.06,131.71) --
	(-1568.57,131.68) --
	(-1552.12,131.72) --
	(-1546.63,131.70) --
	(-1541.15,131.73) --
	(-1535.66,131.73) --
	(-1530.18,131.71) --
	(-1513.72,131.70) --
	(-1508.24,131.72) --
	(-1502.75,131.73) --
	(-1497.26,131.73) --
	(-1491.78,131.71) --
	(-1475.32,131.72) --
	(-1469.84,131.73) --
	(-1464.35,131.73) --
	(-1458.87,131.74) --
	(-1453.38,131.73) --
	(-1436.92,131.71) --
	(-1431.44,131.56) --
	(-1425.95,131.68) --
	(-1420.47,131.67) --
	(-1414.98,131.69) --
	(-1398.53,131.72) --
	(-1393.04,131.64) --
	(-1387.56,131.68) --
	(-1382.07,131.60) --
	(-1376.59,131.69) --
	(-1360.13,131.77) --
	(-1354.64,131.73) --
	(-1349.16,131.70) --
	(-1343.67,131.69) --
	(-1338.19,131.68) --
	(-1321.73,131.74) --
	(-1316.25,131.73) --
	(-1310.76,131.73) --
	(-1305.27,131.72) --
	(-1299.79,131.73) --
	(-1283.33,131.73) --
	(-1277.85,131.59) --
	(-1272.36,131.62) --
	(-1266.88,131.71) --
	(-1261.39,131.89) --
	(-1244.93,131.77) --
	(-1239.45,131.55) --
	(-1233.96,131.69) --
	(-1228.48,131.63) --
	(-1222.99,131.69) --
	(-1206.54,131.73) --
	(-1201.05,131.73) --
	(-1195.57,131.69) --
	(-1190.08,131.72) --
	(-1184.60,131.73) --
	(-1168.14,131.72) --
	(-1162.65,131.75) --
	(-1157.17,131.73) --
	(-1151.68,131.70) --
	(-1146.20,131.72) --
	(-1129.74,131.73) --
	(-1124.26,131.67) --
	(-1118.77,131.70) --
	(-1113.28,131.61) --
	(-1107.80,131.66) --
	(-1091.34,131.71) --
	(-1085.86,131.68) --
	(-1080.37,131.48) --
	(-1074.89,131.72) --
	(-1069.40,131.73) --
	(-1052.95,131.69) --
	(-1047.46,131.72) --
	(-1041.97,131.61) --
	(-1036.49,131.70) --
	(-1031.00,131.73) --
	(-1014.55,131.73) --
	(-1009.06,131.73) --
	(-1003.58,131.71) --
	(-998.09,131.72) --
	(-992.61,131.71) --
	(-976.15,131.72) --
	(-970.66,131.75) --
	(-965.18,131.74) --
	(-959.69,131.73) --
	(-954.21,131.73) --
	(-937.75,131.73) --
	(-932.27,131.59) --
	(-926.78,131.69) --
	(-921.29,131.69) --
	(-915.81,131.71) --
	(-899.35,131.69) --
	(-893.87,131.72) --
	(-888.38,131.72) --
	(-882.90,131.72) --
	(-877.41,131.78) --
	(-860.96,131.72) --
	(-855.47,131.62) --
	(-849.98,131.69) --
	(-844.50,131.72) --
	(-839.01,131.49) --
	(-822.56,131.68) --
	(-817.07,131.66) --
	(-811.59,131.72) --
	(-806.10,131.73) --
	(-800.62,131.73) --
	(-784.16,131.75) --
	(-778.67,131.73) --
	(-773.19,131.72) --
	(-767.70,131.74) --
	(-762.22,131.62) --
	(-745.76,131.70) --
	(-740.28,131.68) --
	(-734.79,131.72) --
	(-729.31,131.72) --
	(-723.82,131.72) --
	(-707.36,131.76) --
	(-701.88,131.73) --
	(-696.39,131.72) --
	(-690.91,131.73) --
	(-685.42,131.72) --
	(-668.97,131.73) --
	(-663.48,131.69) --
	(-657.99,131.72) --
	(-652.51,131.72) --
	(-647.02,131.73) --
	(-630.57,131.73) --
	(-625.08,131.19) --
	(-619.60,131.58) --
	(-614.11,131.61) --
	(-608.63,131.78) --
	(-592.17,131.65) --
	(-586.68,131.51) --
	(-581.20,131.28) --
	(-575.71,129.97) --
	(-570.23,131.29) --
	(-553.77,131.56) --
	(-548.29,131.62) --
	(-542.80,131.70) --
	(-537.32,131.72) --
	(-531.83,131.76) --
	(-515.37,131.67) --
	(-509.89,131.70) --
	(-504.40,131.52) --
	(-498.92,131.74) --
	(-493.43,131.74) --
	(-476.98,131.73) --
	(-471.49,131.68) --
	(-466.00,131.75) --
	(-460.52,131.73) --
	(-455.03,131.71) --
	(-438.58,131.73) --
	(-433.09,129.01) --
	(-427.61,130.99) --
	(-422.12,131.45) --
	(-416.64,131.67) --
	(-400.18,131.71) --
	(-394.69,131.54) --
	(-389.21,131.70) --
	(-383.72,132.04) --
	(-378.24,131.80) --
	(-361.78,131.73) --
	(-356.30,131.70) --
	(-350.81,131.63) --
	(-345.33,131.70) --
	(-339.84,131.69) --
	(-323.38,131.71) --
	(-317.90,131.72) --
	(-312.41,131.76) --
	(-306.93,131.73) --
	(-301.44,131.77) --
	(-284.99,131.71) --
	(-279.50,131.95) --
	(-274.02,131.94) --
	(-268.53,131.65) --
	(-263.04,131.67) --
	(-246.59,131.65) --
	(-241.10,131.66) --
	(-235.62,131.32) --
	(-230.13,131.38) --
	(-224.65,131.71) --
	(-208.19,131.74) --
	(-202.70,131.77) --
	(-197.22,131.87) --
	(-191.73,131.75) --
	(-186.25,131.42) --
	(-169.79,131.51) --
	(-164.31,131.70) --
	(-158.82,131.71) --
	(-153.34,131.69) --
	(-147.85,131.58) --
	(-131.39,131.69) --
	(-125.91,131.72) --
	(-120.42,131.88) --
	(-114.94,131.74) --
	(-109.45,131.73) --
	(-93.00,131.73) --
	(-87.51,132.36) --
	(-82.03,131.79) --
	(-76.54,131.47) --
	(-71.05,131.69) --
	(-54.60,131.67) --
	(-49.11,131.65) --
	(-43.63,131.75) --
	(-38.14,131.78) --
	(-32.66,131.68) --
	(-16.20,131.58) --
	(-10.71,131.72) --
	( -5.23,131.57) --
	(  0.26,131.69) --
	(  5.74,131.78) --
	( 22.20,131.77) --
	( 27.68,131.74) --
	( 33.17,131.68) --
	( 38.65,131.68) --
	( 44.14,131.70) --
	( 60.60,131.72) --
	( 66.08,131.73) --
	( 71.57,131.75) --
	( 77.05,131.64) --
	( 82.54,131.72) --
	( 98.99,131.65) --
	(104.48,131.71) --
	(109.96,131.72) --
	(115.45,131.79) --
	(120.94,131.75) --
	(137.39,131.69) --
	(142.88,131.73) --
	(148.36,131.71) --
	(153.85,131.67) --
	(159.33,131.71) --
	(175.79,131.68) --
	(181.28,131.71) --
	(186.76,131.72) --
	(192.25,131.65) --
	(197.73,131.98) --
	(214.19,131.83) --
	(219.67,135.08) --
	(225.16,137.31) --
	(230.64,132.50) --
	(236.13,132.46) --
	(252.59,133.53) --
	(258.07,131.90) --
	(263.56,131.12) --
	(269.04,132.25) --
	(274.53,132.26) --
	(290.98,131.87) --
	(296.47,131.83) --
	(301.95,131.59) --
	(307.44,131.72) --
	(312.93,131.71) --
	(329.38,131.76) --
	(334.87,131.72) --
	(340.35,131.67) --
	(345.84,131.81) --
	(351.32,131.77) --
	(367.78,131.74) --
	(373.26,132.38) --
	(378.75,131.89) --
	(384.24,131.81) --
	(389.72,131.79) --
	(406.18,131.85) --
	(411.66,131.75) --
	(417.15,131.83) --
	(422.63,131.75) --
	(428.12,131.89) --
	(444.58,131.78) --
	(450.06,131.79) --
	(455.55,131.64) --
	(461.03,131.70) --
	(482.97,131.68) --
	(488.46,131.72) --
	(493.94,131.73) --
	(499.43,131.62) --
	(504.92,131.70) --
	(521.37,131.71) --
	(526.86,131.77) --
	(532.34,131.74) --
	(537.83,131.74) --
	(543.31,131.72) --
	(559.77,131.74) --
	(565.25,131.73) --
	(570.74,132.82) --
	(576.23,132.10) --
	(581.71,131.75) --
	(598.17,131.77) --
	(603.65,131.53) --
	(609.14,131.69) --
	(614.62,131.67) --
	(620.11,131.73) --
	(636.57,131.76) --
	(642.05,131.72) --
	(647.54,131.71) --
	(653.02,131.89) --
	(658.51,131.74) --
	(674.96,131.81) --
	(680.45,131.65) --
	(685.93,131.74) --
	(691.42,131.73) --
	(696.90,131.76) --
	(713.36,131.73) --
	(718.85,131.70) --
	(724.33,131.78) --
	(729.82,131.82) --
	(735.30,131.75) --
	(751.76,131.73) --
	(757.24,131.93) --
	(762.73,131.77) --
	(768.22,131.77) --
	(773.70,131.77) --
	(790.16,131.75) --
	(795.64,131.74) --
	(801.13,131.65) --
	(806.61,131.61) --
	(812.10,131.62) --
	(828.55,131.72) --
	(834.04,131.66) --
	(839.53,131.72) --
	(845.01,131.71) --
	(850.50,131.66) --
	(866.95,131.70) --
	(872.44,131.55) --
	(877.92,131.74) --
	(883.41,131.73) --
	(888.89,131.70) --
	(905.35,131.73) --
	(910.84,131.77) --
	(916.32,131.78) --
	(921.81,131.75) --
	(927.29,131.73) --
	(943.75,131.75) --
	(949.23,131.69) --
	(954.72,131.68) --
	(960.21,131.68) --
	(965.69,131.72) --
	(982.15,131.79) --
	(987.63,131.70) --
	(993.12,131.71) --
	(998.60,131.81) --
	(1004.09,131.74) --
	(1020.54,131.74) --
	(1026.03,131.73) --
	(1031.52,131.71) --
	(1037.00,131.72) --
	(1042.49,131.68) --
	(1058.94,131.71) --
	(1064.43,131.95) --
	(1069.91,131.76) --
	(1075.40,131.86) --
	(1080.88,131.74) --
	(1097.34,131.73) --
	(1102.83,131.77) --
	(1108.31,131.65) --
	(1113.80,131.70) --
	(1119.28,131.72) --
	(1135.74,131.67) --
	(1141.22,131.66) --
	(1146.71,131.69) --
	(1152.19,131.70) --
	(1157.68,131.71) --
	(1174.14,131.65) --
	(1179.62,131.92) --
	(1185.11,131.68) --
	(1190.59,131.72) --
	(1196.08,131.73) --
	(1212.53,131.72) --
	(1218.02,131.80) --
	(1223.51,131.46) --
	(1228.99,131.66) --
	(1234.48,131.69) --
	(1250.93,131.79) --
	(1256.42,132.06) --
	(1261.90,131.54) --
	(1267.39,131.54) --
	(1272.87,131.37) --
	(1289.33,131.60) --
	(1294.82,132.06) --
	(1300.30,131.99) --
	(1305.79,131.81) --
	(1311.27,131.75) --
	(1327.73,131.79) --
	(1333.21,131.80) --
	(1338.70,131.75) --
	(1344.18,131.78) --
	(1349.67,131.74) --
	(1366.13,131.73) --
	(1371.61,131.45) --
	(1377.10,131.66) --
	(1382.58,131.67) --
	(1388.07,131.73) --
	(1404.52,131.72) --
	(1410.01,131.73) --
	(1415.50,131.91) --
	(1420.98,131.77) --
	(1426.47,132.11) --
	(1442.92,131.84) --
	(1448.41,131.81) --
	(1453.89,131.77) --
	(1459.38,131.74) --
	(1464.86,131.75);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,160.67) --
	(-2309.11,160.67) --
	(-2303.62,160.67) --
	(-2298.14,160.67) --
	(-2281.68,160.64) --
	(-2276.19,161.82) --
	(-2270.71,161.26) --
	(-2265.22,160.93) --
	(-2259.74,160.84) --
	(-2243.28,160.93) --
	(-2237.80,160.80) --
	(-2232.31,160.73) --
	(-2226.83,160.72) --
	(-2221.34,160.75) --
	(-2204.88,160.79) --
	(-2199.40,160.73) --
	(-2193.91,160.73) --
	(-2188.43,160.77) --
	(-2182.94,160.73) --
	(-2166.49,160.69) --
	(-2161.00,160.71) --
	(-2155.52,160.74) --
	(-2150.03,160.71) --
	(-2128.09,160.69) --
	(-2122.60,162.01) --
	(-2117.12,161.44) --
	(-2111.63,160.98) --
	(-2089.69,160.81) --
	(-2084.20,160.74) --
	(-2078.72,162.14) --
	(-2073.23,161.36) --
	(-2067.75,161.80) --
	(-2051.29,161.39) --
	(-2045.81,161.07) --
	(-2040.32,161.64) --
	(-2034.84,161.22) --
	(-2029.35,160.91) --
	(-2012.89,160.91) --
	(-2007.41,161.00) --
	(-2001.92,160.82) --
	(-1996.44,160.73) --
	(-1990.95,160.70) --
	(-1974.50,160.67) --
	(-1969.01,160.65) --
	(-1963.53,160.65) --
	(-1958.04,160.67) --
	(-1952.55,160.67) --
	(-1936.10,160.69) --
	(-1930.61,161.15) --
	(-1925.13,160.88) --
	(-1919.64,160.88) --
	(-1914.16,160.85) --
	(-1897.70,160.79) --
	(-1892.21,161.20) --
	(-1886.73,160.94) --
	(-1881.24,160.83) --
	(-1875.76,160.87) --
	(-1859.30,160.74) --
	(-1853.82,161.05) --
	(-1848.33,160.86) --
	(-1842.85,160.75) --
	(-1837.36,160.69) --
	(-1820.90,160.64) --
	(-1815.42,160.68) --
	(-1809.93,160.67) --
	(-1804.45,160.66) --
	(-1798.96,160.66) --
	(-1782.51,160.62) --
	(-1777.02,160.59) --
	(-1771.54,160.61) --
	(-1766.05,160.66) --
	(-1760.56,160.67) --
	(-1744.11,160.69) --
	(-1738.62,160.65) --
	(-1733.14,160.68) --
	(-1727.65,160.62) --
	(-1722.17,160.62) --
	(-1705.71,160.67) --
	(-1700.23,160.63) --
	(-1694.74,160.65) --
	(-1689.25,160.70) --
	(-1683.77,160.65) --
	(-1667.31,160.63) --
	(-1661.83,160.63) --
	(-1656.34,160.67) --
	(-1650.86,160.67) --
	(-1645.37,160.66) --
	(-1628.91,160.65) --
	(-1623.43,160.55) --
	(-1617.94,160.59) --
	(-1612.46,160.63) --
	(-1590.52,160.64) --
	(-1585.03,160.66) --
	(-1579.55,160.63) --
	(-1574.06,160.77) --
	(-1568.57,160.79) --
	(-1552.12,160.72) --
	(-1546.63,160.76) --
	(-1541.15,160.70) --
	(-1535.66,160.68) --
	(-1530.18,160.77) --
	(-1513.72,160.75) --
	(-1508.24,160.68) --
	(-1502.75,160.67) --
	(-1497.26,160.67) --
	(-1491.78,160.68) --
	(-1475.32,160.77) --
	(-1469.84,160.71) --
	(-1464.35,160.71) --
	(-1458.87,160.68) --
	(-1453.38,160.69) --
	(-1436.92,160.73) --
	(-1431.44,161.05) --
	(-1425.95,160.86) --
	(-1420.47,160.92) --
	(-1414.98,160.81) --
	(-1398.53,160.72) --
	(-1393.04,160.89) --
	(-1387.56,160.80) --
	(-1382.07,160.81) --
	(-1376.59,160.74) --
	(-1360.13,160.66) --
	(-1354.64,160.71) --
	(-1349.16,160.73) --
	(-1343.67,160.74) --
	(-1338.19,160.79) --
	(-1321.73,160.72) --
	(-1316.25,160.69) --
	(-1310.76,160.68) --
	(-1305.27,160.67) --
	(-1299.79,160.66) --
	(-1283.33,160.66) --
	(-1277.85,160.80) --
	(-1272.36,160.88) --
	(-1266.88,160.75) --
	(-1261.39,160.70) --
	(-1244.93,160.68) --
	(-1239.45,160.91) --
	(-1233.96,160.74) --
	(-1228.48,160.77) --
	(-1222.99,160.75) --
	(-1206.54,160.67) --
	(-1201.05,160.59) --
	(-1195.57,160.68) --
	(-1190.08,160.67) --
	(-1184.60,160.68) --
	(-1168.14,160.69) --
	(-1162.65,160.67) --
	(-1157.17,160.67) --
	(-1151.68,160.71) --
	(-1146.20,160.69) --
	(-1129.74,160.68) --
	(-1124.26,160.64) --
	(-1118.77,160.78) --
	(-1113.28,161.04) --
	(-1107.80,160.92) --
	(-1091.34,160.76) --
	(-1085.86,161.06) --
	(-1080.37,161.44) --
	(-1074.89,160.90) --
	(-1069.40,160.79) --
	(-1052.95,160.87) --
	(-1047.46,160.76) --
	(-1041.97,160.94) --
	(-1036.49,160.80) --
	(-1031.00,160.70) --
	(-1014.55,160.71) --
	(-1009.06,160.70) --
	(-1003.58,160.70) --
	(-998.09,160.70) --
	(-992.61,160.68) --
	(-976.15,160.66) --
	(-970.66,160.63) --
	(-965.18,160.66) --
	(-959.69,160.66) --
	(-954.21,160.63) --
	(-937.75,160.65) --
	(-932.27,161.01) --
	(-926.78,160.82) --
	(-921.29,160.78) --
	(-915.81,160.74) --
	(-899.35,160.71) --
	(-893.87,160.66) --
	(-888.38,160.68) --
	(-882.90,160.72) --
	(-877.41,160.68) --
	(-860.96,160.72) --
	(-855.47,160.93) --
	(-849.98,160.83) --
	(-844.50,160.74) --
	(-839.01,161.28) --
	(-822.56,160.85) --
	(-817.07,160.71) --
	(-811.59,160.67) --
	(-806.10,160.67) --
	(-800.62,160.67) --
	(-784.16,160.63) --
	(-778.67,160.65) --
	(-773.19,160.72) --
	(-767.70,160.68) --
	(-762.22,160.90) --
	(-745.76,160.74) --
	(-740.28,160.79) --
	(-734.79,160.73) --
	(-729.31,160.73) --
	(-723.82,160.70) --
	(-707.36,160.72) --
	(-701.88,160.74) --
	(-696.39,160.64) --
	(-690.91,160.51) --
	(-685.42,160.86) --
	(-668.97,160.86) --
	(-663.48,161.15) --
	(-657.99,160.88) --
	(-652.51,160.72) --
	(-647.02,160.69) --
	(-630.57,160.67) --
	(-625.08,163.44) --
	(-619.60,161.90) --
	(-614.11,161.96) --
	(-608.63,162.36) --
	(-592.17,160.78) --
	(-586.68,161.09) --
	(-581.20,164.63) --
	(-575.71,165.00) --
	(-570.23,162.87) --
	(-553.77,161.87) --
	(-548.29,160.97) --
	(-542.80,160.81) --
	(-537.32,160.75) --
	(-531.83,160.60) --
	(-515.37,160.94) --
	(-509.89,160.78) --
	(-504.40,160.89) --
	(-498.92,160.69) --
	(-493.43,160.86) --
	(-476.98,160.73) --
	(-471.49,160.78) --
	(-466.00,160.73) --
	(-460.52,160.71) --
	(-455.03,160.82) --
	(-438.58,160.41) --
	(-433.09,158.22) --
	(-427.61,160.09) --
	(-422.12,162.00) --
	(-416.64,161.36) --
	(-400.18,160.98) --
	(-394.69,161.61) --
	(-389.21,161.83) --
	(-383.72,161.52) --
	(-378.24,161.11) --
	(-361.78,160.83) --
	(-356.30,160.80) --
	(-350.81,161.53) --
	(-345.33,161.05) --
	(-339.84,160.84) --
	(-323.38,160.55) --
	(-317.90,160.53) --
	(-312.41,160.97) --
	(-306.93,160.80) --
	(-301.44,160.75) --
	(-284.99,160.82) --
	(-279.50,158.71) --
	(-274.02,159.96) --
	(-268.53,161.22) --
	(-263.04,160.90) --
	(-246.59,161.07) --
	(-241.10,160.86) --
	(-235.62,161.50) --
	(-230.13,161.37) --
	(-224.65,160.97) --
	(-208.19,160.78) --
	(-202.70,160.97) --
	(-197.22,161.40) --
	(-191.73,161.01) --
	(-186.25,161.42) --
	(-169.79,161.08) --
	(-164.31,160.81) --
	(-158.82,160.98) --
	(-153.34,160.86) --
	(-147.85,162.32) --
	(-131.39,161.46) --
	(-125.91,161.06) --
	(-120.42,160.85) --
	(-114.94,160.36) --
	(-109.45,160.54) --
	(-93.00,160.90) --
	(-87.51,156.80) --
	(-82.03,160.67) --
	(-76.54,160.90) --
	(-71.05,161.22) --
	(-54.60,161.54) --
	(-49.11,161.10) --
	(-43.63,161.17) --
	(-38.14,160.74) --
	(-32.66,162.54) --
	(-16.20,161.57) --
	(-10.71,160.77) --
	( -5.23,160.94) --
	(  0.26,160.85) --
	(  5.74,160.75) --
	( 22.20,160.84) --
	( 27.68,160.99) --
	( 33.17,160.81) --
	( 38.65,160.67) --
	( 44.14,160.68) --
	( 60.60,160.67) --
	( 66.08,159.61) --
	( 71.57,160.78) --
	( 77.05,160.78) --
	( 82.54,160.63) --
	( 98.99,160.83) --
	(104.48,160.78) --
	(109.96,160.59) --
	(115.45,160.58) --
	(120.94,160.63) --
	(137.39,160.76) --
	(142.88,160.77) --
	(148.36,161.40) --
	(153.85,161.02) --
	(159.33,160.80) --
	(175.79,160.69) --
	(181.28,160.66) --
	(186.76,161.04) --
	(192.25,161.01) --
	(197.73,162.67) --
	(214.19,162.38) --
	(219.67,165.00) --
	(225.16,171.08) --
	(230.64,183.04) --
	(236.13,173.53) --
	(252.59,174.81) --
	(258.07,166.49) --
	(263.56,162.92) --
	(269.04,166.04) --
	(274.53,167.64) --
	(290.98,163.86) --
	(296.47,162.74) --
	(301.95,161.40) --
	(307.44,162.93) --
	(312.93,161.76) --
	(329.38,161.14) --
	(334.87,161.19) --
	(340.35,160.99) --
	(345.84,161.26) --
	(351.32,161.01) --
	(367.78,160.80) --
	(373.26,160.09) --
	(378.75,160.29) --
	(384.24,160.61) --
	(389.72,160.77) --
	(406.18,161.43) --
	(411.66,161.02) --
	(417.15,160.65) --
	(422.63,160.67) --
	(428.12,160.81) --
	(444.58,160.68) --
	(450.06,160.57) --
	(455.55,160.94) --
	(461.03,160.76) --
	(482.97,160.53) --
	(488.46,160.60) --
	(493.94,160.64) --
	(499.43,160.67) --
	(504.92,160.65) --
	(521.37,160.62) --
	(526.86,160.63) --
	(532.34,160.71) --
	(537.83,160.71) --
	(543.31,160.64) --
	(559.77,160.66) --
	(565.25,160.66) --
	(570.74,159.97) --
	(576.23,161.22) --
	(581.71,161.06) --
	(598.17,160.92) --
	(603.65,161.24) --
	(609.14,161.06) --
	(614.62,160.63) --
	(620.11,161.51) --
	(636.57,161.60) --
	(642.05,160.97) --
	(647.54,160.82) --
	(653.02,160.74) --
	(658.51,160.79) --
	(674.96,160.61) --
	(680.45,160.92) --
	(685.93,160.75) --
	(691.42,160.74) --
	(696.90,160.72) --
	(713.36,160.68) --
	(718.85,160.48) --
	(724.33,161.88) --
	(729.82,161.57) --
	(735.30,161.09) --
	(751.76,160.85) --
	(757.24,160.72) --
	(762.73,160.87) --
	(768.22,160.76) --
	(773.70,160.53) --
	(790.16,160.66) --
	(795.64,160.69) --
	(801.13,161.21) --
	(806.61,161.96) --
	(812.10,161.17) --
	(828.55,160.68) --
	(834.04,160.83) --
	(839.53,160.72) --
	(845.01,160.68) --
	(850.50,160.84) --
	(866.95,160.82) --
	(872.44,160.86) --
	(877.92,160.76) --
	(883.41,160.76) --
	(888.89,160.77) --
	(905.35,160.72) --
	(910.84,161.07) --
	(916.32,160.88) --
	(921.81,160.90) --
	(927.29,160.79) --
	(943.75,160.65) --
	(949.23,160.44) --
	(954.72,160.76) --
	(960.21,160.62) --
	(965.69,160.65) --
	(982.15,161.16) --
	(987.63,160.95) --
	(993.12,160.81) --
	(998.60,160.74) --
	(1004.09,160.69) --
	(1020.54,160.69) --
	(1026.03,161.23) --
	(1031.52,161.26) --
	(1037.00,160.87) --
	(1042.49,160.69) --
	(1058.94,160.75) --
	(1064.43,160.00) --
	(1069.91,160.43) --
	(1075.40,160.76) --
	(1080.88,160.66) --
	(1097.34,160.77) --
	(1102.83,160.65) --
	(1108.31,160.63) --
	(1113.80,161.06) --
	(1119.28,160.84) --
	(1135.74,160.69) --
	(1141.22,160.91) --
	(1146.71,160.82) --
	(1152.19,160.73) --
	(1157.68,161.01) --
	(1174.14,160.86) --
	(1179.62,161.38) --
	(1185.11,161.17) --
	(1190.59,160.98) --
	(1196.08,160.61) --
	(1212.53,160.67) --
	(1218.02,160.10) --
	(1223.51,160.76) --
	(1228.99,160.71) --
	(1234.48,160.75) --
	(1250.93,160.36) --
	(1256.42,161.84) --
	(1261.90,161.42) --
	(1267.39,162.27) --
	(1272.87,160.91) --
	(1289.33,160.95) --
	(1294.82,161.32) --
	(1300.30,161.32) --
	(1305.79,160.90) --
	(1311.27,160.77) --
	(1327.73,161.27) --
	(1333.21,160.88) --
	(1338.70,160.39) --
	(1344.18,160.46) --
	(1349.67,160.58) --
	(1366.13,160.62) --
	(1371.61,160.24) --
	(1377.10,160.47) --
	(1382.58,160.42) --
	(1388.07,160.74) --
	(1404.52,160.70) --
	(1410.01,160.69) --
	(1415.50,161.60) --
	(1420.98,160.98) --
	(1426.47,160.67) --
	(1442.92,161.02) --
	(1448.41,160.81) --
	(1453.89,160.78) --
	(1459.38,160.94) --
	(1464.86,161.12);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 1.1pt,line join=round] (-2312.64,140.89) --
	(-2309.11,141.13) --
	(-2303.62,140.76) --
	(-2298.14,140.50) --
	(-2281.68,140.38) --
	(-2276.19,139.90) --
	(-2270.71,140.15) --
	(-2265.22,140.05) --
	(-2259.74,139.64) --
	(-2243.28,140.05) --
	(-2237.80,140.12) --
	(-2232.31,140.02) --
	(-2226.83,139.98) --
	(-2221.34,140.86) --
	(-2204.88,140.52) --
	(-2199.40,140.40) --
	(-2193.91,140.45) --
	(-2188.43,140.14) --
	(-2182.94,139.98) --
	(-2166.49,139.89) --
	(-2161.00,138.81) --
	(-2155.52,138.67) --
	(-2150.03,138.81) --
	(-2128.09,139.09) --
	(-2122.60,138.61) --
	(-2117.12,138.92) --
	(-2111.63,139.16) --
	(-2089.69,139.40) --
	(-2084.20,139.05) --
	(-2078.72,135.88) --
	(-2073.23,136.76) --
	(-2067.75,138.08) --
	(-2051.29,139.45) --
	(-2045.81,139.64) --
	(-2040.32,141.16) --
	(-2034.84,141.49) --
	(-2029.35,141.03) --
	(-2012.89,141.38) --
	(-2007.41,141.24) --
	(-2001.92,141.71) --
	(-1996.44,141.14) --
	(-1990.95,140.79) --
	(-1974.50,139.80) --
	(-1969.01,139.26) --
	(-1963.53,139.41) --
	(-1958.04,139.52) --
	(-1952.55,139.31) --
	(-1936.10,139.22) --
	(-1930.61,138.37) --
	(-1925.13,138.95) --
	(-1919.64,138.83) --
	(-1914.16,139.25) --
	(-1897.70,139.41) --
	(-1892.21,140.91) --
	(-1886.73,140.40) --
	(-1881.24,140.10) --
	(-1875.76,140.31) --
	(-1859.30,140.46) --
	(-1853.82,139.55) --
	(-1848.33,139.65) --
	(-1842.85,139.49) --
	(-1837.36,139.20) --
	(-1820.90,140.08) --
	(-1815.42,139.14) --
	(-1809.93,139.37) --
	(-1804.45,139.60) --
	(-1798.96,139.69) --
	(-1782.51,139.74) --
	(-1777.02,139.06) --
	(-1771.54,139.49) --
	(-1766.05,139.18) --
	(-1760.56,140.38) --
	(-1744.11,141.08) --
	(-1738.62,140.82) --
	(-1733.14,139.93) --
	(-1727.65,139.94) --
	(-1722.17,140.28) --
	(-1705.71,140.11) --
	(-1700.23,140.11) --
	(-1694.74,140.07) --
	(-1689.25,139.80) --
	(-1683.77,140.49) --
	(-1667.31,139.94) --
	(-1661.83,139.87) --
	(-1656.34,139.15) --
	(-1650.86,139.76) --
	(-1645.37,140.08) --
	(-1628.91,140.52) --
	(-1623.43,140.18) --
	(-1617.94,139.93) --
	(-1612.46,139.80) --
	(-1590.52,139.89) --
	(-1585.03,139.90) --
	(-1579.55,139.89) --
	(-1574.06,139.70) --
	(-1568.57,139.74) --
	(-1552.12,139.74) --
	(-1546.63,139.84) --
	(-1541.15,139.79) --
	(-1535.66,140.07) --
	(-1530.18,140.17) --
	(-1513.72,140.02) --
	(-1508.24,139.94) --
	(-1502.75,139.86) --
	(-1497.26,139.80) --
	(-1491.78,139.80) --
	(-1475.32,139.60) --
	(-1469.84,139.63) --
	(-1464.35,140.23) --
	(-1458.87,140.12) --
	(-1453.38,140.68) --
	(-1436.92,140.18) --
	(-1431.44,140.06) --
	(-1425.95,139.34) --
	(-1420.47,139.55) --
	(-1414.98,139.44) --
	(-1398.53,139.61) --
	(-1393.04,139.76) --
	(-1387.56,139.79) --
	(-1382.07,140.07) --
	(-1376.59,140.21) --
	(-1360.13,140.39) --
	(-1354.64,140.03) --
	(-1349.16,140.66) --
	(-1343.67,142.24) --
	(-1338.19,139.48) --
	(-1321.73,139.54) --
	(-1316.25,139.56) --
	(-1310.76,139.67) --
	(-1305.27,139.73) --
	(-1299.79,139.40) --
	(-1283.33,139.48) --
	(-1277.85,139.51) --
	(-1272.36,139.89) --
	(-1266.88,139.69) --
	(-1261.39,139.70) --
	(-1244.93,139.72) --
	(-1239.45,139.58) --
	(-1233.96,140.00) --
	(-1228.48,139.93) --
	(-1222.99,139.92) --
	(-1206.54,139.69) --
	(-1201.05,139.75) --
	(-1195.57,139.45) --
	(-1190.08,139.51) --
	(-1184.60,139.50) --
	(-1168.14,139.84) --
	(-1162.65,139.87) --
	(-1157.17,139.78) --
	(-1151.68,139.88) --
	(-1146.20,139.90) --
	(-1129.74,139.92) --
	(-1124.26,139.92) --
	(-1118.77,139.93) --
	(-1113.28,140.08) --
	(-1107.80,140.30) --
	(-1091.34,140.12) --
	(-1085.86,140.63) --
	(-1080.37,143.03) --
	(-1074.89,142.61) --
	(-1069.40,141.93) --
	(-1052.95,142.56) --
	(-1047.46,141.92) --
	(-1041.97,141.84) --
	(-1036.49,141.73) --
	(-1031.00,141.55) --
	(-1014.55,141.08) --
	(-1009.06,139.59) --
	(-1003.58,139.54) --
	(-998.09,140.32) --
	(-992.61,140.23) --
	(-976.15,140.02) --
	(-970.66,140.04) --
	(-965.18,139.94) --
	(-959.69,139.93) --
	(-954.21,140.23) --
	(-937.75,140.04) --
	(-932.27,138.75) --
	(-926.78,139.21) --
	(-921.29,138.83) --
	(-915.81,139.20) --
	(-899.35,139.35) --
	(-893.87,139.61) --
	(-888.38,140.41) --
	(-882.90,140.46) --
	(-877.41,140.27) --
	(-860.96,140.47) --
	(-855.47,139.38) --
	(-849.98,139.53) --
	(-844.50,139.89) --
	(-839.01,142.01) --
	(-822.56,140.61) --
	(-817.07,140.06) --
	(-811.59,141.93) --
	(-806.10,141.40) --
	(-800.62,140.83) --
	(-784.16,141.13) --
	(-778.67,141.03) --
	(-773.19,140.63) --
	(-767.70,140.45) --
	(-762.22,140.65) --
	(-745.76,140.46) --
	(-740.28,140.16) --
	(-734.79,139.97) --
	(-729.31,140.18) --
	(-723.82,139.79) --
	(-707.36,140.12) --
	(-701.88,140.43) --
	(-696.39,140.35) --
	(-690.91,141.47) --
	(-685.42,140.23) --
	(-668.97,140.08) --
	(-663.48,137.80) --
	(-657.99,138.23) --
	(-652.51,138.05) --
	(-647.02,138.28) --
	(-630.57,138.78) --
	(-625.08,140.38) --
	(-619.60,140.14) --
	(-614.11,140.14) --
	(-608.63,139.97) --
	(-592.17,139.59) --
	(-586.68,140.18) --
	(-581.20,142.64) --
	(-575.71,142.79) --
	(-570.23,140.98) --
	(-553.77,140.32) --
	(-548.29,139.88) --
	(-542.80,139.84) --
	(-537.32,139.22) --
	(-531.83,139.95) --
	(-515.37,139.17) --
	(-509.89,139.29) --
	(-504.40,139.19) --
	(-498.92,139.60) --
	(-493.43,140.15) --
	(-476.98,139.98) --
	(-471.49,140.03) --
	(-466.00,139.94) --
	(-460.52,140.20) --
	(-455.03,141.07) --
	(-438.58,139.39) --
	(-433.09,139.49) --
	(-427.61,139.86) --
	(-422.12,136.42) --
	(-416.64,137.95) --
	(-400.18,138.67) --
	(-394.69,139.37) --
	(-389.21,138.39) --
	(-383.72,139.09) --
	(-378.24,139.52) --
	(-361.78,139.53) --
	(-356.30,139.82) --
	(-350.81,140.92) --
	(-345.33,140.62) --
	(-339.84,140.39) --
	(-323.38,141.74) --
	(-317.90,140.87) --
	(-312.41,142.54) --
	(-306.93,141.88) --
	(-301.44,141.31) --
	(-284.99,146.96) --
	(-279.50,145.19) --
	(-274.02,143.91) --
	(-268.53,142.06) --
	(-263.04,141.31) --
	(-246.59,140.79) --
	(-241.10,140.82) --
	(-235.62,142.29) --
	(-230.13,141.56) --
	(-224.65,141.24) --
	(-208.19,141.13) --
	(-202.70,140.21) --
	(-197.22,139.52) --
	(-191.73,139.57) --
	(-186.25,140.29) --
	(-169.79,140.58) --
	(-164.31,138.58) --
	(-158.82,143.77) --
	(-153.34,142.01) --
	(-147.85,137.03) --
	(-131.39,138.67) --
	(-125.91,138.42) --
	(-120.42,138.78) --
	(-114.94,138.97) --
	(-109.45,138.94) --
	(-93.00,142.91) --
	(-87.51,144.39) --
	(-82.03,144.32) --
	(-76.54,143.20) --
	(-71.05,142.89) --
	(-54.60,142.64) --
	(-49.11,142.05) --
	(-43.63,139.76) --
	(-38.14,139.54) --
	(-32.66,139.28) --
	(-16.20,139.56) --
	(-10.71,139.02) --
	( -5.23,139.56) --
	(  0.26,139.33) --
	(  5.74,139.44) --
	( 22.20,139.21) --
	( 27.68,137.07) --
	( 33.17,137.76) --
	( 38.65,137.89) --
	( 44.14,138.42) --
	( 60.60,138.76) --
	( 66.08,138.72) --
	( 71.57,141.14) --
	( 77.05,140.74) --
	( 82.54,140.62) --
	( 98.99,140.88) --
	(104.48,140.75) --
	(109.96,140.88) --
	(115.45,140.39) --
	(120.94,140.21) --
	(137.39,141.31) --
	(142.88,141.69) --
	(148.36,144.95) --
	(153.85,143.45) --
	(159.33,141.45) --
	(175.79,140.86) --
	(181.28,140.29) --
	(186.76,141.21) --
	(192.25,140.94) --
	(197.73,150.82) --
	(214.19,152.51) --
	(219.67,150.57) --
	(225.16,154.53) --
	(230.64,166.27) --
	(236.13,159.94) --
	(252.59,165.44) --
	(258.07,164.04) --
	(263.56,155.82) --
	(269.04,185.64) --
	(274.53,176.43) --
	(290.98,168.35) --
	(296.47,166.24) --
	(301.95,158.42) --
	(307.44,156.02) --
	(312.93,153.52) --
	(329.38,149.75) --
	(334.87,142.12) --
	(340.35,141.51) --
	(345.84,147.84) --
	(351.32,146.41) --
	(367.78,143.63) --
	(373.26,141.67) --
	(378.75,139.63) --
	(384.24,141.10) --
	(389.72,139.10) --
	(406.18,142.52) --
	(411.66,141.29) --
	(417.15,140.87) --
	(422.63,141.38) --
	(428.12,141.04) --
	(444.58,140.60) --
	(450.06,141.70) --
	(455.55,142.25) --
	(461.03,142.29) --
	(482.97,139.02) --
	(488.46,139.27) --
	(493.94,140.23) --
	(499.43,140.04) --
	(504.92,140.61) --
	(521.37,140.86) --
	(526.86,141.09) --
	(532.34,143.28) --
	(537.83,142.64) --
	(543.31,140.29) --
	(559.77,140.11) --
	(565.25,140.25) --
	(570.74,139.58) --
	(576.23,140.96) --
	(581.71,140.87) --
	(598.17,140.09) --
	(603.65,143.65) --
	(609.14,141.06) --
	(614.62,138.74) --
	(620.11,140.46) --
	(636.57,137.44) --
	(642.05,137.39) --
	(647.54,137.66) --
	(653.02,138.19) --
	(658.51,138.21) --
	(674.96,138.43) --
	(680.45,138.98) --
	(685.93,139.15) --
	(691.42,139.59) --
	(696.90,139.10) --
	(713.36,139.44) --
	(718.85,139.66) --
	(724.33,140.48) --
	(729.82,143.93) --
	(735.30,142.80) --
	(751.76,141.82) --
	(757.24,141.25) --
	(762.73,140.60) --
	(768.22,140.37) --
	(773.70,140.53) --
	(790.16,140.29) --
	(795.64,140.26) --
	(801.13,139.05) --
	(806.61,135.07) --
	(812.10,136.35) --
	(828.55,139.58) --
	(834.04,139.72) --
	(839.53,139.82) --
	(845.01,139.56) --
	(850.50,139.14) --
	(866.95,138.56) --
	(872.44,139.01) --
	(877.92,139.10) --
	(883.41,138.95) --
	(888.89,138.77) --
	(905.35,138.66) --
	(910.84,140.17) --
	(916.32,139.59) --
	(921.81,139.17) --
	(927.29,141.38) --
	(943.75,140.09) --
	(949.23,139.24) --
	(954.72,136.49) --
	(960.21,137.18) --
	(965.69,137.90) --
	(982.15,137.45) --
	(987.63,137.75) --
	(993.12,138.24) --
	(998.60,138.66) --
	(1004.09,138.87) --
	(1020.54,138.97) --
	(1026.03,140.47) --
	(1031.52,140.62) --
	(1037.00,140.56) --
	(1042.49,140.18) --
	(1058.94,139.31) --
	(1064.43,135.41) --
	(1069.91,136.75) --
	(1075.40,138.50) --
	(1080.88,138.77) --
	(1097.34,138.91) --
	(1102.83,138.93) --
	(1108.31,139.17) --
	(1113.80,139.43) --
	(1119.28,139.65) --
	(1135.74,139.75) --
	(1141.22,138.56) --
	(1146.71,138.34) --
	(1152.19,138.71) --
	(1157.68,141.01) --
	(1174.14,140.73) --
	(1179.62,141.02) --
	(1185.11,139.69) --
	(1190.59,140.51) --
	(1196.08,138.93) --
	(1212.53,139.78) --
	(1218.02,133.41) --
	(1223.51,137.98) --
	(1228.99,139.83) --
	(1234.48,139.38) --
	(1250.93,139.09) --
	(1256.42,142.64) --
	(1261.90,142.56) --
	(1267.39,147.36) --
	(1272.87,145.58) --
	(1289.33,142.17) --
	(1294.82,141.15) --
	(1300.30,140.97) --
	(1305.79,141.26) --
	(1311.27,141.49) --
	(1327.73,140.83) --
	(1333.21,140.42) --
	(1338.70,139.75) --
	(1344.18,139.66) --
	(1349.67,139.62) --
	(1366.13,139.92) --
	(1371.61,140.74) --
	(1377.10,141.89) --
	(1382.58,143.05) --
	(1388.07,143.44) --
	(1404.52,142.38) --
	(1410.01,141.21) --
	(1415.50,140.21) --
	(1420.98,142.08) --
	(1426.47,141.59) --
	(1442.92,137.15) --
	(1448.41,137.96) --
	(1453.89,138.09) --
	(1459.38,138.28) --
	(1464.86,138.15);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (192.25, 59.62) -- (192.25,202.45);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (214.19, 59.62) -- (214.19,202.45);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 97.67,232.44) {2011};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (135.92,232.44) {2012};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (174.29,232.44) {2013};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (212.55,232.44) {2014};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (250.80,232.44) {2015};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (289.06,232.44) {2016};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (327.42,232.44) {2017};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (365.68,232.44) {2018};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (403.94,232.44) {2019};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (442.20,232.44) {2020};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (480.56,232.44) {2021};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (518.82,232.44) {2022};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,244.57) {-0.4};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,262.82) {-0.2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,281.07) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,299.32) {0.2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,317.57) {0.4};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,335.82) {0.6};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 98.99, 45.89) {Feb-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (148.36, 45.89) {Feb-16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (192.25, 45.89) {Feb-24};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (241.61, 45.89) {Mar-05};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (290.98, 45.89) {Mar-14};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (334.87, 45.89) {Mar-22};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (384.24, 45.89) {Mar-31};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (433.60, 45.89) {Apr-09};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (477.49, 45.89) {Apr-17};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (526.86, 45.89) {Apr-26};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76, 59.40) {-0.4};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76, 86.78) {-0.2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,114.15) {0.0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,141.53) {0.2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,168.90) {0.4};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 42.76,196.28) {0.6};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.45] at ( 16.47,200.51) {Correlation};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{76,174,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] ( 60.43, 18.95) -- ( 73.15, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 2.3pt,line join=round] (141.07, 18.95) -- (153.79, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{32,150,242}

\path[draw=drawColor,line width= 2.3pt,line join=round] (235.60, 18.95) -- (248.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{243,67,53}

\path[draw=drawColor,line width= 2.3pt,line join=round] (324.69, 18.95) -- (337.41, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (408.49, 18.95) -- (421.21, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 2.3pt,line join=round] (486.87, 18.95) -- (499.59, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 82.74, 14.56) {EUA-Oil};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (163.38, 14.56) {EUA-NGas};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (257.91, 14.56) {EUA-Coal};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (347.00, 14.56) {Oil-NGas};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (430.80, 14.56) {Oil-Coal};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (509.18, 14.56) {NGas-Coal};
\end{scope}
\end{tikzpicture}


==> anc/0043_r0_levFALSE_ncpFALSE_csigTRUE_crhoFALSE/log/traj_quant.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-24 18:18:29
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,346.90);
\begin{scope}
\path[clip] ( 46.29,281.05) rectangle (552.59,341.40);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,281.51) --
	(552.59,281.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,294.83) --
	(552.59,294.83);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,308.15) --
	(552.59,308.15);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,321.46) --
	(552.59,321.46);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,334.78) --
	(552.59,334.78);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 58.85,281.05) --
	( 58.85,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (100.69,281.05) --
	(100.69,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (142.53,281.05) --
	(142.53,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (184.38,281.05) --
	(184.38,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (226.22,281.05) --
	(226.22,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (268.06,281.05) --
	(268.06,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (309.90,281.05) --
	(309.90,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (351.75,281.05) --
	(351.75,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (393.59,281.05) --
	(393.59,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (435.43,281.05) --
	(435.43,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (477.28,281.05) --
	(477.28,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (519.12,281.05) --
	(519.12,341.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] (540.04,281.05) --
	(540.04,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,288.17) --
	(552.59,288.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,301.49) --
	(552.59,301.49);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,314.80) --
	(552.59,314.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,328.12) --
	(552.59,328.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 79.77,281.05) --
	( 79.77,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (121.61,281.05) --
	(121.61,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (163.45,281.05) --
	(163.45,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (205.30,281.05) --
	(205.30,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.14,281.05) --
	(247.14,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (288.98,281.05) --
	(288.98,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (330.83,281.05) --
	(330.83,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (372.67,281.05) --
	(372.67,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (414.51,281.05) --
	(414.51,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (456.35,281.05) --
	(456.35,341.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.20,281.05) --
	(498.20,341.40);
\definecolor{drawColor}{RGB}{238,82,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,305.14) --
	(152.99,301.58) --
	(163.45,300.27) --
	(173.91,300.01) --
	(205.30,297.55) --
	(215.76,297.14) --
	(226.22,297.24) --
	(236.68,296.86) --
	(247.14,297.07) --
	(278.52,298.36) --
	(288.98,294.98) --
	(299.44,293.78) --
	(309.90,293.84) --
	(320.36,294.29) --
	(351.75,294.14) --
	(362.21,294.59) --
	(372.67,294.16) --
	(383.13,294.16) --
	(393.59,293.10) --
	(424.97,292.06) --
	(435.43,292.20) --
	(445.89,292.48) --
	(456.35,292.15) --
	(466.82,291.87) --
	(498.20,284.05) --
	(508.66,283.90) --
	(519.12,283.91) --
	(529.58,283.98);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,307.84) --
	(152.99,306.86) --
	(163.45,305.63) --
	(173.91,305.00) --
	(205.30,304.51) --
	(215.76,304.17) --
	(226.22,303.41) --
	(236.68,303.01) --
	(247.14,302.90) --
	(278.52,302.91) --
	(288.98,302.71) --
	(299.44,302.58) --
	(309.90,302.34) --
	(320.36,302.03) --
	(351.75,301.92) --
	(362.21,301.88) --
	(372.67,301.60) --
	(383.13,301.37) --
	(393.59,300.16) --
	(424.97,300.02) --
	(435.43,299.74) --
	(445.89,299.73) --
	(456.35,299.45) --
	(466.82,299.05) --
	(498.20,298.32) --
	(508.66,298.07) --
	(519.12,297.53) --
	(529.58,297.36);
\definecolor{drawColor}{RGB}{171,70,187}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,308.82) --
	(152.99,308.50) --
	(163.45,308.21) --
	(173.91,308.02) --
	(205.30,307.85) --
	(215.76,307.63) --
	(226.22,307.52) --
	(236.68,307.33) --
	(247.14,307.12) --
	(278.52,306.93) --
	(288.98,306.84) --
	(299.44,306.63) --
	(309.90,306.60) --
	(320.36,306.38) --
	(351.75,306.20) --
	(362.21,306.08) --
	(372.67,305.94) --
	(383.13,305.86) --
	(393.59,305.63) --
	(424.97,305.59) --
	(435.43,305.51) --
	(445.89,305.45) --
	(456.35,305.30) --
	(466.82,305.22) --
	(498.20,305.14) --
	(508.66,304.98) --
	(519.12,304.87) --
	(529.58,304.68);
\definecolor{drawColor}{RGB}{91,107,191}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.02) --
	(152.99,308.85) --
	(163.45,308.69) --
	(173.91,308.56) --
	(205.30,308.44) --
	(215.76,308.37) --
	(226.22,308.23) --
	(236.68,308.14) --
	(247.14,308.07) --
	(278.52,307.96) --
	(288.98,307.85) --
	(299.44,307.74) --
	(309.90,307.64) --
	(320.36,307.55) --
	(351.75,307.42) --
	(362.21,307.32) --
	(372.67,307.28) --
	(383.13,307.21) --
	(393.59,307.14) --
	(424.97,307.04) --
	(435.43,306.98) --
	(445.89,306.90) --
	(456.35,306.87) --
	(466.82,306.74) --
	(498.20,306.66) --
	(508.66,306.61) --
	(519.12,306.59) --
	(529.58,306.51);
\definecolor{drawColor}{RGB}{65,165,244}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.14) --
	(152.99,309.03) --
	(163.45,308.94) --
	(173.91,308.84) --
	(205.30,308.80) --
	(215.76,308.74) --
	(226.22,308.65) --
	(236.68,308.62) --
	(247.14,308.56) --
	(278.52,308.53) --
	(288.98,308.44) --
	(299.44,308.36) --
	(309.90,308.33) --
	(320.36,308.25) --
	(351.75,308.18) --
	(362.21,308.13) --
	(372.67,308.11) --
	(383.13,308.09) --
	(393.59,308.04) --
	(424.97,308.00) --
	(435.43,307.93) --
	(445.89,307.87) --
	(456.35,307.81) --
	(466.82,307.72) --
	(498.20,307.73) --
	(508.66,307.71) --
	(519.12,307.67) --
	(529.58,307.64);
\definecolor{drawColor}{RGB}{40,182,246}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.23) --
	(152.99,309.17) --
	(163.45,309.13) --
	(173.91,309.10) --
	(205.30,309.07) --
	(215.76,309.02) --
	(226.22,309.00) --
	(236.68,309.00) --
	(247.14,308.97) --
	(278.52,308.95) --
	(288.98,308.92) --
	(299.44,308.89) --
	(309.90,308.89) --
	(320.36,308.80) --
	(351.75,308.78) --
	(362.21,308.77) --
	(372.67,308.73) --
	(383.13,308.74) --
	(393.59,308.69) --
	(424.97,308.68) --
	(435.43,308.66) --
	(445.89,308.70) --
	(456.35,308.63) --
	(466.82,308.58) --
	(498.20,308.59) --
	(508.66,308.58) --
	(519.12,308.50) --
	(529.58,308.48);
\definecolor{drawColor}{RGB}{38,197,217}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.30) --
	(152.99,309.30) --
	(163.45,309.31) --
	(173.91,309.30) --
	(205.30,309.31) --
	(215.76,309.30) --
	(226.22,309.30) --
	(236.68,309.34) --
	(247.14,309.38) --
	(278.52,309.34) --
	(288.98,309.32) --
	(299.44,309.31) --
	(309.90,309.30) --
	(320.36,309.27) --
	(351.75,309.25) --
	(362.21,309.24) --
	(372.67,309.25) --
	(383.13,309.28) --
	(393.59,309.28) --
	(424.97,309.24) --
	(435.43,309.33) --
	(445.89,309.36) --
	(456.35,309.29) --
	(466.82,309.37) --
	(498.20,309.41) --
	(508.66,309.46) --
	(519.12,309.42) --
	(529.58,309.31);
\definecolor{drawColor}{RGB}{38,165,153}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.37) --
	(152.99,309.43) --
	(163.45,309.50) --
	(173.91,309.56) --
	(205.30,309.56) --
	(215.76,309.59) --
	(226.22,309.62) --
	(236.68,309.70) --
	(247.14,309.78) --
	(278.52,309.77) --
	(288.98,309.76) --
	(299.44,309.76) --
	(309.90,309.75) --
	(320.36,309.75) --
	(351.75,309.77) --
	(362.21,309.75) --
	(372.67,309.80) --
	(383.13,309.81) --
	(393.59,309.83) --
	(424.97,309.82) --
	(435.43,309.88) --
	(445.89,309.98) --
	(456.35,310.02) --
	(466.82,310.03) --
	(498.20,310.08) --
	(508.66,310.20) --
	(519.12,310.23) --
	(529.58,310.18);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.46) --
	(152.99,309.59) --
	(163.45,309.71) --
	(173.91,309.80) --
	(205.30,309.88) --
	(215.76,309.93) --
	(226.22,310.02) --
	(236.68,310.07) --
	(247.14,310.16) --
	(278.52,310.20) --
	(288.98,310.23) --
	(299.44,310.25) --
	(309.90,310.28) --
	(320.36,310.33) --
	(351.75,310.38) --
	(362.21,310.43) --
	(372.67,310.43) --
	(383.13,310.56) --
	(393.59,310.53) --
	(424.97,310.58) --
	(435.43,310.65) --
	(445.89,310.68) --
	(456.35,310.75) --
	(466.82,310.78) --
	(498.20,310.86) --
	(508.66,310.97) --
	(519.12,310.99) --
	(529.58,311.05);
\definecolor{drawColor}{RGB}{155,204,101}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.57) --
	(152.99,309.78) --
	(163.45,309.95) --
	(173.91,310.10) --
	(205.30,310.25) --
	(215.76,310.38) --
	(226.22,310.47) --
	(236.68,310.55) --
	(247.14,310.69) --
	(278.52,310.77) --
	(288.98,310.81) --
	(299.44,310.92) --
	(309.90,310.97) --
	(320.36,311.09) --
	(351.75,311.12) --
	(362.21,311.18) --
	(372.67,311.25) --
	(383.13,311.31) --
	(393.59,311.39) --
	(424.97,311.47) --
	(435.43,311.55) --
	(445.89,311.62) --
	(456.35,311.68) --
	(466.82,311.74) --
	(498.20,311.80) --
	(508.66,311.87) --
	(519.12,311.92) --
	(529.58,312.02);
\definecolor{drawColor}{RGB}{211,224,87}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,309.78) --
	(152.99,310.12) --
	(163.45,310.38) --
	(173.91,310.62) --
	(205.30,310.85) --
	(215.76,311.04) --
	(226.22,311.18) --
	(236.68,311.32) --
	(247.14,311.52) --
	(278.52,311.69) --
	(288.98,311.83) --
	(299.44,311.96) --
	(309.90,312.11) --
	(320.36,312.16) --
	(351.75,312.28) --
	(362.21,312.39) --
	(372.67,312.47) --
	(383.13,312.68) --
	(393.59,312.72) --
	(424.97,312.86) --
	(435.43,312.92) --
	(445.89,313.07) --
	(456.35,313.10) --
	(466.82,313.21) --
	(498.20,313.22) --
	(508.66,313.37) --
	(519.12,313.50) --
	(529.58,313.56);
\definecolor{drawColor}{RGB}{255,237,88}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,311.08) --
	(152.99,312.59) --
	(163.45,313.71) --
	(173.91,314.66) --
	(205.30,315.04) --
	(215.76,315.58) --
	(226.22,315.99) --
	(236.68,316.12) --
	(247.14,316.12) --
	(278.52,316.10) --
	(288.98,316.57) --
	(299.44,316.97) --
	(309.90,316.99) --
	(320.36,317.65) --
	(351.75,317.71) --
	(362.21,317.83) --
	(372.67,317.86) --
	(383.13,318.02) --
	(393.59,318.67) --
	(424.97,318.79) --
	(435.43,319.16) --
	(445.89,319.60) --
	(456.35,319.75) --
	(466.82,320.26) --
	(498.20,320.12) --
	(508.66,320.16) --
	(519.12,320.46) --
	(529.58,320.84);
\definecolor{drawColor}{RGB}{255,166,38}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,315.03) --
	(152.99,317.34) --
	(163.45,318.50) --
	(173.91,318.95) --
	(205.30,319.86) --
	(215.76,319.93) --
	(226.22,319.98) --
	(236.68,325.64) --
	(247.14,327.21) --
	(278.52,327.27) --
	(288.98,327.17) --
	(299.44,327.06) --
	(309.90,327.05) --
	(320.36,327.11) --
	(351.75,327.55) --
	(362.21,327.71) --
	(372.67,328.02) --
	(383.13,327.69) --
	(393.59,327.75) --
	(424.97,327.87) --
	(435.43,328.02) --
	(445.89,328.22) --
	(456.35,327.90) --
	(466.82,327.47) --
	(498.20,327.56) --
	(508.66,327.63) --
	(519.12,328.60) --
	(529.58,328.37);
\definecolor{drawColor}{RGB}{65,65,65}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 69.31,309.49) --
	( 79.77,308.89) --
	( 90.23,308.81) --
	(100.69,309.10) --
	(132.07,309.28) --
	(142.53,309.90) --
	(152.99,310.22) --
	(163.45,310.97) --
	(173.91,310.71) --
	(205.30,319.87) --
	(215.76,327.17) --
	(226.22,337.88) --
	(236.68,331.13) --
	(247.14,338.13) --
	(278.52,337.76) --
	(288.98,338.65) --
	(299.44,336.50) --
	(309.90,332.54) --
	(320.36,332.43) --
	(351.75,331.70) --
	(362.21,329.65) --
	(372.67,326.93) --
	(383.13,327.17) --
	(393.59,328.08) --
	(424.97,327.57) --
	(435.43,328.01) --
	(445.89,328.45) --
	(456.35,328.28) --
	(466.82,328.29) --
	(498.20,322.24) --
	(508.66,321.65) --
	(519.12,321.83) --
	(529.58,322.25);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (163.45,281.05) -- (163.45,341.40);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (205.30,281.05) -- (205.30,341.40);
\end{scope}
\begin{scope}
\path[clip] ( 46.29,215.21) rectangle (552.59,275.55);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,228.33) --
	(552.59,228.33);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,242.09) --
	(552.59,242.09);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,255.62) --
	(552.59,255.62);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,269.15) --
	(552.59,269.15);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 58.85,215.21) --
	( 58.85,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (100.69,215.21) --
	(100.69,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (142.53,215.21) --
	(142.53,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (184.38,215.21) --
	(184.38,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (226.22,215.21) --
	(226.22,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (268.06,215.21) --
	(268.06,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (309.90,215.21) --
	(309.90,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (351.75,215.21) --
	(351.75,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (393.59,215.21) --
	(393.59,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (435.43,215.21) --
	(435.43,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (477.28,215.21) --
	(477.28,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (519.12,215.21) --
	(519.12,275.55);

\path[draw=drawColor,line width= 0.3pt,line join=round] (540.04,215.21) --
	(540.04,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,221.45) --
	(552.59,221.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,235.21) --
	(552.59,235.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,248.97) --
	(552.59,248.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,262.27) --
	(552.59,262.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 79.77,215.21) --
	( 79.77,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (121.61,215.21) --
	(121.61,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (163.45,215.21) --
	(163.45,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (205.30,215.21) --
	(205.30,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.14,215.21) --
	(247.14,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (288.98,215.21) --
	(288.98,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (330.83,215.21) --
	(330.83,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (372.67,215.21) --
	(372.67,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (414.51,215.21) --
	(414.51,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (456.35,215.21) --
	(456.35,275.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.20,215.21) --
	(498.20,275.55);
\definecolor{drawColor}{RGB}{238,82,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,239.21) --
	(152.99,237.76) --
	(163.45,237.48) --
	(173.91,236.19) --
	(205.30,234.31) --
	(215.76,234.02) --
	(226.22,234.00) --
	(236.68,233.06) --
	(247.14,231.75) --
	(278.52,231.08) --
	(288.98,229.73) --
	(299.44,228.89) --
	(309.90,229.11) --
	(320.36,227.64) --
	(351.75,226.98) --
	(362.21,226.06) --
	(372.67,225.18) --
	(383.13,224.35) --
	(393.59,225.48) --
	(424.97,224.55) --
	(435.43,223.04) --
	(445.89,223.67) --
	(456.35,224.28) --
	(466.82,222.57) --
	(498.20,220.96) --
	(508.66,219.90) --
	(519.12,220.57) --
	(529.58,219.89);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,241.61) --
	(152.99,240.75) --
	(163.45,239.28) --
	(173.91,238.60) --
	(205.30,237.02) --
	(215.76,236.61) --
	(226.22,235.86) --
	(236.68,235.20) --
	(247.14,234.16) --
	(278.52,233.59) --
	(288.98,233.82) --
	(299.44,232.70) --
	(309.90,232.35) --
	(320.36,231.67) --
	(351.75,231.26) --
	(362.21,230.51) --
	(372.67,229.49) --
	(383.13,229.06) --
	(393.59,229.10) --
	(424.97,228.47) --
	(435.43,228.08) --
	(445.89,227.71) --
	(456.35,228.08) --
	(466.82,226.98) --
	(498.20,226.68) --
	(508.66,226.94) --
	(519.12,226.31) --
	(529.58,226.24);
\definecolor{drawColor}{RGB}{171,70,187}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,244.56) --
	(152.99,243.65) --
	(163.45,243.07) --
	(173.91,242.47) --
	(205.30,241.75) --
	(215.76,241.41) --
	(226.22,241.02) --
	(236.68,240.63) --
	(247.14,240.30) --
	(278.52,239.83) --
	(288.98,239.58) --
	(299.44,239.37) --
	(309.90,239.20) --
	(320.36,238.74) --
	(351.75,238.41) --
	(362.21,238.16) --
	(372.67,237.99) --
	(383.13,237.66) --
	(393.59,237.27) --
	(424.97,237.13) --
	(435.43,236.94) --
	(445.89,236.69) --
	(456.35,236.59) --
	(466.82,236.40) --
	(498.20,236.31) --
	(508.66,236.22) --
	(519.12,235.53) --
	(529.58,235.68);
\definecolor{drawColor}{RGB}{91,107,191}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,245.35) --
	(152.99,244.81) --
	(163.45,244.33) --
	(173.91,243.94) --
	(205.30,243.53) --
	(215.76,243.30) --
	(226.22,243.10) --
	(236.68,242.81) --
	(247.14,242.66) --
	(278.52,242.43) --
	(288.98,242.09) --
	(299.44,241.89) --
	(309.90,241.83) --
	(320.36,241.68) --
	(351.75,241.56) --
	(362.21,241.21) --
	(372.67,241.11) --
	(383.13,240.88) --
	(393.59,240.87) --
	(424.97,240.48) --
	(435.43,240.30) --
	(445.89,240.24) --
	(456.35,240.16) --
	(466.82,239.94) --
	(498.20,239.74) --
	(508.66,239.80) --
	(519.12,239.58) --
	(529.58,239.62);
\definecolor{drawColor}{RGB}{65,165,244}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,245.91) --
	(152.99,245.54) --
	(163.45,245.22) --
	(173.91,245.00) --
	(205.30,244.99) --
	(215.76,244.68) --
	(226.22,244.42) --
	(236.68,244.42) --
	(247.14,244.34) --
	(278.52,244.03) --
	(288.98,243.88) --
	(299.44,243.90) --
	(309.90,243.70) --
	(320.36,243.42) --
	(351.75,243.29) --
	(362.21,243.36) --
	(372.67,243.22) --
	(383.13,243.07) --
	(393.59,243.15) --
	(424.97,242.88) --
	(435.43,242.87) --
	(445.89,242.82) --
	(456.35,242.63) --
	(466.82,242.76) --
	(498.20,242.65) --
	(508.66,242.57) --
	(519.12,242.30) --
	(529.58,242.35);
\definecolor{drawColor}{RGB}{40,182,246}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,246.31) --
	(152.99,246.12) --
	(163.45,245.96) --
	(173.91,245.91) --
	(205.30,245.83) --
	(215.76,245.75) --
	(226.22,245.66) --
	(236.68,245.67) --
	(247.14,245.53) --
	(278.52,245.46) --
	(288.98,245.39) --
	(299.44,245.37) --
	(309.90,245.26) --
	(320.36,245.16) --
	(351.75,245.03) --
	(362.21,245.05) --
	(372.67,245.02) --
	(383.13,244.99) --
	(393.59,245.12) --
	(424.97,244.98) --
	(435.43,244.91) --
	(445.89,244.83) --
	(456.35,244.84) --
	(466.82,244.87) --
	(498.20,244.64) --
	(508.66,244.70) --
	(519.12,244.56) --
	(529.58,244.73);
\definecolor{drawColor}{RGB}{38,197,217}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,246.72) --
	(152.99,246.71) --
	(163.45,246.66) --
	(173.91,246.74) --
	(205.30,246.71) --
	(215.76,246.78) --
	(226.22,246.77) --
	(236.68,246.71) --
	(247.14,246.78) --
	(278.52,246.84) --
	(288.98,246.75) --
	(299.44,246.77) --
	(309.90,246.67) --
	(320.36,246.65) --
	(351.75,246.71) --
	(362.21,246.67) --
	(372.67,246.80) --
	(383.13,246.92) --
	(393.59,246.71) --
	(424.97,246.81) --
	(435.43,246.91) --
	(445.89,246.71) --
	(456.35,246.77) --
	(466.82,246.82) --
	(498.20,246.96) --
	(508.66,246.87) --
	(519.12,246.94) --
	(529.58,246.84);
\definecolor{drawColor}{RGB}{38,165,153}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,247.14) --
	(152.99,247.18) --
	(163.45,247.44) --
	(173.91,247.59) --
	(205.30,247.56) --
	(215.76,247.88) --
	(226.22,247.77) --
	(236.68,247.86) --
	(247.14,248.05) --
	(278.52,248.11) --
	(288.98,248.15) --
	(299.44,248.22) --
	(309.90,248.23) --
	(320.36,248.37) --
	(351.75,248.38) --
	(362.21,248.47) --
	(372.67,248.66) --
	(383.13,248.65) --
	(393.59,248.66) --
	(424.97,248.62) --
	(435.43,248.84) --
	(445.89,248.94) --
	(456.35,249.05) --
	(466.82,248.95) --
	(498.20,248.94) --
	(508.66,249.03) --
	(519.12,248.99) --
	(529.58,249.00);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,247.58) --
	(152.99,247.85) --
	(163.45,248.18) --
	(173.91,248.46) --
	(205.30,248.61) --
	(215.76,248.86) --
	(226.22,248.96) --
	(236.68,249.27) --
	(247.14,249.39) --
	(278.52,249.61) --
	(288.98,249.72) --
	(299.44,249.71) --
	(309.90,250.13) --
	(320.36,250.23) --
	(351.75,250.33) --
	(362.21,250.28) --
	(372.67,250.37) --
	(383.13,250.45) --
	(393.59,250.52) --
	(424.97,250.76) --
	(435.43,250.96) --
	(445.89,251.02) --
	(456.35,251.29) --
	(466.82,251.39) --
	(498.20,251.29) --
	(508.66,251.40) --
	(519.12,251.41) --
	(529.58,251.58);
\definecolor{drawColor}{RGB}{155,204,101}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,248.08) --
	(152.99,248.57) --
	(163.45,249.05) --
	(173.91,249.50) --
	(205.30,249.79) --
	(215.76,250.08) --
	(226.22,250.30) --
	(236.68,250.60) --
	(247.14,250.97) --
	(278.52,251.17) --
	(288.98,251.54) --
	(299.44,251.55) --
	(309.90,251.77) --
	(320.36,252.12) --
	(351.75,252.33) --
	(362.21,252.44) --
	(372.67,252.66) --
	(383.13,252.74) --
	(393.59,252.93) --
	(424.97,253.24) --
	(435.43,253.39) --
	(445.89,253.51) --
	(456.35,253.76) --
	(466.82,253.82) --
	(498.20,253.90) --
	(508.66,254.34) --
	(519.12,254.59) --
	(529.58,254.84);
\definecolor{drawColor}{RGB}{211,224,87}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,248.79) --
	(152.99,249.64) --
	(163.45,250.29) --
	(173.91,250.90) --
	(205.30,251.38) --
	(215.76,251.81) --
	(226.22,252.20) --
	(236.68,252.75) --
	(247.14,253.19) --
	(278.52,253.65) --
	(288.98,253.90) --
	(299.44,254.07) --
	(309.90,254.59) --
	(320.36,254.81) --
	(351.75,255.19) --
	(362.21,255.34) --
	(372.67,255.62) --
	(383.13,255.91) --
	(393.59,256.07) --
	(424.97,256.50) --
	(435.43,256.65) --
	(445.89,257.30) --
	(456.35,257.06) --
	(466.82,257.21) --
	(498.20,257.67) --
	(508.66,257.97) --
	(519.12,258.22) --
	(529.58,258.61);
\definecolor{drawColor}{RGB}{255,237,88}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,251.55) --
	(152.99,252.89) --
	(163.45,254.01) --
	(173.91,254.98) --
	(205.30,256.12) --
	(215.76,256.93) --
	(226.22,258.00) --
	(236.68,257.80) --
	(247.14,258.47) --
	(278.52,259.05) --
	(288.98,259.70) --
	(299.44,261.43) --
	(309.90,261.82) --
	(320.36,262.35) --
	(351.75,262.57) --
	(362.21,263.31) --
	(372.67,263.53) --
	(383.13,264.71) --
	(393.59,265.10) --
	(424.97,265.68) --
	(435.43,266.56) --
	(445.89,266.37) --
	(456.35,266.62) --
	(466.82,267.37) --
	(498.20,267.38) --
	(508.66,267.95) --
	(519.12,267.84) --
	(529.58,269.35);
\definecolor{drawColor}{RGB}{255,166,38}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,252.79) --
	(152.99,255.66) --
	(163.45,255.68) --
	(173.91,257.45) --
	(205.30,258.98) --
	(215.76,260.83) --
	(226.22,261.81) --
	(236.68,263.10) --
	(247.14,264.21) --
	(278.52,265.00) --
	(288.98,265.48) --
	(299.44,266.22) --
	(309.90,268.06) --
	(320.36,266.78) --
	(351.75,269.01) --
	(362.21,269.16) --
	(372.67,270.66) --
	(383.13,271.04) --
	(393.59,269.45) --
	(424.97,269.60) --
	(435.43,269.96) --
	(445.89,270.08) --
	(456.35,271.02) --
	(466.82,270.44) --
	(498.20,271.94) --
	(508.66,271.91) --
	(519.12,272.23) --
	(529.58,272.19);
\definecolor{drawColor}{RGB}{65,65,65}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 69.31,247.94) --
	( 79.77,246.98) --
	( 90.23,244.39) --
	(100.69,246.64) --
	(132.07,246.72) --
	(142.53,246.75) --
	(152.99,250.51) --
	(163.45,244.66) --
	(173.91,245.47) --
	(205.30,240.80) --
	(215.76,229.07) --
	(226.22,228.70) --
	(236.68,227.57) --
	(247.14,225.30) --
	(278.52,217.95) --
	(288.98,228.56) --
	(299.44,232.89) --
	(309.90,235.71) --
	(320.36,235.98) --
	(351.75,237.20) --
	(362.21,236.45) --
	(372.67,237.05) --
	(383.13,238.46) --
	(393.59,237.60) --
	(424.97,237.11) --
	(435.43,238.97) --
	(445.89,235.53) --
	(456.35,236.90) --
	(466.82,237.18) --
	(498.20,238.92) --
	(508.66,239.62) --
	(519.12,236.80) --
	(529.58,235.21);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (163.45,215.21) -- (163.45,275.55);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (205.30,215.21) -- (205.30,275.55);
\end{scope}
\begin{scope}
\path[clip] ( 46.29,149.36) rectangle (552.59,209.71);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,162.73) --
	(552.59,162.73);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,176.15) --
	(552.59,176.15);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,189.58) --
	(552.59,189.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,203.01) --
	(552.59,203.01);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 58.85,149.36) --
	( 58.85,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (100.69,149.36) --
	(100.69,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (142.53,149.36) --
	(142.53,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (184.38,149.36) --
	(184.38,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (226.22,149.36) --
	(226.22,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (268.06,149.36) --
	(268.06,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (309.90,149.36) --
	(309.90,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (351.75,149.36) --
	(351.75,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (393.59,149.36) --
	(393.59,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (435.43,149.36) --
	(435.43,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (477.28,149.36) --
	(477.28,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (519.12,149.36) --
	(519.12,209.71);

\path[draw=drawColor,line width= 0.3pt,line join=round] (540.04,149.36) --
	(540.04,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,156.02) --
	(552.59,156.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,169.44) --
	(552.59,169.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,182.86) --
	(552.59,182.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,196.30) --
	(552.59,196.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 79.77,149.36) --
	( 79.77,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (121.61,149.36) --
	(121.61,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (163.45,149.36) --
	(163.45,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (205.30,149.36) --
	(205.30,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.14,149.36) --
	(247.14,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (288.98,149.36) --
	(288.98,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (330.83,149.36) --
	(330.83,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (372.67,149.36) --
	(372.67,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (414.51,149.36) --
	(414.51,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (456.35,149.36) --
	(456.35,209.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.20,149.36) --
	(498.20,209.71);
\definecolor{drawColor}{RGB}{238,82,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,173.89) --
	(152.99,172.39) --
	(163.45,170.56) --
	(173.91,169.38) --
	(205.30,168.14) --
	(215.76,167.95) --
	(226.22,167.66) --
	(236.68,165.52) --
	(247.14,165.11) --
	(278.52,161.03) --
	(288.98,161.13) --
	(299.44,159.30) --
	(309.90,159.17) --
	(320.36,158.25) --
	(351.75,158.03) --
	(362.21,158.47) --
	(372.67,158.53) --
	(383.13,157.76) --
	(393.59,157.45) --
	(424.97,157.49) --
	(435.43,156.29) --
	(445.89,156.52) --
	(456.35,154.89) --
	(466.82,154.06) --
	(498.20,154.15) --
	(508.66,154.77) --
	(519.12,152.24) --
	(529.58,152.10);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,175.49) --
	(152.99,174.27) --
	(163.45,173.24) --
	(173.91,172.01) --
	(205.30,171.30) --
	(215.76,170.68) --
	(226.22,170.11) --
	(236.68,169.11) --
	(247.14,168.83) --
	(278.52,168.12) --
	(288.98,167.55) --
	(299.44,167.01) --
	(309.90,166.52) --
	(320.36,165.80) --
	(351.75,165.16) --
	(362.21,165.27) --
	(372.67,164.48) --
	(383.13,164.01) --
	(393.59,164.15) --
	(424.97,163.41) --
	(435.43,162.76) --
	(445.89,162.12) --
	(456.35,161.89) --
	(466.82,161.66) --
	(498.20,160.76) --
	(508.66,160.80) --
	(519.12,160.67) --
	(529.58,160.71);
\definecolor{drawColor}{RGB}{171,70,187}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,177.28) --
	(152.99,176.59) --
	(163.45,176.16) --
	(173.91,175.65) --
	(205.30,175.27) --
	(215.76,174.91) --
	(226.22,174.68) --
	(236.68,174.38) --
	(247.14,174.11) --
	(278.52,173.73) --
	(288.98,173.30) --
	(299.44,173.04) --
	(309.90,172.87) --
	(320.36,172.56) --
	(351.75,172.19) --
	(362.21,171.90) --
	(372.67,171.77) --
	(383.13,171.57) --
	(393.59,171.47) --
	(424.97,171.32) --
	(435.43,171.08) --
	(445.89,171.14) --
	(456.35,171.00) --
	(466.82,170.87) --
	(498.20,170.68) --
	(508.66,170.59) --
	(519.12,170.30) --
	(529.58,170.21);
\definecolor{drawColor}{RGB}{91,107,191}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,177.74) --
	(152.99,177.29) --
	(163.45,176.99) --
	(173.91,176.71) --
	(205.30,176.48) --
	(215.76,176.19) --
	(226.22,176.06) --
	(236.68,175.94) --
	(247.14,175.67) --
	(278.52,175.42) --
	(288.98,175.20) --
	(299.44,175.04) --
	(309.90,174.98) --
	(320.36,174.73) --
	(351.75,174.59) --
	(362.21,174.50) --
	(372.67,174.31) --
	(383.13,174.20) --
	(393.59,174.11) --
	(424.97,173.93) --
	(435.43,173.87) --
	(445.89,173.73) --
	(456.35,173.76) --
	(466.82,173.55) --
	(498.20,173.38) --
	(508.66,173.43) --
	(519.12,173.39) --
	(529.58,173.29);
\definecolor{drawColor}{RGB}{65,165,244}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,178.00) --
	(152.99,177.73) --
	(163.45,177.50) --
	(173.91,177.34) --
	(205.30,177.21) --
	(215.76,177.02) --
	(226.22,176.88) --
	(236.68,176.85) --
	(247.14,176.72) --
	(278.52,176.53) --
	(288.98,176.42) --
	(299.44,176.36) --
	(309.90,176.33) --
	(320.36,176.13) --
	(351.75,176.00) --
	(362.21,175.92) --
	(372.67,175.83) --
	(383.13,175.70) --
	(393.59,175.70) --
	(424.97,175.59) --
	(435.43,175.56) --
	(445.89,175.57) --
	(456.35,175.51) --
	(466.82,175.35) --
	(498.20,175.30) --
	(508.66,175.41) --
	(519.12,175.23) --
	(529.58,175.23);
\definecolor{drawColor}{RGB}{40,182,246}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,178.20) --
	(152.99,178.09) --
	(163.45,177.93) --
	(173.91,177.84) --
	(205.30,177.79) --
	(215.76,177.71) --
	(226.22,177.66) --
	(236.68,177.61) --
	(247.14,177.65) --
	(278.52,177.53) --
	(288.98,177.57) --
	(299.44,177.42) --
	(309.90,177.40) --
	(320.36,177.32) --
	(351.75,177.37) --
	(362.21,177.29) --
	(372.67,177.25) --
	(383.13,177.07) --
	(393.59,177.15) --
	(424.97,177.12) --
	(435.43,177.10) --
	(445.89,177.04) --
	(456.35,177.03) --
	(466.82,177.05) --
	(498.20,176.97) --
	(508.66,177.05) --
	(519.12,176.93) --
	(529.58,176.97);
\definecolor{drawColor}{RGB}{38,197,217}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,178.38) --
	(152.99,178.37) --
	(163.45,178.35) --
	(173.91,178.31) --
	(205.30,178.34) --
	(215.76,178.37) --
	(226.22,178.39) --
	(236.68,178.34) --
	(247.14,178.39) --
	(278.52,178.41) --
	(288.98,178.41) --
	(299.44,178.40) --
	(309.90,178.39) --
	(320.36,178.44) --
	(351.75,178.40) --
	(362.21,178.32) --
	(372.67,178.34) --
	(383.13,178.40) --
	(393.59,178.45) --
	(424.97,178.45) --
	(435.43,178.48) --
	(445.89,178.44) --
	(456.35,178.43) --
	(466.82,178.36) --
	(498.20,178.52) --
	(508.66,178.49) --
	(519.12,178.42) --
	(529.58,178.51);
\definecolor{drawColor}{RGB}{38,165,153}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,178.55) --
	(152.99,178.67) --
	(163.45,178.72) --
	(173.91,178.83) --
	(205.30,178.88) --
	(215.76,178.94) --
	(226.22,179.07) --
	(236.68,179.05) --
	(247.14,179.23) --
	(278.52,179.30) --
	(288.98,179.31) --
	(299.44,179.45) --
	(309.90,179.49) --
	(320.36,179.53) --
	(351.75,179.45) --
	(362.21,179.42) --
	(372.67,179.50) --
	(383.13,179.56) --
	(393.59,179.58) --
	(424.97,179.65) --
	(435.43,179.83) --
	(445.89,179.76) --
	(456.35,179.82) --
	(466.82,179.90) --
	(498.20,179.92) --
	(508.66,179.93) --
	(519.12,179.92) --
	(529.58,179.92);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,178.75) --
	(152.99,179.00) --
	(163.45,179.20) --
	(173.91,179.37) --
	(205.30,179.51) --
	(215.76,179.66) --
	(226.22,179.82) --
	(236.68,179.97) --
	(247.14,180.17) --
	(278.52,180.22) --
	(288.98,180.33) --
	(299.44,180.43) --
	(309.90,180.51) --
	(320.36,180.61) --
	(351.75,180.70) --
	(362.21,180.78) --
	(372.67,180.82) --
	(383.13,180.88) --
	(393.59,180.91) --
	(424.97,181.07) --
	(435.43,181.22) --
	(445.89,181.33) --
	(456.35,181.49) --
	(466.82,181.58) --
	(498.20,181.44) --
	(508.66,181.44) --
	(519.12,181.57) --
	(529.58,181.47);
\definecolor{drawColor}{RGB}{155,204,101}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,179.00) --
	(152.99,179.37) --
	(163.45,179.75) --
	(173.91,180.04) --
	(205.30,180.30) --
	(215.76,180.50) --
	(226.22,180.73) --
	(236.68,181.00) --
	(247.14,181.17) --
	(278.52,181.40) --
	(288.98,181.56) --
	(299.44,181.63) --
	(309.90,181.80) --
	(320.36,182.04) --
	(351.75,182.07) --
	(362.21,182.21) --
	(372.67,182.26) --
	(383.13,182.53) --
	(393.59,182.64) --
	(424.97,182.72) --
	(435.43,182.72) --
	(445.89,182.81) --
	(456.35,183.09) --
	(466.82,183.09) --
	(498.20,183.17) --
	(508.66,183.38) --
	(519.12,183.37) --
	(529.58,183.53);
\definecolor{drawColor}{RGB}{211,224,87}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,179.43) --
	(152.99,180.06) --
	(163.45,180.51) --
	(173.91,181.13) --
	(205.30,181.49) --
	(215.76,181.98) --
	(226.22,182.31) --
	(236.68,182.52) --
	(247.14,182.87) --
	(278.52,183.11) --
	(288.98,183.14) --
	(299.44,183.50) --
	(309.90,183.66) --
	(320.36,183.83) --
	(351.75,184.03) --
	(362.21,184.13) --
	(372.67,184.39) --
	(383.13,184.79) --
	(393.59,185.01) --
	(424.97,185.11) --
	(435.43,185.24) --
	(445.89,185.47) --
	(456.35,185.61) --
	(466.82,185.79) --
	(498.20,185.84) --
	(508.66,186.31) --
	(519.12,186.49) --
	(529.58,186.76);
\definecolor{drawColor}{RGB}{255,237,88}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,181.86) --
	(152.99,183.40) --
	(163.45,183.92) --
	(173.91,184.77) --
	(205.30,185.56) --
	(215.76,186.85) --
	(226.22,187.75) --
	(236.68,188.05) --
	(247.14,188.84) --
	(278.52,188.94) --
	(288.98,189.32) --
	(299.44,189.59) --
	(309.90,190.32) --
	(320.36,191.14) --
	(351.75,191.12) --
	(362.21,192.42) --
	(372.67,192.32) --
	(383.13,192.48) --
	(393.59,192.31) --
	(424.97,192.75) --
	(435.43,193.13) --
	(445.89,193.79) --
	(456.35,193.36) --
	(466.82,193.67) --
	(498.20,193.66) --
	(508.66,194.16) --
	(519.12,193.89) --
	(529.58,194.81);
\definecolor{drawColor}{RGB}{255,166,38}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,183.29) --
	(152.99,186.36) --
	(163.45,187.25) --
	(173.91,187.89) --
	(205.30,193.69) --
	(215.76,193.32) --
	(226.22,193.83) --
	(236.68,194.59) --
	(247.14,194.97) --
	(278.52,195.26) --
	(288.98,195.25) --
	(299.44,197.08) --
	(309.90,198.40) --
	(320.36,198.42) --
	(351.75,198.28) --
	(362.21,198.60) --
	(372.67,198.62) --
	(383.13,199.61) --
	(393.59,200.09) --
	(424.97,199.73) --
	(435.43,200.81) --
	(445.89,201.88) --
	(456.35,201.92) --
	(466.82,204.11) --
	(498.20,204.20) --
	(508.66,204.57) --
	(519.12,205.61) --
	(529.58,206.38);
\definecolor{drawColor}{RGB}{65,65,65}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 69.31,177.96) --
	( 79.77,177.60) --
	( 90.23,179.15) --
	(100.69,178.80) --
	(132.07,178.41) --
	(142.53,180.49) --
	(152.99,182.85) --
	(163.45,191.92) --
	(173.91,184.16) --
	(205.30,185.09) --
	(215.76,189.70) --
	(226.22,196.46) --
	(236.68,195.81) --
	(247.14,199.76) --
	(278.52,203.37) --
	(288.98,202.11) --
	(299.44,195.08) --
	(309.90,190.46) --
	(320.36,191.28) --
	(351.75,188.26) --
	(362.21,188.42) --
	(372.67,185.83) --
	(383.13,186.34) --
	(393.59,186.32) --
	(424.97,184.39) --
	(435.43,184.93) --
	(445.89,188.65) --
	(456.35,187.60) --
	(466.82,185.46) --
	(498.20,185.70) --
	(508.66,186.91) --
	(519.12,188.95) --
	(529.58,190.19);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (163.45,149.36) -- (163.45,209.71);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (205.30,149.36) -- (205.30,209.71);
\end{scope}
\begin{scope}
\path[clip] ( 46.29, 83.52) rectangle (552.59,143.86);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29, 96.90) --
	(552.59, 96.90);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,110.32) --
	(552.59,110.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,123.74) --
	(552.59,123.74);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,137.15) --
	(552.59,137.15);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.29,143.85) --
	(552.59,143.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 58.85, 83.52) --
	( 58.85,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (100.69, 83.52) --
	(100.69,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (142.53, 83.52) --
	(142.53,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (184.38, 83.52) --
	(184.38,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (226.22, 83.52) --
	(226.22,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (268.06, 83.52) --
	(268.06,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (309.90, 83.52) --
	(309.90,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (351.75, 83.52) --
	(351.75,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (393.59, 83.52) --
	(393.59,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (435.43, 83.52) --
	(435.43,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (477.28, 83.52) --
	(477.28,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (519.12, 83.52) --
	(519.12,143.86);

\path[draw=drawColor,line width= 0.3pt,line join=round] (540.04, 83.52) --
	(540.04,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29, 90.19) --
	(552.59, 90.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,103.61) --
	(552.59,103.61);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,117.03) --
	(552.59,117.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.29,130.44) --
	(552.59,130.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 79.77, 83.52) --
	( 79.77,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (121.61, 83.52) --
	(121.61,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (163.45, 83.52) --
	(163.45,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (205.30, 83.52) --
	(205.30,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.14, 83.52) --
	(247.14,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (288.98, 83.52) --
	(288.98,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (330.83, 83.52) --
	(330.83,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (372.67, 83.52) --
	(372.67,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (414.51, 83.52) --
	(414.51,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (456.35, 83.52) --
	(456.35,143.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.20, 83.52) --
	(498.20,143.86);
\definecolor{drawColor}{RGB}{238,82,80}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,101.15) --
	(152.99,101.28) --
	(163.45,100.57) --
	(173.91, 97.55) --
	(205.30, 97.38) --
	(215.76, 98.05) --
	(226.22, 97.61) --
	(236.68, 96.39) --
	(247.14, 97.09) --
	(278.52, 96.50) --
	(288.98, 95.23) --
	(299.44, 93.04) --
	(309.90, 92.69) --
	(320.36, 93.02) --
	(351.75, 93.05) --
	(362.21, 93.04) --
	(372.67, 92.64) --
	(383.13, 93.35) --
	(393.59, 93.41) --
	(424.97, 92.47) --
	(435.43, 92.50) --
	(445.89, 92.02) --
	(456.35, 88.42) --
	(466.82, 89.50) --
	(498.20, 88.75) --
	(508.66, 88.54) --
	(519.12, 88.33) --
	(529.58, 87.13);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,104.84) --
	(152.99,103.93) --
	(163.45,103.16) --
	(173.91,101.91) --
	(205.30,101.54) --
	(215.76,101.60) --
	(226.22,100.76) --
	(236.68,100.02) --
	(247.14, 99.66) --
	(278.52, 99.30) --
	(288.98, 99.15) --
	(299.44, 98.78) --
	(309.90, 98.45) --
	(320.36, 97.93) --
	(351.75, 97.33) --
	(362.21, 97.14) --
	(372.67, 97.06) --
	(383.13, 96.58) --
	(393.59, 96.10) --
	(424.97, 96.30) --
	(435.43, 96.06) --
	(445.89, 95.81) --
	(456.35, 95.53) --
	(466.82, 95.37) --
	(498.20, 94.62) --
	(508.66, 94.79) --
	(519.12, 94.71) --
	(529.58, 94.71);
\definecolor{drawColor}{RGB}{171,70,187}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,106.86) --
	(152.99,106.40) --
	(163.45,105.91) --
	(173.91,105.62) --
	(205.30,105.28) --
	(215.76,105.00) --
	(226.22,104.85) --
	(236.68,104.45) --
	(247.14,104.20) --
	(278.52,104.12) --
	(288.98,103.96) --
	(299.44,103.70) --
	(309.90,103.70) --
	(320.36,103.40) --
	(351.75,103.22) --
	(362.21,102.93) --
	(372.67,102.88) --
	(383.13,102.35) --
	(393.59,102.22) --
	(424.97,102.09) --
	(435.43,102.05) --
	(445.89,102.00) --
	(456.35,101.78) --
	(466.82,101.63) --
	(498.20,101.32) --
	(508.66,101.15) --
	(519.12,101.07) --
	(529.58,101.03);
\definecolor{drawColor}{RGB}{91,107,191}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,107.23) --
	(152.99,106.91) --
	(163.45,106.64) --
	(173.91,106.41) --
	(205.30,106.23) --
	(215.76,106.03) --
	(226.22,105.87) --
	(236.68,105.78) --
	(247.14,105.64) --
	(278.52,105.56) --
	(288.98,105.43) --
	(299.44,105.28) --
	(309.90,105.14) --
	(320.36,105.03) --
	(351.75,104.83) --
	(362.21,104.77) --
	(372.67,104.60) --
	(383.13,104.43) --
	(393.59,104.32) --
	(424.97,104.18) --
	(435.43,104.13) --
	(445.89,104.08) --
	(456.35,104.01) --
	(466.82,103.85) --
	(498.20,103.66) --
	(508.66,103.64) --
	(519.12,103.50) --
	(529.58,103.55);
\definecolor{drawColor}{RGB}{65,165,244}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,107.47) --
	(152.99,107.26) --
	(163.45,107.10) --
	(173.91,106.92) --
	(205.30,106.82) --
	(215.76,106.73) --
	(226.22,106.69) --
	(236.68,106.54) --
	(247.14,106.46) --
	(278.52,106.46) --
	(288.98,106.33) --
	(299.44,106.26) --
	(309.90,106.14) --
	(320.36,106.06) --
	(351.75,105.99) --
	(362.21,105.87) --
	(372.67,105.76) --
	(383.13,105.73) --
	(393.59,105.62) --
	(424.97,105.51) --
	(435.43,105.43) --
	(445.89,105.45) --
	(456.35,105.28) --
	(466.82,105.25) --
	(498.20,105.24) --
	(508.66,105.22) --
	(519.12,105.18) --
	(529.58,105.16);
\definecolor{drawColor}{RGB}{40,182,246}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,107.63) --
	(152.99,107.53) --
	(163.45,107.45) --
	(173.91,107.40) --
	(205.30,107.33) --
	(215.76,107.30) --
	(226.22,107.26) --
	(236.68,107.26) --
	(247.14,107.25) --
	(278.52,107.17) --
	(288.98,107.14) --
	(299.44,107.08) --
	(309.90,106.98) --
	(320.36,106.96) --
	(351.75,106.99) --
	(362.21,106.90) --
	(372.67,106.85) --
	(383.13,106.73) --
	(393.59,106.76) --
	(424.97,106.64) --
	(435.43,106.64) --
	(445.89,106.56) --
	(456.35,106.62) --
	(466.82,106.60) --
	(498.20,106.57) --
	(508.66,106.54) --
	(519.12,106.47) --
	(529.58,106.45);
\definecolor{drawColor}{RGB}{38,197,217}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,107.80) --
	(152.99,107.79) --
	(163.45,107.80) --
	(173.91,107.79) --
	(205.30,107.79) --
	(215.76,107.79) --
	(226.22,107.84) --
	(236.68,107.87) --
	(247.14,107.85) --
	(278.52,107.85) --
	(288.98,107.88) --
	(299.44,107.87) --
	(309.90,107.76) --
	(320.36,107.82) --
	(351.75,107.90) --
	(362.21,107.92) --
	(372.67,107.86) --
	(383.13,107.80) --
	(393.59,107.83) --
	(424.97,107.74) --
	(435.43,107.85) --
	(445.89,107.82) --
	(456.35,107.89) --
	(466.82,107.83) --
	(498.20,107.81) --
	(508.66,107.77) --
	(519.12,107.74) --
	(529.58,107.64);
\definecolor{drawColor}{RGB}{38,165,153}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,107.94) --
	(152.99,108.02) --
	(163.45,108.11) --
	(173.91,108.21) --
	(205.30,108.23) --
	(215.76,108.26) --
	(226.22,108.39) --
	(236.68,108.46) --
	(247.14,108.54) --
	(278.52,108.60) --
	(288.98,108.66) --
	(299.44,108.69) --
	(309.90,108.68) --
	(320.36,108.77) --
	(351.75,108.76) --
	(362.21,108.88) --
	(372.67,108.90) --
	(383.13,108.91) --
	(393.59,108.92) --
	(424.97,108.84) --
	(435.43,108.93) --
	(445.89,108.99) --
	(456.35,109.12) --
	(466.82,109.13) --
	(498.20,109.11) --
	(508.66,109.20) --
	(519.12,109.17) --
	(529.58,109.16);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,108.10) --
	(152.99,108.33) --
	(163.45,108.50) --
	(173.91,108.63) --
	(205.30,108.70) --
	(215.76,108.88) --
	(226.22,109.01) --
	(236.68,109.15) --
	(247.14,109.24) --
	(278.52,109.38) --
	(288.98,109.42) --
	(299.44,109.51) --
	(309.90,109.56) --
	(320.36,109.65) --
	(351.75,109.74) --
	(362.21,109.92) --
	(372.67,109.95) --
	(383.13,110.01) --
	(393.59,110.02) --
	(424.97,110.00) --
	(435.43,110.21) --
	(445.89,110.26) --
	(456.35,110.42) --
	(466.82,110.39) --
	(498.20,110.45) --
	(508.66,110.51) --
	(519.12,110.51) --
	(529.58,110.55);
\definecolor{drawColor}{RGB}{155,204,101}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,108.32) --
	(152.99,108.68) --
	(163.45,108.97) --
	(173.91,109.16) --
	(205.30,109.35) --
	(215.76,109.54) --
	(226.22,109.77) --
	(236.68,109.99) --
	(247.14,110.19) --
	(278.52,110.33) --
	(288.98,110.52) --
	(299.44,110.64) --
	(309.90,110.66) --
	(320.36,110.81) --
	(351.75,110.89) --
	(362.21,111.10) --
	(372.67,111.30) --
	(383.13,111.44) --
	(393.59,111.45) --
	(424.97,111.52) --
	(435.43,111.60) --
	(445.89,111.80) --
	(456.35,111.75) --
	(466.82,111.93) --
	(498.20,111.96) --
	(508.66,112.18) --
	(519.12,112.21) --
	(529.58,112.21);
\definecolor{drawColor}{RGB}{211,224,87}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,108.71) --
	(152.99,109.23) --
	(163.45,109.72) --
	(173.91,110.11) --
	(205.30,110.41) --
	(215.76,110.67) --
	(226.22,111.02) --
	(236.68,111.24) --
	(247.14,111.54) --
	(278.52,111.82) --
	(288.98,112.11) --
	(299.44,112.20) --
	(309.90,112.37) --
	(320.36,112.59) --
	(351.75,112.78) --
	(362.21,113.03) --
	(372.67,112.99) --
	(383.13,113.30) --
	(393.59,113.54) --
	(424.97,113.59) --
	(435.43,113.89) --
	(445.89,114.01) --
	(456.35,114.21) --
	(466.82,114.36) --
	(498.20,114.65) --
	(508.66,114.71) --
	(519.12,114.87) --
	(529.58,114.85);
\definecolor{drawColor}{RGB}{255,237,88}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,110.54) --
	(152.99,111.97) --
	(163.45,112.82) --
	(173.91,114.17) --
	(205.30,114.64) --
	(215.76,115.20) --
	(226.22,115.82) --
	(236.68,116.31) --
	(247.14,117.02) --
	(278.52,118.08) --
	(288.98,118.92) --
	(299.44,119.23) --
	(309.90,119.29) --
	(320.36,120.50) --
	(351.75,121.97) --
	(362.21,121.41) --
	(372.67,121.43) --
	(383.13,121.76) --
	(393.59,122.63) --
	(424.97,123.27) --
	(435.43,123.50) --
	(445.89,123.15) --
	(456.35,124.21) --
	(466.82,124.04) --
	(498.20,124.91) --
	(508.66,125.12) --
	(519.12,125.09) --
	(529.58,125.85);
\definecolor{drawColor}{RGB}{255,166,38}

\path[draw=drawColor,line width= 1.1pt,line join=round] (142.53,112.19) --
	(152.99,114.57) --
	(163.45,116.01) --
	(173.91,117.22) --
	(205.30,119.46) --
	(215.76,118.87) --
	(226.22,118.82) --
	(236.68,121.18) --
	(247.14,127.09) --
	(278.52,127.77) --
	(288.98,128.81) --
	(299.44,130.35) --
	(309.90,131.50) --
	(320.36,135.26) --
	(351.75,134.82) --
	(362.21,135.44) --
	(372.67,135.68) --
	(383.13,135.90) --
	(393.59,135.99) --
	(424.97,135.50) --
	(435.43,135.37) --
	(445.89,138.18) --
	(456.35,137.59) --
	(466.82,137.47) --
	(498.20,140.66) --
	(508.66,140.79) --
	(519.12,139.66) --
	(529.58,140.80);
\definecolor{drawColor}{RGB}{65,65,65}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 69.31,106.94) --
	( 79.77,107.48) --
	( 90.23,106.78) --
	(100.69,107.12) --
	(132.07,107.83) --
	(142.53,108.33) --
	(152.99,108.37) --
	(163.45,109.59) --
	(173.91,108.89) --
	(205.30,110.14) --
	(215.76,111.87) --
	(226.22,114.58) --
	(236.68,113.93) --
	(247.14,116.86) --
	(278.52,118.64) --
	(288.98,119.87) --
	(299.44,114.04) --
	(309.90,113.72) --
	(320.36,115.07) --
	(351.75,112.98) --
	(362.21,110.42) --
	(372.67,109.42) --
	(383.13,112.34) --
	(393.59,112.88) --
	(424.97,115.53) --
	(435.43,115.42) --
	(445.89,117.40) --
	(456.35,116.62) --
	(466.82,117.16) --
	(498.20,114.52) --
	(508.66,113.40) --
	(519.12,114.22) --
	(529.58,112.65);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (163.45, 83.52) -- (163.45,143.86);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 1pt off 3pt ,line join=round] (205.30, 83.52) -- (205.30,143.86);
\end{scope}
\begin{scope}
\path[clip] (552.59,281.05) rectangle (572.66,341.40);
\definecolor{drawColor}{RGB}{249,249,249}
\definecolor{fillColor}{RGB}{249,249,249}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.59,281.05) rectangle (572.66,341.40);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (558.24,311.22) {Coal};
\end{scope}
\begin{scope}
\path[clip] (552.59,215.21) rectangle (572.66,275.55);
\definecolor{drawColor}{RGB}{249,249,249}
\definecolor{fillColor}{RGB}{249,249,249}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.59,215.21) rectangle (572.66,275.55);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (558.24,245.38) {EUA};
\end{scope}
\begin{scope}
\path[clip] (552.59,149.36) rectangle (572.66,209.71);
\definecolor{drawColor}{RGB}{249,249,249}
\definecolor{fillColor}{RGB}{249,249,249}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.59,149.36) rectangle (572.66,209.71);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (558.24,179.53) {NGas};
\end{scope}
\begin{scope}
\path[clip] (552.59, 83.52) rectangle (572.66,143.86);
\definecolor{drawColor}{RGB}{249,249,249}
\definecolor{fillColor}{RGB}{249,249,249}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.59, 83.52) rectangle (572.66,143.86);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (558.24,113.69) {Oil};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 79.77, 69.79) {Feb 16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (121.61, 69.79) {Feb 20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (163.45, 69.79) {Feb 24};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (205.30, 69.79) {Feb 28};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (247.14, 69.79) {Mar 04};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (288.98, 69.79) {Mar 08};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (330.83, 69.79) {Mar 12};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (372.67, 69.79) {Mar 16};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (414.51, 69.79) {Mar 20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (456.35, 69.79) {Mar 24};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.16] at (498.20, 69.79) {Mar 28};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,283.78) {24};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,297.10) {36};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,310.41) {54};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,323.73) {81};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,217.06) {56};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,230.83) {69};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,244.58) {85};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,257.88) {104};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,151.63) {120};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,165.05) {221};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,178.48) {407};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,191.91) {750};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34, 85.81) {110};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34, 99.22) {158};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,112.64) {227};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.16] at ( 41.34,126.05) {326};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.45] at ( 16.47,212.46) {EUR};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.45] at ( 82.97, 25.41) {Quantiles [\%]};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{238,82,80}

\path[draw=drawColor,line width= 2.3pt,line join=round] (185.51, 42.85) -- (198.23, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 2.3pt,line join=round] (233.60, 42.85) -- (246.32, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{171,70,187}

\path[draw=drawColor,line width= 2.3pt,line join=round] (278.18, 42.85) -- (290.89, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{91,107,191}

\path[draw=drawColor,line width= 2.3pt,line join=round] (322.75, 42.85) -- (335.47, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{65,165,244}

\path[draw=drawColor,line width= 2.3pt,line join=round] (367.32, 42.85) -- (380.04, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{40,182,246}

\path[draw=drawColor,line width= 2.3pt,line join=round] (411.89, 42.85) -- (424.61, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{38,197,217}

\path[draw=drawColor,line width= 2.3pt,line join=round] (466.33, 42.85) -- (479.05, 42.85);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{38,165,153}

\path[draw=drawColor,line width= 2.3pt,line join=round] (185.51, 18.95) -- (198.23, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 2.3pt,line join=round] (233.60, 18.95) -- (246.32, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{155,204,101}

\path[draw=drawColor,line width= 2.3pt,line join=round] (278.18, 18.95) -- (290.89, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{211,224,87}

\path[draw=drawColor,line width= 2.3pt,line join=round] (322.75, 18.95) -- (335.47, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,237,88}

\path[draw=drawColor,line width= 2.3pt,line join=round] (367.32, 18.95) -- (380.04, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{255,166,38}

\path[draw=drawColor,line width= 2.3pt,line join=round] (411.89, 18.95) -- (424.61, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{65,65,65}

\path[draw=drawColor,line width= 2.3pt,line join=round] (466.33, 18.95) -- (479.05, 18.95);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (207.82, 38.46) {0.2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (255.91, 38.46) {1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (300.48, 38.46) {10};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (345.06, 38.46) {20};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (389.63, 38.46) {30};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (434.20, 38.46) {40};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (488.64, 38.46) {50};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (207.82, 14.56) {60};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (255.91, 14.56) {70};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (300.48, 14.56) {80};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (345.06, 14.56) {90};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (389.63, 14.56) {99};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (434.20, 14.56) {99.8};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,346.90);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.16] at (488.64, 14.56) {Data};
\end{scope}
\end{tikzpicture}


==> anc/log_ts.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-07-06 12:54:54
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 46.53, 58.21) rectangle (572.66,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.53, 74.11) --
	(572.66, 74.11);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.53,133.99) --
	(572.66,133.99);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.53,193.87) --
	(572.66,193.87);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 46.53,253.76) --
	(572.66,253.76);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 70.71, 58.21) --
	( 70.71,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (200.69, 58.21) --
	(200.69,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (330.57, 58.21) --
	(330.57,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (460.46, 58.21) --
	(460.46,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.53,104.05) --
	(572.66,104.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.53,163.93) --
	(572.66,163.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.53,223.82) --
	(572.66,223.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (135.70, 58.21) --
	(135.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.67, 58.21) --
	(265.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.47, 58.21) --
	(395.47,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (525.45, 58.21) --
	(525.45,283.58);
\definecolor{drawColor}{RGB}{56,141,59}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 70.44, 99.56) --
	( 70.62, 99.80) --
	( 70.80, 99.80) --
	( 70.97, 98.34) --
	( 71.51, 97.66) --
	( 71.69, 96.84) --
	( 71.86, 96.90) --
	( 72.04, 97.09) --
	( 72.22, 96.45) --
	( 72.75, 96.45) --
	( 72.93,100.04) --
	( 73.11, 99.26) --
	( 73.29, 99.02) --
	( 73.46, 99.08) --
	( 73.82, 99.08) --
	( 74.00, 99.56) --
	( 74.17, 99.26) --
	( 74.35,100.21) --
	( 74.53, 96.78) --
	( 74.71, 97.03) --
	( 75.24, 97.35) --
	( 75.42, 97.28) --
	( 75.60, 97.97) --
	( 75.77, 98.65) --
	( 75.95, 98.77) --
	( 76.49, 99.08) --
	( 76.66, 98.65) --
	( 76.84, 97.85) --
	( 77.02, 98.28) --
	( 77.20, 97.97) --
	( 77.73, 97.72) --
	( 77.91, 98.90) --
	( 78.09, 99.68) --
	( 78.26,100.62) --
	( 78.44,102.01) --
	( 78.80,102.01) --
	( 78.98,102.12) --
	( 79.15,101.09) --
	( 79.33,101.21) --
	( 79.51,100.33) --
	( 79.69,100.21) --
	( 80.22,102.40) --
	( 80.40,101.09) --
	( 80.58,100.62) --
	( 80.75, 98.65) --
	( 80.93, 98.90) --
	( 81.46, 97.97) --
	( 81.64, 96.58) --
	( 81.82, 98.41) --
	( 82.00, 96.71) --
	( 82.18, 97.03) --
	( 82.71, 96.26) --
	( 82.89, 97.16) --
	( 83.06, 96.78) --
	( 83.24, 94.48) --
	( 83.42, 94.81) --
	( 83.95, 95.01) --
	( 84.13, 96.58) --
	( 84.31, 96.65) --
	( 84.49, 96.20) --
	( 84.67, 98.53) --
	( 85.20, 98.53) --
	( 85.38, 98.47) --
	( 85.55, 98.10) --
	( 85.73, 97.97) --
	( 85.91, 96.78) --
	( 86.44, 97.54) --
	( 86.62, 97.79) --
	( 86.80, 99.14) --
	( 86.98, 99.20) --
	( 87.15, 99.20) --
	( 87.69, 99.20) --
	( 87.87, 98.96) --
	( 88.04, 99.02) --
	( 88.22, 98.34) --
	( 88.40, 97.91) --
	( 88.93, 97.03) --
	( 89.11, 97.03) --
	( 89.29, 97.35) --
	( 89.47, 97.47) --
	( 89.64, 97.28) --
	( 90.18, 99.08) --
	( 90.35, 98.77) --
	( 90.53, 98.83) --
	( 90.71, 99.80) --
	( 90.89, 99.98) --
	( 91.42, 99.20) --
	( 91.60,100.39) --
	( 91.78,101.03) --
	( 91.96,100.62) --
	( 92.13,101.15) --
	( 92.67,101.72) --
	( 92.84,101.55) --
	( 93.02,101.44) --
	( 93.20,100.86) --
	( 93.38,101.44) --
	( 93.91,101.95) --
	( 94.09,101.78) --
	( 94.27,102.06) --
	( 94.44,101.55) --
	( 94.62,101.78) --
	( 95.16,101.83) --
	( 95.33,100.51) --
	( 95.51,100.39) --
	( 95.69,100.10) --
	( 95.87,100.10) --
	( 96.22,100.10) --
	( 96.40,100.45) --
	( 96.58, 99.62) --
	( 96.76, 99.32) --
	( 96.93, 99.38) --
	( 97.11,100.21) --
	( 97.65, 99.74) --
	( 97.82,100.92) --
	( 98.00,101.15) --
	( 98.18,100.62) --
	( 98.36,100.68) --
	( 98.89,100.92) --
	( 99.07,101.61) --
	( 99.25,101.72) --
	( 99.42,101.26) --
	( 99.60,101.89) --
	(100.13,101.32) --
	(100.31,100.74) --
	(100.49,101.03) --
	(100.67,100.97) --
	(100.85,100.74) --
	(101.38,101.03) --
	(101.56,101.15) --
	(101.73,101.15) --
	(101.91,101.72) --
	(102.09,101.38) --
	(102.62,100.27) --
	(102.80,100.80) --
	(102.98,101.09) --
	(103.16,100.86) --
	(103.33,100.80) --
	(103.87,100.45) --
	(104.05,100.92) --
	(104.22,100.86) --
	(104.40,101.03) --
	(104.58,101.78) --
	(105.11,102.79) --
	(105.29,102.46) --
	(105.47,102.62) --
	(105.65,102.06) --
	(105.82,102.51) --
	(106.36,103.83) --
	(106.54,103.73) --
	(106.71,103.73) --
	(106.89,104.32) --
	(107.07,103.94) --
	(107.60,104.05) --
	(107.78,104.05) --
	(107.96,104.27) --
	(108.14,103.29) --
	(108.31,103.23) --
	(108.85,103.67) --
	(109.02,103.40) --
	(109.20,103.01) --
	(109.38,103.07) --
	(109.56,102.73) --
	(110.09,103.51) --
	(110.27,104.43) --
	(110.45,104.96) --
	(110.63,104.96) --
	(110.80,105.64) --
	(111.34,105.22) --
	(111.51,105.38) --
	(111.69,105.74) --
	(111.87,105.85) --
	(112.05,105.01) --
	(112.58,104.85) --
	(112.76,105.27) --
	(112.94,104.48) --
	(113.11,104.21) --
	(113.29,104.53) --
	(113.83,104.32) --
	(114.00,104.00) --
	(114.18,104.59) --
	(114.36,104.85) --
	(114.54,104.43) --
	(114.89,104.43) --
	(115.07,104.37) --
	(115.25,105.22) --
	(115.43,105.38) --
	(115.60,105.43) --
	(115.78,105.33) --
	(116.31,105.17) --
	(116.49,104.85) --
	(116.67,105.17) --
	(116.85,105.17) --
	(117.03,104.53) --
	(117.56,103.83) --
	(117.74,104.05) --
	(117.92,104.32) --
	(118.09,104.00) --
	(118.27,103.94) --
	(118.80,103.51) --
	(118.98,103.83) --
	(119.16,104.75) --
	(119.34,104.85) --
	(119.52,104.75) --
	(120.05,105.06) --
	(120.23,105.12) --
	(120.40,104.53) --
	(120.58,104.64) --
	(120.76,105.80) --
	(121.29,105.54) --
	(121.47,105.74) --
	(121.65,106.26) --
	(121.83,106.21) --
	(122.00,106.06) --
	(122.54,105.85) --
	(122.72,106.47) --
	(122.89,106.36) --
	(123.07,106.52) --
	(123.25,107.27) --
	(123.78,107.43) --
	(123.96,107.17) --
	(124.14,106.97) --
	(124.32,107.52) --
	(124.49,107.33) --
	(125.03,107.12) --
	(125.21,106.36) --
	(125.38,106.11) --
	(125.56,106.47) --
	(125.74,106.16) --
	(126.27,105.69) --
	(126.45,106.36) --
	(126.63,106.36) --
	(126.81,106.00) --
	(126.98,106.11) --
	(127.52,106.82) --
	(127.69,107.22) --
	(127.87,107.07) --
	(128.05,107.33) --
	(128.23,106.72) --
	(128.76,106.97) --
	(128.94,107.43) --
	(129.12,107.27) --
	(129.29,107.07) --
	(129.47,107.07) --
	(130.01,107.07) --
	(130.18,106.97) --
	(130.36,106.57) --
	(130.54,107.12) --
	(130.72,106.77) --
	(131.25,106.21) --
	(131.43,106.21) --
	(131.61,106.16) --
	(131.78,105.95) --
	(131.96,104.43) --
	(132.50,104.43) --
	(132.67,105.06) --
	(132.85,104.75) --
	(133.03,104.43) --
	(133.21,104.37) --
	(133.74,105.06) --
	(133.92,105.38) --
	(134.10,105.22) --
	(134.27,105.06) --
	(134.45,105.06) --
	(134.98,105.69) --
	(135.16,105.48) --
	(135.34,105.17) --
	(135.52,105.22) --
	(135.70,105.22) --
	(136.23,104.27) --
	(136.41,104.00) --
	(136.59,102.62) --
	(136.76,101.49) --
	(136.94,100.74) --
	(137.47, 99.02) --
	(137.65, 98.90) --
	(137.83, 99.74) --
	(138.01, 98.77) --
	(138.19, 96.20) --
	(138.54, 96.20) --
	(138.72, 96.45) --
	(138.90, 97.09) --
	(139.07, 93.80) --
	(139.25, 92.83) --
	(139.43, 93.87) --
	(139.96, 90.68) --
	(140.14, 92.12) --
	(140.32, 90.90) --
	(140.50, 92.05) --
	(140.67, 91.91) --
	(141.21, 89.26) --
	(141.39, 90.23) --
	(141.56, 88.72) --
	(141.74, 88.64) --
	(141.92, 88.18) --
	(142.45, 85.69) --
	(142.63, 83.31) --
	(142.81, 82.61) --
	(142.99, 81.35) --
	(143.16, 84.18) --
	(143.52, 84.18) --
	(143.70, 81.89) --
	(143.88, 80.80) --
	(144.05, 84.35) --
	(144.23, 85.77) --
	(144.41, 85.03) --
	(144.94, 87.07) --
	(145.12, 82.79) --
	(145.30, 82.43) --
	(145.48, 84.26) --
	(145.65, 83.58) --
	(146.19, 83.66) --
	(146.36, 83.66) --
	(146.54, 83.31) --
	(146.72, 82.70) --
	(146.90, 83.05) --
	(147.43, 84.52) --
	(147.61, 83.83) --
	(147.79, 84.35) --
	(147.96, 82.88) --
	(148.14, 83.58) --
	(148.68, 82.43) --
	(148.85, 82.43) --
	(149.03, 83.31) --
	(149.21, 83.66) --
	(149.39, 83.14) --
	(149.92, 82.52) --
	(150.10, 82.07) --
	(150.28, 81.89) --
	(150.45, 82.34) --
	(150.63, 82.34) --
	(151.17, 82.34) --
	(151.34, 81.71) --
	(151.52, 83.31) --
	(151.70, 85.44) --
	(151.88, 85.11) --
	(152.41, 86.43) --
	(152.59, 85.69) --
	(152.77, 86.27) --
	(152.94, 86.02) --
	(153.12, 87.15) --
	(153.65, 88.41) --
	(153.83, 88.49) --
	(154.01, 88.10) --
	(154.19, 88.64) --
	(154.37, 87.63) --
	(154.90, 87.55) --
	(155.08, 88.33) --
	(155.25, 88.18) --
	(155.43, 89.71) --
	(155.61, 91.33) --
	(156.14, 90.82) --
	(156.32, 95.81) --
	(156.50, 97.22) --
	(156.68, 93.94) --
	(156.86, 92.83) --
	(157.39, 92.34) --
	(157.57, 91.48) --
	(157.74, 92.48) --
	(157.92, 92.97) --
	(158.10, 90.53) --
	(158.63, 89.33) --
	(158.81, 90.82) --
	(158.99, 91.70) --
	(159.17, 90.16) --
	(159.34, 90.46) --
	(159.88, 92.34) --
	(160.06, 91.91) --
	(160.23, 91.98) --
	(160.41, 91.48) --
	(160.59, 91.26) --
	(161.12, 89.56) --
	(161.30, 90.01) --
	(161.48, 90.53) --
	(161.66, 91.70) --
	(161.83, 91.77) --
	(162.19, 91.77) --
	(162.37, 92.34) --
	(162.55, 92.20) --
	(162.72, 91.26) --
	(162.90, 91.70) --
	(163.08, 91.12) --
	(163.61, 92.97) --
	(163.79, 92.34) --
	(163.97, 92.27) --
	(164.15, 92.34) --
	(164.32, 91.19) --
	(164.86, 90.46) --
	(165.03, 90.46) --
	(165.21, 90.82) --
	(165.39, 89.41) --
	(165.57, 89.10) --
	(166.10, 90.46) --
	(166.28, 88.18) --
	(166.46, 89.18) --
	(166.63, 88.87) --
	(166.81, 83.31) --
	(167.35, 81.62) --
	(167.52, 80.89) --
	(167.70, 79.29) --
	(167.88, 78.81) --
	(168.06, 80.24) --
	(168.41, 80.24) --
	(168.59, 83.40) --
	(168.77, 81.08) --
	(168.95, 79.96) --
	(169.12, 79.86) --
	(169.30, 79.48) --
	(169.84, 78.42) --
	(170.01, 80.33) --
	(170.19, 81.80) --
	(170.37, 81.71) --
	(170.55, 83.05) --
	(171.08, 82.34) --
	(171.26, 80.71) --
	(171.44, 80.89) --
	(171.61, 80.52) --
	(171.79, 79.67) --
	(172.32, 79.96) --
	(172.50, 79.20) --
	(172.68, 79.39) --
	(172.86, 78.91) --
	(173.04, 78.32) --
	(173.57, 77.93) --
	(173.75, 78.23) --
	(173.92, 80.33) --
	(174.10, 80.89) --
	(174.28, 81.26) --
	(174.81, 83.23) --
	(174.99, 82.61) --
	(175.17, 81.62) --
	(175.35, 82.61) --
	(175.53, 82.79) --
	(176.06, 81.98) --
	(176.24, 80.98) --
	(176.41, 79.00) --
	(176.59, 80.89) --
	(176.77, 81.62) --
	(177.30, 82.79) --
	(177.48, 81.08) --
	(177.66, 80.15) --
	(177.84, 81.08) --
	(178.01, 80.98) --
	(178.55, 80.98) --
	(178.73, 79.58) --
	(178.90, 78.81) --
	(179.08, 77.93) --
	(179.26, 74.96) --
	(179.61, 74.96) --
	(179.79, 73.35) --
	(179.97, 75.49) --
	(180.15, 74.22) --
	(180.33, 74.96) --
	(180.50, 74.96) --
	(181.04, 74.43) --
	(181.21, 74.32) --
	(181.39, 73.89) --
	(181.57, 75.60) --
	(181.75, 77.83) --
	(182.28, 78.23) --
	(182.46, 75.80) --
	(182.64, 76.32) --
	(182.82, 78.42) --
	(182.99, 79.58) --
	(183.53, 80.33) --
	(183.70, 78.52) --
	(183.88, 83.31) --
	(184.06, 83.92) --
	(184.24, 83.40) --
	(184.77, 86.35) --
	(184.95, 85.53) --
	(185.13, 87.71) --
	(185.30, 90.60) --
	(185.48, 89.33) --
	(186.02, 89.10) --
	(186.19, 87.31) --
	(186.37, 88.02) --
	(186.55, 89.03) --
	(186.73, 90.23) --
	(187.26, 90.68) --
	(187.44, 91.26) --
	(187.62, 89.18) --
	(187.79, 88.49) --
	(187.97, 90.82) --
	(188.51, 90.23) --
	(188.68, 90.23) --
	(188.86, 91.19) --
	(189.04, 90.23) --
	(189.22, 90.75) --
	(189.75, 90.90) --
	(189.93, 91.84) --
	(190.11, 93.32) --
	(190.28, 95.08) --
	(190.46, 94.48) --
	(190.99, 93.25) --
	(191.17, 92.69) --
	(191.35, 92.55) --
	(191.53, 91.04) --
	(191.71, 89.18) --
	(192.24, 87.15) --
	(192.42, 89.71) --
	(192.59, 88.26) --
	(192.77, 90.90) --
	(192.95, 88.49) --
	(193.48, 87.71) --
	(193.66, 87.94) --
	(193.84, 86.99) --
	(194.02, 86.59) --
	(194.19, 83.75) --
	(194.73, 81.44) --
	(194.91, 79.77) --
	(195.08, 79.96) --
	(195.26, 78.81) --
	(195.44, 77.23) --
	(195.97, 77.93) --
	(196.15, 79.20) --
	(196.33, 77.23) --
	(196.51, 80.24) --
	(196.68, 78.81) --
	(197.22, 82.61) --
	(197.40, 81.89) --
	(197.57, 83.83) --
	(197.75, 82.34) --
	(197.93, 83.14) --
	(198.46, 84.52) --
	(198.64, 85.69) --
	(198.82, 90.16) --
	(199.00, 92.12) --
	(199.17, 93.18) --
	(199.71, 93.18) --
	(199.88, 93.87) --
	(200.06, 93.87) --
	(200.24, 94.00) --
	(200.42, 95.35) --
	(200.95, 92.41) --
	(201.13, 87.15) --
	(201.31, 89.41) --
	(201.49, 86.02) --
	(201.66, 84.01) --
	(202.20, 85.86) --
	(202.37, 87.79) --
	(202.55, 87.94) --
	(202.73, 84.01) --
	(202.91, 84.01) --
	(203.26, 84.01) --
	(203.44, 80.98) --
	(203.62, 83.66) --
	(203.80, 82.25) --
	(203.97, 85.36) --
	(204.15, 87.23) --
	(204.69, 86.35) --
	(204.86, 84.35) --
	(205.04, 83.49) --
	(205.22, 85.36) --
	(205.40, 82.96) --
	(205.93, 86.59) --
	(206.11, 89.33) --
	(206.29, 88.72) --
	(206.46, 88.33) --
	(206.64, 87.79) --
	(207.18, 87.31) --
	(207.35, 87.87) --
	(207.53, 88.26) --
	(207.71, 88.80) --
	(207.89, 87.47) --
	(208.42, 85.77) --
	(208.60, 87.71) --
	(208.78, 87.23) --
	(208.95, 86.10) --
	(209.13, 86.35) --
	(209.49, 86.35) --
	(209.66, 87.31) --
	(209.84, 86.99) --
	(210.02, 87.15) --
	(210.20, 89.41) --
	(210.38, 89.63) --
	(210.91, 88.10) --
	(211.09, 88.41) --
	(211.26, 93.46) --
	(211.44, 90.23) --
	(211.62, 91.19) --
	(212.15, 90.38) --
	(212.33, 89.56) --
	(212.51, 88.49) --
	(212.69, 87.55) --
	(212.86, 87.94) --
	(213.40, 87.87) --
	(213.58, 87.47) --
	(213.75, 88.18) --
	(213.93, 87.79) --
	(214.11, 87.71) --
	(214.64, 86.51) --
	(214.82, 86.10) --
	(215.00, 86.35) --
	(215.18, 86.43) --
	(215.35, 84.69) --
	(215.89, 83.49) --
	(216.07, 84.43) --
	(216.24, 84.69) --
	(216.42, 86.02) --
	(216.60, 84.09) --
	(217.13, 85.53) --
	(217.31, 83.58) --
	(217.49, 85.28) --
	(217.67, 87.31) --
	(217.84, 85.86) --
	(218.38, 85.03) --
	(218.55, 85.77) --
	(218.73, 86.35) --
	(218.91, 86.43) --
	(219.09, 86.43) --
	(219.62, 86.43) --
	(219.80, 85.77) --
	(219.98, 85.61) --
	(220.16, 84.77) --
	(220.33, 83.23) --
	(220.87, 83.92) --
	(221.04, 82.61) --
	(221.22, 83.58) --
	(221.40, 83.14) --
	(221.58, 83.23) --
	(222.11, 79.86) --
	(222.29, 82.07) --
	(222.47, 81.71) --
	(222.64, 82.61) --
	(222.82, 83.23) --
	(223.36, 81.89) --
	(223.53, 82.79) --
	(223.71, 82.16) --
	(223.89, 81.26) --
	(224.07, 82.25) --
	(224.60, 81.62) --
	(224.78, 82.96) --
	(224.96, 83.31) --
	(225.13, 84.86) --
	(225.31, 85.61) --
	(225.84, 86.18) --
	(226.02, 84.86) --
	(226.20, 86.27) --
	(226.38, 86.83) --
	(226.56, 88.49) --
	(226.91, 88.49) --
	(227.09, 88.41) --
	(227.27, 88.10) --
	(227.45, 86.67) --
	(227.62, 87.47) --
	(227.80, 88.18) --
	(228.33, 88.26) --
	(228.51, 86.67) --
	(228.69, 85.94) --
	(228.87, 87.31) --
	(229.05, 87.23) --
	(229.58, 86.27) --
	(229.76, 87.07) --
	(229.93, 86.43) --
	(230.11, 86.51) --
	(230.29, 85.94) --
	(230.82, 86.35) --
	(231.00, 86.67) --
	(231.18, 85.94) --
	(231.36, 85.86) --
	(231.53, 85.86) --
	(232.07, 85.11) --
	(232.25, 86.51) --
	(232.42, 86.51) --
	(232.60, 87.55) --
	(232.78, 87.23) --
	(233.31, 88.10) --
	(233.49, 87.94) --
	(233.67, 87.31) --
	(233.85, 88.87) --
	(234.02, 89.71) --
	(234.56, 90.16) --
	(234.74, 89.63) --
	(234.91, 90.75) --
	(235.09, 89.86) --
	(235.27, 90.31) --
	(235.80, 90.31) --
	(235.98, 90.53) --
	(236.16, 90.46) --
	(236.34, 89.79) --
	(236.51, 88.64) --
	(237.05, 88.95) --
	(237.22, 89.18) --
	(237.40, 89.86) --
	(237.58, 89.03) --
	(237.76, 89.33) --
	(238.29, 89.63) --
	(238.47, 90.16) --
	(238.65, 91.12) --
	(238.82, 91.19) --
	(239.00, 90.60) --
	(239.54, 89.94) --
	(239.71, 89.94) --
	(239.89, 91.04) --
	(240.07, 91.33) --
	(240.25, 91.55) --
	(240.78, 92.48) --
	(240.96, 92.55) --
	(241.14, 94.34) --
	(241.31, 94.48) --
	(241.49, 94.48) --
	(242.03, 94.00) --
	(242.20, 94.21) --
	(242.38, 95.35) --
	(242.56, 95.41) --
	(242.74, 96.33) --
	(243.27, 96.39) --
	(243.45, 96.00) --
	(243.63, 95.87) --
	(243.80, 95.35) --
	(243.98, 94.61) --
	(244.34, 94.61) --
	(244.51, 95.15) --
	(244.69, 98.28) --
	(244.87, 99.44) --
	(245.05,100.68) --
	(245.23,101.61) --
	(245.76,100.51) --
	(245.94,100.45) --
	(246.12,101.83) --
	(246.29,101.83) --
	(246.47,100.92) --
	(247.00, 99.62) --
	(247.18,101.38) --
	(247.36,100.68) --
	(247.54, 98.59) --
	(247.72, 99.14) --
	(248.25,102.85) --
	(248.43,101.32) --
	(248.60,101.03) --
	(248.78,101.15) --
	(248.96,101.78) --
	(249.49,101.03) --
	(249.67,101.38) --
	(249.85,100.92) --
	(250.03,100.80) --
	(250.20,101.38) --
	(250.74,101.15) --
	(250.92,103.34) --
	(251.09,103.23) --
	(251.27,103.34) --
	(251.45,102.85) --
	(251.98,102.85) --
	(252.16,103.18) --
	(252.34,105.33) --
	(252.52,104.48) --
	(252.69,104.05) --
	(253.23,103.34) --
	(253.41,103.56) --
	(253.58,103.18) --
	(253.76,102.06) --
	(253.94,101.89) --
	(254.47,101.72) --
	(254.65,103.01) --
	(254.83,103.78) --
	(255.01,104.59) --
	(255.18,105.74) --
	(255.72,105.95) --
	(255.89,105.22) --
	(256.07,105.01) --
	(256.25,104.10) --
	(256.43,103.29) --
	(256.96,103.01) --
	(257.14,103.23) --
	(257.32,104.85) --
	(257.49,103.78) --
	(257.67,103.67) --
	(258.21,103.51) --
	(258.38,103.23) --
	(258.56,103.12) --
	(258.74,104.69) --
	(258.92,105.17) --
	(259.45,104.85) --
	(259.63,104.27) --
	(259.81,104.80) --
	(259.98,103.89) --
	(260.16,104.75) --
	(260.70,104.05) --
	(260.87,103.34) --
	(261.05,102.51) --
	(261.23,102.90) --
	(261.41,101.72) --
	(261.94,102.06) --
	(262.12,101.89) --
	(262.30,101.55) --
	(262.47,101.61) --
	(262.65,102.12) --
	(263.18,103.29) --
	(263.36,103.89) --
	(263.54,105.33) --
	(263.72,106.41) --
	(263.90,107.27) --
	(264.43,107.27) --
	(264.61,107.27) --
	(264.78,107.17) --
	(264.96,107.38) --
	(265.14,107.17) --
	(265.67,107.17) --
	(265.85,105.22) --
	(266.03,105.33) --
	(266.21,105.01) --
	(266.39,105.06) --
	(266.92,104.43) --
	(267.10,105.06) --
	(267.27,105.54) --
	(267.45,105.17) --
	(267.63,105.43) --
	(267.99,105.43) --
	(268.16,105.12) --
	(268.34,106.41) --
	(268.52,107.07) --
	(268.70,108.61) --
	(268.87,110.32) --
	(269.41,110.60) --
	(269.59,111.79) --
	(269.76,113.78) --
	(269.94,112.90) --
	(270.12,112.24) --
	(270.65,111.84) --
	(270.83,111.29) --
	(271.01,113.04) --
	(271.19,113.04) --
	(271.36,111.61) --
	(271.90,112.06) --
	(272.08,110.83) --
	(272.25,111.75) --
	(272.43,112.33) --
	(272.61,112.77) --
	(273.14,113.91) --
	(273.32,115.88) --
	(273.50,114.63) --
	(273.68,114.38) --
	(273.85,114.25) --
	(274.21,114.25) --
	(274.39,115.80) --
	(274.56,115.13) --
	(274.74,114.46) --
	(274.92,115.13) --
	(275.10,115.51) --
	(275.63,114.76) --
	(275.81,116.89) --
	(275.99,116.73) --
	(276.16,116.29) --
	(276.34,116.89) --
	(276.88,117.77) --
	(277.05,118.20) --
	(277.23,118.85) --
	(277.41,120.66) --
	(277.59,120.80) --
	(278.12,120.69) --
	(278.30,121.96) --
	(278.48,120.80) --
	(278.65,120.62) --
	(278.83,120.58) --
	(279.37,120.18) --
	(279.54,121.96) --
	(279.72,125.91) --
	(279.90,124.89) --
	(280.08,125.78) --
	(280.61,127.00) --
	(280.79,129.38) --
	(280.97,127.45) --
	(281.14,128.35) --
	(281.32,128.35) --
	(281.85,128.35) --
	(282.03,128.41) --
	(282.21,127.70) --
	(282.39,126.36) --
	(282.57,127.48) --
	(283.10,128.56) --
	(283.28,128.71) --
	(283.45,128.96) --
	(283.63,129.56) --
	(283.81,130.74) --
	(284.34,130.97) --
	(284.52,130.27) --
	(284.70,130.74) --
	(284.88,129.50) --
	(285.06,128.29) --
	(285.59,127.82) --
	(285.77,128.90) --
	(285.94,129.02) --
	(286.12,129.77) --
	(286.30,129.98) --
	(286.83,130.04) --
	(287.01,129.47) --
	(287.19,128.47) --
	(287.37,128.16) --
	(287.54,128.35) --
	(288.08,130.18) --
	(288.26,130.13) --
	(288.43,131.35) --
	(288.61,133.06) --
	(288.79,133.12) --
	(289.32,133.17) --
	(289.50,132.28) --
	(289.68,134.66) --
	(289.86,135.03) --
	(290.03,135.01) --
	(290.57,135.79) --
	(290.74,136.81) --
	(290.92,136.99) --
	(291.10,137.74) --
	(291.28,137.04) --
	(291.63,137.04) --
	(291.81,137.79) --
	(291.99,137.79) --
	(292.17,136.66) --
	(292.35,134.42) --
	(292.52,135.45) --
	(293.06,137.67) --
	(293.23,136.89) --
	(293.41,137.39) --
	(293.59,137.54) --
	(293.77,137.12) --
	(294.30,136.51) --
	(294.48,135.61) --
	(294.66,136.02) --
	(294.83,134.90) --
	(295.01,133.94) --
	(295.55,134.13) --
	(295.72,133.15) --
	(295.90,133.94) --
	(296.08,134.82) --
	(296.26,135.61) --
	(296.79,135.43) --
	(296.97,135.45) --
	(297.15,136.05) --
	(297.32,135.37) --
	(297.50,135.35) --
	(298.04,135.63) --
	(298.21,135.71) --
	(298.39,136.79) --
	(298.57,137.24) --
	(298.75,137.32) --
	(299.28,138.06) --
	(299.46,138.28) --
	(299.64,138.96) --
	(299.81,138.40) --
	(299.99,138.33) --
	(300.52,138.08) --
	(300.70,138.45) --
	(300.88,139.34) --
	(301.06,140.40) --
	(301.24,140.89) --
	(301.77,141.62) --
	(301.95,141.44) --
	(302.12,142.05) --
	(302.30,141.94) --
	(302.48,141.62) --
	(303.01,141.39) --
	(303.19,142.18) --
	(303.37,142.96) --
	(303.55,142.60) --
	(303.72,142.60) --
	(304.26,142.36) --
	(304.44,142.23) --
	(304.61,141.91) --
	(304.79,142.36) --
	(304.97,143.04) --
	(305.50,143.41) --
	(305.68,143.63) --
	(305.86,143.52) --
	(306.04,143.33) --
	(306.21,143.72) --
	(306.75,144.57) --
	(306.93,146.37) --
	(307.10,147.39) --
	(307.28,148.66) --
	(307.46,149.35) --
	(307.99,150.51) --
	(308.17,149.40) --
	(308.35,150.02) --
	(308.53,150.21) --
	(308.70,150.04) --
	(309.06,150.04) --
	(309.24,148.29) --
	(309.41,148.24) --
	(309.59,148.60) --
	(309.77,150.73) --
	(309.95,153.84) --
	(310.48,157.26) --
	(310.66,156.05) --
	(310.84,153.90) --
	(311.02,146.33) --
	(311.19,148.56) --
	(311.73,150.52) --
	(311.90,149.35) --
	(312.08,151.67) --
	(312.26,152.78) --
	(312.44,153.06) --
	(312.97,153.77) --
	(313.15,151.99) --
	(313.33,150.45) --
	(313.50,151.51) --
	(313.68,152.63) --
	(314.22,153.20) --
	(314.39,152.85) --
	(314.57,153.20) --
	(314.75,153.58) --
	(314.93,155.13) --
	(315.46,155.75) --
	(315.64,153.84) --
	(315.82,150.87) --
	(315.99,151.29) --
	(316.17,151.88) --
	(316.70,147.92) --
	(316.88,148.78) --
	(317.06,148.27) --
	(317.24,148.95) --
	(317.42,148.99) --
	(317.95,147.59) --
	(318.13,147.35) --
	(318.31,147.55) --
	(318.48,146.57) --
	(318.66,144.89) --
	(319.19,141.21) --
	(319.37,139.39) --
	(319.55,140.24) --
	(319.73,138.16) --
	(319.91,141.82) --
	(320.44,142.11) --
	(320.62,142.96) --
	(320.79,145.26) --
	(320.97,147.25) --
	(321.15,147.06) --
	(321.68,149.10) --
	(321.86,148.26) --
	(322.04,147.31) --
	(322.22,146.01) --
	(322.39,146.37) --
	(322.93,145.90) --
	(323.11,147.00) --
	(323.28,149.08) --
	(323.46,149.93) --
	(323.64,148.53) --
	(324.17,147.79) --
	(324.35,147.39) --
	(324.53,146.75) --
	(324.71,148.20) --
	(324.88,149.10) --
	(325.42,149.39) --
	(325.60,149.65) --
	(325.77,147.81) --
	(325.95,148.45) --
	(326.13,148.91) --
	(326.66,150.08) --
	(326.84,148.76) --
	(327.02,151.16) --
	(327.20,152.66) --
	(327.37,154.56) --
	(327.91,156.10) --
	(328.08,155.66) --
	(328.26,156.06) --
	(328.44,155.84) --
	(328.62,156.55) --
	(329.15,156.99) --
	(329.33,156.99) --
	(329.51,156.99) --
	(329.68,156.72) --
	(329.86,156.63) --
	(330.40,156.69) --
	(330.57,156.69) --
	(330.75,157.18) --
	(330.93,153.75) --
	(331.11,154.40) --
	(331.64,151.90) --
	(331.82,152.89) --
	(332.00,151.38) --
	(332.17,151.43) --
	(332.35,152.43) --
	(332.89,152.10) --
	(333.06,152.22) --
	(333.24,153.58) --
	(333.42,153.94) --
	(333.60,156.00) --
	(333.95,156.00) --
	(334.13,155.38) --
	(334.31,156.50) --
	(334.49,155.74) --
	(334.66,154.71) --
	(334.84,154.43) --
	(335.37,152.40) --
	(335.55,153.41) --
	(335.73,152.78) --
	(335.91,151.33) --
	(336.09,150.69) --
	(336.62,152.63) --
	(336.80,152.82) --
	(336.98,153.68) --
	(337.15,153.30) --
	(337.33,151.34) --
	(337.86,151.45) --
	(338.04,148.24) --
	(338.22,148.74) --
	(338.40,146.49) --
	(338.58,147.83) --
	(338.93,147.83) --
	(339.11,146.96) --
	(339.29,147.37) --
	(339.46,147.83) --
	(339.64,144.32) --
	(339.82,144.55) --
	(340.35,145.01) --
	(340.53,145.90) --
	(340.71,149.10) --
	(340.89,149.91) --
	(341.06,151.02) --
	(341.60,152.57) --
	(341.78,152.26) --
	(341.95,150.78) --
	(342.13,152.85) --
	(342.31,152.43) --
	(342.84,151.11) --
	(343.02,151.15) --
	(343.20,151.00) --
	(343.38,151.87) --
	(343.55,151.36) --
	(344.09,150.08) --
	(344.27,148.78) --
	(344.44,149.71) --
	(344.62,148.29) --
	(344.80,147.73) --
	(345.33,148.20) --
	(345.51,149.37) --
	(345.69,149.95) --
	(345.87,150.69) --
	(346.04,149.33) --
	(346.58,149.97) --
	(346.75,150.14) --
	(346.93,152.31) --
	(347.11,154.50) --
	(347.29,154.80) --
	(347.82,154.26) --
	(348.00,156.34) --
	(348.18,157.25) --
	(348.35,159.05) --
	(348.53,157.89) --
	(349.07,158.24) --
	(349.24,158.55) --
	(349.42,159.25) --
	(349.60,158.38) --
	(349.78,158.38) --
	(350.31,158.38) --
	(350.49,159.38) --
	(350.67,159.17) --
	(350.84,158.99) --
	(351.02,156.74) --
	(351.56,157.47) --
	(351.73,157.28) --
	(351.91,156.42) --
	(352.09,154.61) --
	(352.27,155.44) --
	(352.80,155.66) --
	(352.98,157.34) --
	(353.16,158.15) --
	(353.33,157.50) --
	(353.51,155.98) --
	(354.04,155.01) --
	(354.22,156.39) --
	(354.40,156.53) --
	(354.58,155.88) --
	(354.76,154.90) --
	(355.29,155.23) --
	(355.47,155.54) --
	(355.64,157.13) --
	(355.82,156.64) --
	(356.00,155.69) --
	(356.36,155.69) --
	(356.53,155.97) --
	(356.71,155.72) --
	(356.89,155.80) --
	(357.07,155.43) --
	(357.25,154.04) --
	(357.78,152.82) --
	(357.96,154.26) --
	(358.13,153.75) --
	(358.31,153.43) --
	(358.49,154.40) --
	(359.02,155.56) --
	(359.20,155.15) --
	(359.38,154.83) --
	(359.56,155.05) --
	(359.73,155.21) --
	(360.27,155.16) --
	(360.45,155.33) --
	(360.62,155.08) --
	(360.80,155.30) --
	(360.98,155.66) --
	(361.51,157.43) --
	(361.69,157.61) --
	(361.87,159.16) --
	(362.05,158.40) --
	(362.22,157.39) --
	(362.76,158.43) --
	(362.94,158.13) --
	(363.11,157.82) --
	(363.29,157.04) --
	(363.47,157.65) --
	(364.00,158.41) --
	(364.18,158.01) --
	(364.36,160.64) --
	(364.54,160.73) --
	(364.71,161.52) --
	(365.25,161.94) --
	(365.42,161.12) --
	(365.60,161.12) --
	(365.78,160.10) --
	(365.96,161.69) --
	(366.49,161.86) --
	(366.67,163.02) --
	(366.85,162.14) --
	(367.02,161.87) --
	(367.20,160.78) --
	(367.74,160.93) --
	(367.91,160.11) --
	(368.09,160.24) --
	(368.27,162.32) --
	(368.45,162.02) --
	(368.98,161.20) --
	(369.16,160.71) --
	(369.34,160.51) --
	(369.51,160.83) --
	(369.69,160.21) --
	(370.23,158.03) --
	(370.40,158.63) --
	(370.58,158.35) --
	(370.76,156.91) --
	(370.94,156.83) --
	(371.47,157.75) --
	(371.65,157.26) --
	(371.83,156.87) --
	(372.00,156.29) --
	(372.18,155.36) --
	(372.71,156.55) --
	(372.89,155.84) --
	(373.07,156.77) --
	(373.25,157.47) --
	(373.43,157.18) --
	(373.78,157.18) --
	(373.96,155.33) --
	(374.14,155.31) --
	(374.31,155.74) --
	(374.49,155.75) --
	(374.67,155.05) --
	(375.20,154.91) --
	(375.38,157.68) --
	(375.56,157.02) --
	(375.74,157.26) --
	(375.92,157.20) --
	(376.45,158.27) --
	(376.63,156.98) --
	(376.80,155.74) --
	(376.98,156.56) --
	(377.16,157.53) --
	(377.69,156.34) --
	(377.87,155.92) --
	(378.05,155.39) --
	(378.23,156.10) --
	(378.40,155.53) --
	(378.94,154.56) --
	(379.12,155.05) --
	(379.29,153.61) --
	(379.47,151.81) --
	(379.65,151.34) --
	(380.18,152.13) --
	(380.36,150.60) --
	(380.54,150.78) --
	(380.72,151.83) --
	(380.89,153.89) --
	(381.43,153.37) --
	(381.60,156.01) --
	(381.78,156.96) --
	(381.96,156.59) --
	(382.14,156.27) --
	(382.67,156.32) --
	(382.85,155.82) --
	(383.03,154.28) --
	(383.21,155.43) --
	(383.38,154.63) --
	(383.92,154.85) --
	(384.09,155.38) --
	(384.27,156.21) --
	(384.45,155.54) --
	(384.63,155.00) --
	(385.16,155.57) --
	(385.34,155.36) --
	(385.52,154.16) --
	(385.69,154.38) --
	(385.87,154.23) --
	(386.41,154.38) --
	(386.58,152.98) --
	(386.76,153.44) --
	(386.94,152.70) --
	(387.12,152.52) --
	(387.65,151.74) --
	(387.83,151.81) --
	(388.01,152.84) --
	(388.18,152.68) --
	(388.36,153.80) --
	(388.90,153.55) --
	(389.07,153.46) --
	(389.25,154.70) --
	(389.43,154.51) --
	(389.61,154.86) --
	(390.14,153.37) --
	(390.32,152.82) --
	(390.50,154.09) --
	(390.67,154.01) --
	(390.85,154.43) --
	(391.38,154.75) --
	(391.56,154.43) --
	(391.74,153.60) --
	(391.92,154.61) --
	(392.10,152.77) --
	(392.63,154.16) --
	(392.81,155.97) --
	(392.98,156.80) --
	(393.16,157.20) --
	(393.34,156.93) --
	(393.87,156.72) --
	(394.05,155.98) --
	(394.23,155.98) --
	(394.41,155.98) --
	(394.58,156.99) --
	(395.12,154.35) --
	(395.30,153.58) --
	(395.47,153.58) --
	(395.65,153.10) --
	(395.83,154.13) --
	(396.36,152.82) --
	(396.54,153.37) --
	(396.72,152.57) --
	(396.90,153.61) --
	(397.07,152.80) --
	(397.61,152.68) --
	(397.79,152.17) --
	(397.96,153.34) --
	(398.14,153.90) --
	(398.32,154.91) --
	(398.67,154.91) --
	(398.85,154.46) --
	(399.03,154.04) --
	(399.21,154.21) --
	(399.39,153.63) --
	(399.56,153.04) --
	(400.10,153.36) --
	(400.27,153.44) --
	(400.45,152.27) --
	(400.63,151.81) --
	(400.81,152.06) --
	(401.34,150.84) --
	(401.52,151.11) --
	(401.70,151.85) --
	(401.88,151.47) --
	(402.05,151.05) --
	(402.59,150.74) --
	(402.76,151.04) --
	(402.94,152.06) --
	(403.12,152.96) --
	(403.30,152.77) --
	(403.65,152.77) --
	(403.83,154.07) --
	(404.01,154.23) --
	(404.19,155.18) --
	(404.36,155.06) --
	(404.54,155.01) --
	(405.08,153.27) --
	(405.25,152.61) --
	(405.43,152.73) --
	(405.61,151.54) --
	(405.79,151.54) --
	(406.32,151.38) --
	(406.50,151.09) --
	(406.68,151.94) --
	(406.85,151.88) --
	(407.03,151.20) --
	(407.56,150.93) --
	(407.74,152.40) --
	(407.92,152.11) --
	(408.10,149.59) --
	(408.28,148.49) --
	(408.81,143.59) --
	(408.99,141.53) --
	(409.17,134.31) --
	(409.34,137.09) --
	(409.52,136.20) --
	(410.05,134.74) --
	(410.23,137.86) --
	(410.41,139.58) --
	(410.59,139.22) --
	(410.77,136.89) --
	(411.30,138.55) --
	(411.48,140.08) --
	(411.65,138.69) --
	(411.83,141.00) --
	(412.01,140.80) --
	(412.54,146.09) --
	(412.72,146.35) --
	(412.90,147.61) --
	(413.08,147.47) --
	(413.25,147.47) --
	(413.79,147.47) --
	(413.97,144.84) --
	(414.14,143.67) --
	(414.32,147.14) --
	(414.50,148.68) --
	(415.03,148.04) --
	(415.21,144.99) --
	(415.39,146.65) --
	(415.57,147.39) --
	(415.74,146.82) --
	(416.28,145.92) --
	(416.46,145.82) --
	(416.63,145.74) --
	(416.81,144.47) --
	(416.99,143.20) --
	(417.52,144.02) --
	(417.70,143.46) --
	(417.88,143.26) --
	(418.06,144.38) --
	(418.23,144.00) --
	(418.77,143.33) --
	(418.94,142.11) --
	(419.12,142.45) --
	(419.30,142.80) --
	(419.48,143.54) --
	(420.01,146.03) --
	(420.19,145.24) --
	(420.37,147.87) --
	(420.54,147.69) --
	(420.72,148.12) --
	(421.08,148.12) --
	(421.26,148.49) --
	(421.43,148.53) --
	(421.61,148.00) --
	(421.79,147.83) --
	(421.97,148.10) --
	(422.50,147.25) --
	(422.68,149.37) --
	(422.86,149.39) --
	(423.03,149.63) --
	(423.21,151.54) --
	(423.75,150.56) --
	(423.92,150.12) --
	(424.10,150.93) --
	(424.28,149.74) --
	(424.46,149.25) --
	(424.99,149.54) --
	(425.17,150.69) --
	(425.35,150.63) --
	(425.52,153.67) --
	(425.70,153.13) --
	(426.23,153.75) --
	(426.41,155.21) --
	(426.59,155.20) --
	(426.77,154.83) --
	(426.95,154.06) --
	(427.48,157.15) --
	(427.66,157.67) --
	(427.84,158.81) --
	(428.01,158.30) --
	(428.19,159.14) --
	(428.72,161.76) --
	(428.90,161.32) --
	(429.08,161.23) --
	(429.26,160.23) --
	(429.44,160.83) --
	(429.97,161.35) --
	(430.15,161.80) --
	(430.32,160.71) --
	(430.50,157.65) --
	(430.68,159.32) --
	(431.21,156.75) --
	(431.39,157.40) --
	(431.57,157.43) --
	(431.75,158.52) --
	(431.92,157.02) --
	(432.46,154.81) --
	(432.64,156.06) --
	(432.81,156.80) --
	(432.99,155.75) --
	(433.17,156.94) --
	(433.70,156.72) --
	(433.88,157.78) --
	(434.06,157.68) --
	(434.24,157.07) --
	(434.41,157.10) --
	(434.95,157.54) --
	(435.13,156.72) --
	(435.30,156.39) --
	(435.48,155.46) --
	(435.66,155.56) --
	(436.19,156.87) --
	(436.37,157.25) --
	(436.55,156.72) --
	(436.73,156.19) --
	(436.90,155.75) --
	(437.44,158.66) --
	(437.61,160.36) --
	(437.79,160.39) --
	(437.97,160.02) --
	(438.15,161.69) --
	(438.68,160.46) --
	(438.86,159.10) --
	(439.04,159.77) --
	(439.21,160.46) --
	(439.39,158.37) --
	(439.75,158.37) --
	(439.93,157.87) --
	(440.10,157.43) --
	(440.28,158.07) --
	(440.46,159.90) --
	(440.64,159.67) --
	(441.17,162.84) --
	(441.35,161.90) --
	(441.53,162.16) --
	(441.70,159.87) --
	(441.88,159.20) --
	(442.42,156.67) --
	(442.59,158.88) --
	(442.77,156.79) --
	(442.95,157.23) --
	(443.13,156.19) --
	(443.66,158.60) --
	(443.84,157.17) --
	(444.02,157.39) --
	(444.19,156.71) --
	(444.37,157.53) --
	(444.90,157.37) --
	(445.08,157.13) --
	(445.26,157.29) --
	(445.44,156.40) --
	(445.62,155.36) --
	(446.15,155.62) --
	(446.33,154.53) --
	(446.50,155.43) --
	(446.68,154.09) --
	(446.86,153.96) --
	(447.39,154.11) --
	(447.57,153.13) --
	(447.75,151.61) --
	(447.93,152.71) --
	(448.11,154.93) --
	(448.64,152.13) --
	(448.82,152.49) --
	(448.99,150.63) --
	(449.17,151.78) --
	(449.35,151.85) --
	(449.88,151.78) --
	(450.06,153.03) --
	(450.24,154.24) --
	(450.42,155.67) --
	(450.59,154.71) --
	(451.13,156.55) --
	(451.31,156.01) --
	(451.48,155.82) --
	(451.66,155.49) --
	(451.84,156.08) --
	(452.37,157.84) --
	(452.55,156.66) --
	(452.73,157.53) --
	(452.91,156.19) --
	(453.08,156.83) --
	(453.62,157.65) --
	(453.80,158.23) --
	(453.97,158.23) --
	(454.15,158.99) --
	(454.33,159.07) --
	(454.86,160.57) --
	(455.04,160.17) --
	(455.22,161.16) --
	(455.40,160.36) --
	(455.57,161.96) --
	(456.11,161.25) --
	(456.28,161.17) --
	(456.46,161.38) --
	(456.64,163.06) --
	(456.82,162.53) --
	(457.35,162.94) --
	(457.53,164.51) --
	(457.71,163.97) --
	(457.88,164.22) --
	(458.06,163.06) --
	(458.60,162.76) --
	(458.77,163.10) --
	(458.95,164.14) --
	(459.13,164.48) --
	(459.31,164.48) --
	(459.84,166.12) --
	(460.02,165.59) --
	(460.20,164.50) --
	(460.37,165.18) --
	(460.55,165.18) --
	(461.09,166.41) --
	(461.26,165.46) --
	(461.44,166.34) --
	(461.62,167.77) --
	(461.80,167.98) --
	(462.33,167.51) --
	(462.51,167.66) --
	(462.69,166.40) --
	(462.86,166.25) --
	(463.04,163.88) --
	(463.40,163.88) --
	(463.57,163.72) --
	(463.75,165.65) --
	(463.93,165.42) --
	(464.11,166.96) --
	(464.29,167.12) --
	(464.82,165.77) --
	(465.00,165.99) --
	(465.17,165.93) --
	(465.35,166.77) --
	(465.53,165.50) --
	(466.06,165.37) --
	(466.24,168.04) --
	(466.42,170.96) --
	(466.60,170.77) --
	(466.78,171.84) --
	(467.31,172.30) --
	(467.49,171.91) --
	(467.66,173.09) --
	(467.84,172.48) --
	(468.02,173.87) --
	(468.38,173.87) --
	(468.55,173.37) --
	(468.73,172.62) --
	(468.91,171.81) --
	(469.09,172.04) --
	(469.26,171.01) --
	(469.80,171.65) --
	(469.98,172.45) --
	(470.15,172.97) --
	(470.33,172.00) --
	(470.51,170.90) --
	(471.04,170.73) --
	(471.22,172.13) --
	(471.40,171.15) --
	(471.58,171.93) --
	(471.75,172.88) --
	(472.29,173.00) --
	(472.47,174.62) --
	(472.64,175.55) --
	(472.82,175.96) --
	(473.00,176.89) --
	(473.53,176.42) --
	(473.71,175.64) --
	(473.89,177.04) --
	(474.07,176.43) --
	(474.24,176.00) --
	(474.78,176.88) --
	(474.95,175.45) --
	(475.13,175.64) --
	(475.31,174.33) --
	(475.49,175.77) --
	(476.02,175.89) --
	(476.20,176.09) --
	(476.38,176.59) --
	(476.55,176.51) --
	(476.73,176.51) --
	(477.27,176.51) --
	(477.44,178.27) --
	(477.62,177.91) --
	(477.80,177.54) --
	(477.98,177.72) --
	(478.51,178.53) --
	(478.69,177.92) --
	(478.87,177.89) --
	(479.04,178.23) --
	(479.22,178.47) --
	(479.76,178.41) --
	(479.93,178.94) --
	(480.11,179.91) --
	(480.29,181.00) --
	(480.47,180.89) --
	(481.00,181.15) --
	(481.18,181.25) --
	(481.36,181.70) --
	(481.53,181.90) --
	(481.71,182.61) --
	(482.24,183.12) --
	(482.42,182.39) --
	(482.60,183.13) --
	(482.78,183.56) --
	(482.96,184.01) --
	(483.49,185.50) --
	(483.67,186.17) --
	(483.84,187.99) --
	(484.02,187.36) --
	(484.20,189.05) --
	(484.73,188.85) --
	(484.91,186.33) --
	(485.09,183.51) --
	(485.27,186.06) --
	(485.45,185.26) --
	(485.98,186.06) --
	(486.16,186.40) --
	(486.33,186.71) --
	(486.51,185.23) --
	(486.69,184.56) --
	(487.05,184.56) --
	(487.22,185.10) --
	(487.40,185.70) --
	(487.58,184.86) --
	(487.76,183.84) --
	(487.93,183.62) --
	(488.47,184.88) --
	(488.65,185.38) --
	(488.82,186.46) --
	(489.00,186.66) --
	(489.18,185.79) --
	(489.71,185.96) --
	(489.89,184.71) --
	(490.07,184.67) --
	(490.25,184.30) --
	(490.42,185.12) --
	(490.96,185.55) --
	(491.13,186.34) --
	(491.31,187.35) --
	(491.49,187.71) --
	(491.67,187.70) --
	(492.20,188.03) --
	(492.38,188.14) --
	(492.56,188.70) --
	(492.74,189.67) --
	(492.91,189.44) --
	(493.27,189.44) --
	(493.45,189.83) --
	(493.62,186.89) --
	(493.80,185.75) --
	(493.98,185.54) --
	(494.16,187.07) --
	(494.69,185.01) --
	(494.87,185.94) --
	(495.05,186.36) --
	(495.22,186.03) --
	(495.40,185.96) --
	(495.94,185.57) --
	(496.11,184.56) --
	(496.29,185.33) --
	(496.47,184.20) --
	(496.65,184.29) --
	(497.18,186.19) --
	(497.36,185.96) --
	(497.54,186.70) --
	(497.71,186.86) --
	(497.89,186.29) --
	(498.43,187.16) --
	(498.60,186.97) --
	(498.78,187.97) --
	(498.96,188.37) --
	(499.14,188.89) --
	(499.67,188.86) --
	(499.85,189.45) --
	(500.03,189.73) --
	(500.20,188.59) --
	(500.38,187.91) --
	(500.91,190.01) --
	(501.09,189.29) --
	(501.27,189.21) --
	(501.45,186.41) --
	(501.63,187.11) --
	(502.16,187.85) --
	(502.34,188.85) --
	(502.51,188.77) --
	(502.69,189.02) --
	(502.87,190.59) --
	(503.40,191.86) --
	(503.58,191.85) --
	(503.76,191.39) --
	(503.94,192.38) --
	(504.11,192.24) --
	(504.47,192.24) --
	(504.65,192.93) --
	(504.83,192.70) --
	(505.00,193.02) --
	(505.18,193.22) --
	(505.36,191.96) --
	(505.89,192.06) --
	(506.07,191.20) --
	(506.25,191.22) --
	(506.43,190.82) --
	(506.60,190.96) --
	(507.14,191.82) --
	(507.32,191.45) --
	(507.49,191.76) --
	(507.67,191.72) --
	(507.85,193.39) --
	(508.38,194.36) --
	(508.56,192.71) --
	(508.74,193.39) --
	(508.92,192.61) --
	(509.09,192.82) --
	(509.63,193.75) --
	(509.80,194.65) --
	(509.98,190.78) --
	(510.16,191.67) --
	(510.34,190.18) --
	(510.87,190.78) --
	(511.05,190.61) --
	(511.23,190.69) --
	(511.41,192.36) --
	(511.58,190.94) --
	(512.12,190.30) --
	(512.29,187.27) --
	(512.47,189.73) --
	(512.65,189.90) --
	(512.83,190.10) --
	(513.36,190.62) --
	(513.54,191.20) --
	(513.72,191.28) --
	(513.89,190.32) --
	(514.07,190.42) --
	(514.61,189.09) --
	(514.78,190.94) --
	(514.96,191.19) --
	(515.14,191.22) --
	(515.32,190.89) --
	(515.85,191.77) --
	(516.03,191.62) --
	(516.21,193.52) --
	(516.38,193.89) --
	(516.56,193.59) --
	(517.09,195.35) --
	(517.27,196.39) --
	(517.45,196.14) --
	(517.63,197.36) --
	(517.81,197.53) --
	(518.34,197.88) --
	(518.52,197.43) --
	(518.70,199.69) --
	(518.87,200.60) --
	(519.05,199.63) --
	(519.58,200.46) --
	(519.76,201.14) --
	(519.94,201.97) --
	(520.12,203.65) --
	(520.30,202.77) --
	(520.83,204.40) --
	(521.01,206.31) --
	(521.18,208.32) --
	(521.36,203.99) --
	(521.54,205.81) --
	(522.07,204.96) --
	(522.25,203.58) --
	(522.43,204.15) --
	(522.61,206.49) --
	(522.78,200.16) --
	(523.32,203.56) --
	(523.50,204.02) --
	(523.67,201.77) --
	(523.85,200.41) --
	(524.03,201.47) --
	(524.56,201.82) --
	(524.74,203.13) --
	(524.92,203.71) --
	(525.10,203.60) --
	(525.27,203.86) --
	(525.81,205.63) --
	(525.99,206.09) --
	(526.16,207.42) --
	(526.34,207.01) --
	(526.52,206.35) --
	(527.05,203.56) --
	(527.23,204.21) --
	(527.41,203.52) --
	(527.59,203.82) --
	(527.76,204.62) --
	(528.12,204.62) --
	(528.30,203.83) --
	(528.47,204.93) --
	(528.65,204.63) --
	(528.83,206.43) --
	(529.01,205.86) --
	(529.54,205.63) --
	(529.72,207.36) --
	(529.90,207.95) --
	(530.07,208.49) --
	(530.25,208.23) --
	(530.79,208.24) --
	(530.96,208.37) --
	(531.14,210.58) --
	(531.32,210.85) --
	(531.50,211.59) --
	(532.03,211.70) --
	(532.21,211.81) --
	(532.39,208.98) --
	(532.56,208.97) --
	(532.74,209.96) --
	(533.28,209.44) --
	(533.45,209.15) --
	(533.63,208.53) --
	(533.81,206.86) --
	(533.99,208.35) --
	(534.34,208.35) --
	(534.52,208.45) --
	(534.70,208.49) --
	(534.88,210.97) --
	(535.05,207.15) --
	(535.23,207.70) --
	(535.76,204.69) --
	(535.94,197.03) --
	(536.12,196.80) --
	(536.30,196.08) --
	(536.48,194.61) --
	(537.01,189.85) --
	(537.19,196.82) --
	(537.37,199.66) --
	(537.54,201.53) --
	(537.72,201.73) --
	(538.25,202.57) --
	(538.43,202.10) --
	(538.61,202.51) --
	(538.79,203.45) --
	(538.97,202.91) --
	(539.50,202.64) --
	(539.68,203.87) --
	(539.85,201.64) --
	(540.03,202.55) --
	(540.21,202.75) --
	(540.74,203.95) --
	(540.92,204.42) --
	(541.10,202.59) --
	(541.28,201.57) --
	(541.45,202.69) --
	(541.99,202.70) --
	(542.17,202.45) --
	(542.34,201.96) --
	(542.52,203.48) --
	(542.70,203.56) --
	(543.23,202.39) --
	(543.41,202.98) --
	(543.59,202.11) --
	(543.77,203.50) --
	(543.94,203.50) --
	(544.48,203.50) --
	(544.66,203.62) --
	(544.83,207.54) --
	(545.01,206.86) --
	(545.19,208.11) --
	(545.54,208.11) --
	(545.72,205.34) --
	(545.90,204.95) --
	(546.08,204.06) --
	(546.26,204.94) --
	(546.43,205.85) --
	(546.97,205.15) --
	(547.14,207.85) --
	(547.32,207.60) --
	(547.50,208.11) --
	(547.68,209.45) --
	(548.03,209.45) --
	(548.21,207.08) --
	(548.39,207.39) --
	(548.57,208.22) --
	(548.74,207.78);
\definecolor{drawColor}{RGB}{255,159,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 70.44,181.11) --
	( 70.62,180.89) --
	( 70.80,180.87) --
	( 70.97,180.54) --
	( 71.51,178.18) --
	( 71.69,176.68) --
	( 71.86,176.90) --
	( 72.04,176.91) --
	( 72.22,176.01) --
	( 72.75,173.66) --
	( 72.93,173.11) --
	( 73.11,174.96) --
	( 73.29,174.62) --
	( 73.46,177.06) --
	( 73.82,177.06) --
	( 74.00,175.76) --
	( 74.17,175.21) --
	( 74.35,175.92) --
	( 74.53,176.38) --
	( 74.71,177.23) --
	( 75.24,176.55) --
	( 75.42,177.28) --
	( 75.60,176.64) --
	( 75.77,177.10) --
	( 75.95,180.49) --
	( 76.49,181.69) --
	( 76.66,183.59) --
	( 76.84,181.20) --
	( 77.02,182.59) --
	( 77.20,184.14) --
	( 77.73,184.50) --
	( 77.91,183.08) --
	( 78.09,181.65) --
	( 78.26,183.24) --
	( 78.44,186.56) --
	( 78.80,186.56) --
	( 78.98,186.60) --
	( 79.15,187.17) --
	( 79.33,185.82) --
	( 79.51,185.71) --
	( 79.69,185.66) --
	( 80.22,184.89) --
	( 80.40,184.68) --
	( 80.58,186.73) --
	( 80.75,186.24) --
	( 80.93,188.03) --
	( 81.46,185.92) --
	( 81.64,187.01) --
	( 81.82,187.06) --
	( 82.00,187.19) --
	( 82.18,187.39) --
	( 82.71,186.48) --
	( 82.89,185.49) --
	( 83.06,186.98) --
	( 83.24,186.27) --
	( 83.42,184.98) --
	( 83.95,183.70) --
	( 84.13,183.63) --
	( 84.31,184.45) --
	( 84.49,184.12) --
	( 84.67,184.17) --
	( 85.20,184.14) --
	( 85.38,183.59) --
	( 85.55,184.47) --
	( 85.73,186.84) --
	( 85.91,184.75) --
	( 86.44,184.87) --
	( 86.62,184.37) --
	( 86.80,185.77) --
	( 86.98,183.63) --
	( 87.15,183.26) --
	( 87.69,185.89) --
	( 87.87,187.05) --
	( 88.04,184.51) --
	( 88.22,185.79) --
	( 88.40,186.99) --
	( 88.93,187.18) --
	( 89.11,187.21) --
	( 89.29,188.45) --
	( 89.47,190.69) --
	( 89.64,190.15) --
	( 90.18,190.43) --
	( 90.35,189.49) --
	( 90.53,189.98) --
	( 90.71,191.01) --
	( 90.89,191.11) --
	( 91.42,190.76) --
	( 91.60,190.26) --
	( 91.78,190.47) --
	( 91.96,190.72) --
	( 92.13,190.60) --
	( 92.67,190.81) --
	( 92.84,191.35) --
	( 93.02,190.87) --
	( 93.20,189.75) --
	( 93.38,189.89) --
	( 93.91,189.76) --
	( 94.09,190.81) --
	( 94.27,190.23) --
	( 94.44,189.89) --
	( 94.62,189.87) --
	( 95.16,190.04) --
	( 95.33,189.19) --
	( 95.51,190.08) --
	( 95.69,191.00) --
	( 95.87,190.60) --
	( 96.22,190.60) --
	( 96.40,190.86) --
	( 96.58,190.07) --
	( 96.76,188.80) --
	( 96.93,188.99) --
	( 97.11,190.85) --
	( 97.65,190.63) --
	( 97.82,190.15) --
	( 98.00,188.56) --
	( 98.18,187.48) --
	( 98.36,188.85) --
	( 98.89,187.73) --
	( 99.07,189.25) --
	( 99.25,189.63) --
	( 99.42,189.50) --
	( 99.60,188.63) --
	(100.13,187.71) --
	(100.31,188.59) --
	(100.49,188.37) --
	(100.67,188.54) --
	(100.85,187.73) --
	(101.38,187.99) --
	(101.56,189.40) --
	(101.73,188.61) --
	(101.91,188.42) --
	(102.09,188.61) --
	(102.62,187.48) --
	(102.80,188.94) --
	(102.98,188.18) --
	(103.16,188.11) --
	(103.33,186.75) --
	(103.87,184.18) --
	(104.05,184.59) --
	(104.22,184.49) --
	(104.40,185.81) --
	(104.58,185.41) --
	(105.11,185.38) --
	(105.29,185.84) --
	(105.47,184.99) --
	(105.65,185.63) --
	(105.82,185.51) --
	(106.36,185.17) --
	(106.54,185.03) --
	(106.71,184.35) --
	(106.89,183.49) --
	(107.07,182.97) --
	(107.60,181.63) --
	(107.78,181.62) --
	(107.96,181.97) --
	(108.14,182.13) --
	(108.31,181.01) --
	(108.85,178.87) --
	(109.02,179.55) --
	(109.20,179.11) --
	(109.38,178.97) --
	(109.56,178.00) --
	(110.09,179.37) --
	(110.27,178.22) --
	(110.45,178.19) --
	(110.63,177.83) --
	(110.80,177.83) --
	(111.34,177.67) --
	(111.51,177.97) --
	(111.69,176.10) --
	(111.87,175.13) --
	(112.05,173.48) --
	(112.58,169.90) --
	(112.76,170.81) --
	(112.94,171.50) --
	(113.11,175.98) --
	(113.29,178.44) --
	(113.83,181.71) --
	(114.00,177.48) --
	(114.18,178.64) --
	(114.36,179.19) --
	(114.54,178.18) --
	(114.89,178.18) --
	(115.07,176.34) --
	(115.25,177.90) --
	(115.43,176.15) --
	(115.60,177.04) --
	(115.78,176.14) --
	(116.31,174.60) --
	(116.49,175.04) --
	(116.67,177.75) --
	(116.85,176.61) --
	(117.03,175.67) --
	(117.56,177.42) --
	(117.74,177.82) --
	(117.92,176.38) --
	(118.09,176.59) --
	(118.27,177.11) --
	(118.80,175.78) --
	(118.98,176.57) --
	(119.16,176.97) --
	(119.34,176.29) --
	(119.52,176.63) --
	(120.05,177.72) --
	(120.23,179.67) --
	(120.40,179.32) --
	(120.58,180.57) --
	(120.76,179.94) --
	(121.29,177.60) --
	(121.47,176.97) --
	(121.65,176.54) --
	(121.83,176.49) --
	(122.00,178.15) --
	(122.54,176.61) --
	(122.72,176.63) --
	(122.89,175.88) --
	(123.07,176.98) --
	(123.25,177.25) --
	(123.78,176.70) --
	(123.96,176.06) --
	(124.14,178.58) --
	(124.32,178.14) --
	(124.49,178.69) --
	(125.03,177.98) --
	(125.21,179.68) --
	(125.38,178.39) --
	(125.56,177.77) --
	(125.74,177.84) --
	(126.27,177.58) --
	(126.45,177.92) --
	(126.63,176.33) --
	(126.81,174.36) --
	(126.98,174.06) --
	(127.52,175.37) --
	(127.69,174.57) --
	(127.87,175.07) --
	(128.05,174.81) --
	(128.23,175.63) --
	(128.76,175.83) --
	(128.94,177.04) --
	(129.12,177.14) --
	(129.29,176.54) --
	(129.47,176.04) --
	(130.01,175.91) --
	(130.18,175.48) --
	(130.36,173.60) --
	(130.54,173.65) --
	(130.72,173.03) --
	(131.25,170.89) --
	(131.43,170.15) --
	(131.61,169.48) --
	(131.78,169.40) --
	(131.96,167.20) --
	(132.50,167.18) --
	(132.67,168.03) --
	(132.85,166.65) --
	(133.03,166.85) --
	(133.21,166.47) --
	(133.74,165.66) --
	(133.92,165.21) --
	(134.10,166.86) --
	(134.27,167.22) --
	(134.45,167.20) --
	(134.98,165.77) --
	(135.16,167.33) --
	(135.34,165.72) --
	(135.52,166.96) --
	(135.70,166.97) --
	(136.23,167.01) --
	(136.41,166.41) --
	(136.59,163.60) --
	(136.76,162.37) --
	(136.94,162.13) --
	(137.47,159.76) --
	(137.65,158.81) --
	(137.83,157.96) --
	(138.01,159.02) --
	(138.19,155.80) --
	(138.54,155.80) --
	(138.72,155.31) --
	(138.90,155.56) --
	(139.07,154.29) --
	(139.25,156.43) --
	(139.43,160.86) --
	(139.96,158.34) --
	(140.14,160.06) --
	(140.32,161.70) --
	(140.50,162.54) --
	(140.67,164.01) --
	(141.21,163.18) --
	(141.39,161.10) --
	(141.56,163.33) --
	(141.74,162.21) --
	(141.92,161.89) --
	(142.45,160.22) --
	(142.63,156.35) --
	(142.81,157.10) --
	(142.99,155.86) --
	(143.16,160.61) --
	(143.52,160.61) --
	(143.70,161.05) --
	(143.88,159.50) --
	(144.05,162.57) --
	(144.23,162.37) --
	(144.41,160.64) --
	(144.94,163.19) --
	(145.12,161.42) --
	(145.30,162.90) --
	(145.48,163.95) --
	(145.65,164.07) --
	(146.19,165.37) --
	(146.36,166.39) --
	(146.54,166.53) --
	(146.72,166.34) --
	(146.90,168.03) --
	(147.43,170.30) --
	(147.61,169.03) --
	(147.79,170.60) --
	(147.96,168.82) --
	(148.14,169.28) --
	(148.68,168.53) --
	(148.85,167.65) --
	(149.03,168.94) --
	(149.21,169.85) --
	(149.39,169.68) --
	(149.92,170.15) --
	(150.10,170.50) --
	(150.28,169.24) --
	(150.45,169.25) --
	(150.63,169.28) --
	(151.17,168.98) --
	(151.34,167.39) --
	(151.52,167.34) --
	(151.70,167.55) --
	(151.88,166.50) --
	(152.41,165.37) --
	(152.59,165.61) --
	(152.77,167.74) --
	(152.94,167.38) --
	(153.12,169.95) --
	(153.65,170.84) --
	(153.83,172.75) --
	(154.01,172.69) --
	(154.19,172.38) --
	(154.37,171.58) --
	(154.90,171.27) --
	(155.08,172.22) --
	(155.25,174.15) --
	(155.43,172.97) --
	(155.61,173.74) --
	(156.14,173.01) --
	(156.32,174.09) --
	(156.50,175.34) --
	(156.68,176.09) --
	(156.86,175.69) --
	(157.39,173.29) --
	(157.57,172.61) --
	(157.74,172.31) --
	(157.92,172.99) --
	(158.10,173.34) --
	(158.63,171.73) --
	(158.81,173.60) --
	(158.99,175.32) --
	(159.17,175.95) --
	(159.34,175.98) --
	(159.88,176.96) --
	(160.06,177.25) --
	(160.23,177.32) --
	(160.41,177.26) --
	(160.59,177.10) --
	(161.12,176.79) --
	(161.30,177.33) --
	(161.48,178.26) --
	(161.66,177.98) --
	(161.83,178.05) --
	(162.19,178.05) --
	(162.37,178.31) --
	(162.55,178.31) --
	(162.72,178.12) --
	(162.90,178.54) --
	(163.08,177.36) --
	(163.61,178.19) --
	(163.79,178.94) --
	(163.97,179.69) --
	(164.15,179.52) --
	(164.32,178.58) --
	(164.86,178.26) --
	(165.03,178.14) --
	(165.21,177.19) --
	(165.39,175.72) --
	(165.57,177.30) --
	(166.10,178.44) --
	(166.28,178.69) --
	(166.46,177.84) --
	(166.63,178.37) --
	(166.81,177.24) --
	(167.35,176.47) --
	(167.52,177.59) --
	(167.70,179.13) --
	(167.88,178.41) --
	(168.06,178.86) --
	(168.41,178.86) --
	(168.59,178.57) --
	(168.77,177.00) --
	(168.95,177.66) --
	(169.12,175.62) --
	(169.30,175.99) --
	(169.84,175.50) --
	(170.01,177.52) --
	(170.19,175.38) --
	(170.37,176.29) --
	(170.55,176.84) --
	(171.08,176.10) --
	(171.26,176.02) --
	(171.44,176.52) --
	(171.61,175.58) --
	(171.79,175.29) --
	(172.32,174.30) --
	(172.50,174.47) --
	(172.68,172.82) --
	(172.86,171.98) --
	(173.04,171.36) --
	(173.57,171.08) --
	(173.75,170.47) --
	(173.92,172.10) --
	(174.10,173.35) --
	(174.28,173.50) --
	(174.81,174.56) --
	(174.99,174.06) --
	(175.17,172.94) --
	(175.35,175.00) --
	(175.53,175.77) --
	(176.06,176.93) --
	(176.24,177.35) --
	(176.41,177.85) --
	(176.59,178.49) --
	(176.77,178.59) --
	(177.30,177.13) --
	(177.48,177.87) --
	(177.66,177.25) --
	(177.84,177.71) --
	(178.01,178.25) --
	(178.55,177.71) --
	(178.73,177.10) --
	(178.90,175.84) --
	(179.08,174.20) --
	(179.26,175.66) --
	(179.61,175.66) --
	(179.79,176.42) --
	(179.97,175.67) --
	(180.15,176.38) --
	(180.33,178.07) --
	(180.50,176.43) --
	(181.04,176.71) --
	(181.21,175.66) --
	(181.39,174.38) --
	(181.57,175.10) --
	(181.75,174.67) --
	(182.28,174.77) --
	(182.46,174.78) --
	(182.64,175.53) --
	(182.82,176.21) --
	(182.99,174.51) --
	(183.53,175.76) --
	(183.70,174.63) --
	(183.88,177.11) --
	(184.06,177.57) --
	(184.24,177.34) --
	(184.77,179.04) --
	(184.95,179.05) --
	(185.13,179.87) --
	(185.30,180.62) --
	(185.48,179.95) --
	(186.02,181.19) --
	(186.19,180.92) --
	(186.37,180.60) --
	(186.55,180.59) --
	(186.73,180.86) --
	(187.26,180.39) --
	(187.44,180.60) --
	(187.62,181.44) --
	(187.79,180.55) --
	(187.97,181.06) --
	(188.51,180.80) --
	(188.68,180.21) --
	(188.86,179.44) --
	(189.04,179.90) --
	(189.22,178.89) --
	(189.75,177.67) --
	(189.93,177.24) --
	(190.11,175.91) --
	(190.28,175.41) --
	(190.46,174.56) --
	(190.99,175.48) --
	(191.17,175.43) --
	(191.35,176.19) --
	(191.53,175.76) --
	(191.71,174.87) --
	(192.24,175.04) --
	(192.42,177.48) --
	(192.59,177.31) --
	(192.77,177.44) --
	(192.95,177.94) --
	(193.48,179.62) --
	(193.66,179.82) --
	(193.84,179.94) --
	(194.02,180.01) --
	(194.19,178.29) --
	(194.73,179.09) --
	(194.91,177.24) --
	(195.08,181.15) --
	(195.26,183.72) --
	(195.44,184.09) --
	(195.97,184.10) --
	(196.15,183.48) --
	(196.33,182.59) --
	(196.51,183.87) --
	(196.68,184.44) --
	(197.22,185.21) --
	(197.40,185.26) --
	(197.57,184.20) --
	(197.75,184.80) --
	(197.93,185.59) --
	(198.46,185.56) --
	(198.64,185.96) --
	(198.82,185.10) --
	(199.00,185.52) --
	(199.17,185.52) --
	(199.71,185.53) --
	(199.88,186.25) --
	(200.06,186.53) --
	(200.24,186.14) --
	(200.42,186.56) --
	(200.95,186.80) --
	(201.13,185.98) --
	(201.31,186.40) --
	(201.49,186.24) --
	(201.66,186.70) --
	(202.20,184.87) --
	(202.37,183.92) --
	(202.55,184.96) --
	(202.73,185.54) --
	(202.91,184.98) --
	(203.26,184.98) --
	(203.44,185.47) --
	(203.62,184.72) --
	(203.80,183.83) --
	(203.97,183.89) --
	(204.15,184.78) --
	(204.69,184.32) --
	(204.86,184.63) --
	(205.04,184.28) --
	(205.22,185.44) --
	(205.40,184.82) --
	(205.93,184.61) --
	(206.11,184.56) --
	(206.29,185.52) --
	(206.46,185.38) --
	(206.64,185.47) --
	(207.18,184.77) --
	(207.35,184.52) --
	(207.53,184.50) --
	(207.71,185.08) --
	(207.89,185.96) --
	(208.42,185.28) --
	(208.60,185.66) --
	(208.78,185.39) --
	(208.95,185.02) --
	(209.13,185.39) --
	(209.49,185.39) --
	(209.66,185.67) --
	(209.84,186.35) --
	(210.02,185.65) --
	(210.20,186.11) --
	(210.38,185.73) --
	(210.91,185.59) --
	(211.09,185.37) --
	(211.26,186.08) --
	(211.44,185.25) --
	(211.62,185.42) --
	(212.15,185.67) --
	(212.33,185.67) --
	(212.51,183.54) --
	(212.69,182.64) --
	(212.86,181.57) --
	(213.40,181.63) --
	(213.58,181.47) --
	(213.75,181.68) --
	(213.93,181.50) --
	(214.11,181.63) --
	(214.64,181.51) --
	(214.82,180.66) --
	(215.00,180.45) --
	(215.18,180.44) --
	(215.35,180.58) --
	(215.89,180.27) --
	(216.07,180.97) --
	(216.24,182.06) --
	(216.42,182.87) --
	(216.60,182.86) --
	(217.13,183.02) --
	(217.31,183.86) --
	(217.49,184.05) --
	(217.67,184.55) --
	(217.84,185.04) --
	(218.38,185.59) --
	(218.55,185.76) --
	(218.73,185.21) --
	(218.91,185.45) --
	(219.09,185.46) --
	(219.62,184.91) --
	(219.80,184.18) --
	(219.98,182.70) --
	(220.16,182.73) --
	(220.33,181.84) --
	(220.87,180.98) --
	(221.04,181.16) --
	(221.22,181.02) --
	(221.40,180.82) --
	(221.58,180.97) --
	(222.11,180.79) --
	(222.29,179.77) --
	(222.47,180.23) --
	(222.64,177.73) --
	(222.82,178.32) --
	(223.36,178.82) --
	(223.53,178.48) --
	(223.71,179.81) --
	(223.89,180.30) --
	(224.07,180.09) --
	(224.60,180.74) --
	(224.78,180.18) --
	(224.96,180.34) --
	(225.13,180.81) --
	(225.31,181.30) --
	(225.84,181.39) --
	(226.02,181.83) --
	(226.20,181.54) --
	(226.38,179.52) --
	(226.56,180.20) --
	(226.91,180.20) --
	(227.09,180.38) --
	(227.27,179.93) --
	(227.45,178.41) --
	(227.62,178.81) --
	(227.80,177.96) --
	(228.33,177.65) --
	(228.51,178.12) --
	(228.69,176.39) --
	(228.87,176.37) --
	(229.05,176.71) --
	(229.58,176.80) --
	(229.76,177.13) --
	(229.93,175.57) --
	(230.11,175.78) --
	(230.29,175.99) --
	(230.82,175.76) --
	(231.00,174.99) --
	(231.18,173.72) --
	(231.36,174.16) --
	(231.53,174.30) --
	(232.07,174.62) --
	(232.25,174.79) --
	(232.42,175.25) --
	(232.60,175.11) --
	(232.78,175.62) --
	(233.31,177.41) --
	(233.49,177.42) --
	(233.67,175.78) --
	(233.85,175.80) --
	(234.02,174.61) --
	(234.56,174.77) --
	(234.74,175.10) --
	(234.91,175.51) --
	(235.09,176.17) --
	(235.27,176.34) --
	(235.80,175.87) --
	(235.98,175.95) --
	(236.16,176.86) --
	(236.34,176.08) --
	(236.51,174.86) --
	(237.05,175.42) --
	(237.22,176.78) --
	(237.40,177.13) --
	(237.58,177.78) --
	(237.76,178.36) --
	(238.29,178.14) --
	(238.47,177.57) --
	(238.65,177.85) --
	(238.82,177.51) --
	(239.00,178.21) --
	(239.54,178.08) --
	(239.71,178.06) --
	(239.89,178.48) --
	(240.07,177.78) --
	(240.25,177.77) --
	(240.78,176.76) --
	(240.96,176.99) --
	(241.14,176.40) --
	(241.31,177.22) --
	(241.49,178.49) --
	(242.03,177.41) --
	(242.20,177.79) --
	(242.38,178.20) --
	(242.56,177.79) --
	(242.74,177.64) --
	(243.27,177.01) --
	(243.45,177.13) --
	(243.63,176.50) --
	(243.80,177.67) --
	(243.98,178.16) --
	(244.34,178.16) --
	(244.51,177.69) --
	(244.69,178.47) --
	(244.87,179.12) --
	(245.05,178.97) --
	(245.23,178.36) --
	(245.76,178.70) --
	(245.94,178.99) --
	(246.12,179.99) --
	(246.29,180.11) --
	(246.47,180.14) --
	(247.00,179.99) --
	(247.18,179.58) --
	(247.36,180.84) --
	(247.54,180.77) --
	(247.72,181.06) --
	(248.25,183.05) --
	(248.43,182.83) --
	(248.60,182.60) --
	(248.78,182.08) --
	(248.96,182.08) --
	(249.49,181.30) --
	(249.67,181.16) --
	(249.85,180.95) --
	(250.03,182.05) --
	(250.20,180.91) --
	(250.74,181.02) --
	(250.92,181.40) --
	(251.09,181.46) --
	(251.27,181.04) --
	(251.45,181.77) --
	(251.98,182.35) --
	(252.16,182.51) --
	(252.34,182.63) --
	(252.52,181.71) --
	(252.69,182.34) --
	(253.23,182.19) --
	(253.41,182.86) --
	(253.58,182.75) --
	(253.76,183.98) --
	(253.94,184.95) --
	(254.47,185.13) --
	(254.65,185.48) --
	(254.83,184.96) --
	(255.01,184.90) --
	(255.18,186.11) --
	(255.72,187.61) --
	(255.89,187.30) --
	(256.07,187.14) --
	(256.25,187.26) --
	(256.43,186.90) --
	(256.96,186.64) --
	(257.14,185.51) --
	(257.32,185.29) --
	(257.49,185.02) --
	(257.67,185.87) --
	(258.21,185.76) --
	(258.38,185.98) --
	(258.56,186.18) --
	(258.74,186.23) --
	(258.92,186.16) --
	(259.45,186.26) --
	(259.63,186.31) --
	(259.81,185.94) --
	(259.98,186.05) --
	(260.16,186.21) --
	(260.70,185.43) --
	(260.87,185.85) --
	(261.05,184.82) --
	(261.23,185.59) --
	(261.41,186.45) --
	(261.94,187.31) --
	(262.12,186.49) --
	(262.30,185.56) --
	(262.47,186.34) --
	(262.65,186.37) --
	(263.18,186.39) --
	(263.36,186.44) --
	(263.54,186.84) --
	(263.72,187.06) --
	(263.90,187.35) --
	(264.43,187.31) --
	(264.61,188.50) --
	(264.78,188.02) --
	(264.96,188.00) --
	(265.14,187.90) --
	(265.67,187.86) --
	(265.85,187.49) --
	(266.03,188.47) --
	(266.21,188.42) --
	(266.39,188.27) --
	(266.92,188.60) --
	(267.10,189.36) --
	(267.27,189.56) --
	(267.45,189.30) --
	(267.63,189.12) --
	(267.99,189.12) --
	(268.16,189.09) --
	(268.34,188.41) --
	(268.52,188.82) --
	(268.70,188.59) --
	(268.87,188.21) --
	(269.41,188.33) --
	(269.59,188.78) --
	(269.76,188.75) --
	(269.94,188.73) --
	(270.12,188.70) --
	(270.65,188.18) --
	(270.83,187.84) --
	(271.01,187.79) --
	(271.19,187.86) --
	(271.36,187.35) --
	(271.90,187.07) --
	(272.08,186.55) --
	(272.25,186.07) --
	(272.43,185.66) --
	(272.61,184.34) --
	(273.14,184.00) --
	(273.32,183.88) --
	(273.50,184.65) --
	(273.68,184.44) --
	(273.85,185.13) --
	(274.21,185.13) --
	(274.39,185.67) --
	(274.56,185.63) --
	(274.74,185.94) --
	(274.92,186.41) --
	(275.10,187.14) --
	(275.63,187.17) --
	(275.81,186.91) --
	(275.99,186.49) --
	(276.16,184.93) --
	(276.34,185.12) --
	(276.88,185.83) --
	(277.05,185.76) --
	(277.23,184.77) --
	(277.41,184.63) --
	(277.59,185.90) --
	(278.12,185.45) --
	(278.30,185.05) --
	(278.48,185.29) --
	(278.65,185.66) --
	(278.83,186.44) --
	(279.37,186.17) --
	(279.54,187.39) --
	(279.72,188.34) --
	(279.90,188.12) --
	(280.08,188.89) --
	(280.61,188.38) --
	(280.79,188.51) --
	(280.97,188.48) --
	(281.14,188.96) --
	(281.32,188.89) --
	(281.85,187.32) --
	(282.03,187.73) --
	(282.21,187.64) --
	(282.39,187.97) --
	(282.57,187.04) --
	(283.10,187.89) --
	(283.28,189.24) --
	(283.45,189.82) --
	(283.63,189.94) --
	(283.81,190.26) --
	(284.34,189.39) --
	(284.52,189.52) --
	(284.70,190.64) --
	(284.88,190.91) --
	(285.06,191.28) --
	(285.59,191.94) --
	(285.77,191.36) --
	(285.94,191.69) --
	(286.12,192.33) --
	(286.30,192.18) --
	(286.83,192.66) --
	(287.01,191.78) --
	(287.19,192.07) --
	(287.37,192.09) --
	(287.54,192.92) --
	(288.08,193.80) --
	(288.26,193.26) --
	(288.43,194.65) --
	(288.61,194.56) --
	(288.79,194.26) --
	(289.32,194.94) --
	(289.50,195.37) --
	(289.68,195.95) --
	(289.86,196.00) --
	(290.03,195.63) --
	(290.57,195.97) --
	(290.74,196.21) --
	(290.92,196.63) --
	(291.10,196.00) --
	(291.28,194.94) --
	(291.63,194.94) --
	(291.81,194.40) --
	(291.99,194.76) --
	(292.17,195.50) --
	(292.35,195.44) --
	(292.52,195.11) --
	(293.06,194.11) --
	(293.23,194.10) --
	(293.41,193.88) --
	(293.59,194.90) --
	(293.77,194.53) --
	(294.30,194.47) --
	(294.48,194.28) --
	(294.66,194.60) --
	(294.83,194.97) --
	(295.01,193.37) --
	(295.55,194.42) --
	(295.72,194.40) --
	(295.90,194.27) --
	(296.08,193.17) --
	(296.26,194.42) --
	(296.79,193.77) --
	(296.97,194.89) --
	(297.15,195.97) --
	(297.32,196.04) --
	(297.50,196.48) --
	(298.04,195.47) --
	(298.21,195.66) --
	(298.39,195.93) --
	(298.57,195.33) --
	(298.75,194.97) --
	(299.28,195.49) --
	(299.46,195.95) --
	(299.64,193.11) --
	(299.81,193.73) --
	(299.99,194.19) --
	(300.52,192.05) --
	(300.70,192.42) --
	(300.88,192.94) --
	(301.06,192.74) --
	(301.24,192.74) --
	(301.77,192.84) --
	(301.95,193.09) --
	(302.12,193.22) --
	(302.30,193.89) --
	(302.48,193.69) --
	(303.01,193.90) --
	(303.19,193.54) --
	(303.37,192.56) --
	(303.55,193.47) --
	(303.72,193.39) --
	(304.26,193.76) --
	(304.44,194.12) --
	(304.61,192.68) --
	(304.79,192.87) --
	(304.97,193.74) --
	(305.50,193.63) --
	(305.68,193.79) --
	(305.86,192.76) --
	(306.04,193.05) --
	(306.21,193.05) --
	(306.75,193.12) --
	(306.93,193.04) --
	(307.10,194.20) --
	(307.28,194.39) --
	(307.46,194.70) --
	(307.99,194.72) --
	(308.17,194.51) --
	(308.35,195.13) --
	(308.53,195.62) --
	(308.70,195.68) --
	(309.06,195.68) --
	(309.24,196.00) --
	(309.41,196.17) --
	(309.59,195.49) --
	(309.77,195.09) --
	(309.95,195.53) --
	(310.48,195.68) --
	(310.66,196.57) --
	(310.84,196.87) --
	(311.02,195.77) --
	(311.19,195.95) --
	(311.73,195.73) --
	(311.90,196.33) --
	(312.08,196.51) --
	(312.26,195.74) --
	(312.44,195.89) --
	(312.97,197.20) --
	(313.15,197.46) --
	(313.33,197.30) --
	(313.50,197.87) --
	(313.68,198.51) --
	(314.22,199.79) --
	(314.39,199.81) --
	(314.57,200.83) --
	(314.75,199.83) --
	(314.93,199.58) --
	(315.46,199.57) --
	(315.64,200.13) --
	(315.82,199.04) --
	(315.99,197.27) --
	(316.17,197.47) --
	(316.70,197.60) --
	(316.88,197.95) --
	(317.06,197.50) --
	(317.24,197.27) --
	(317.42,197.30) --
	(317.95,197.52) --
	(318.13,195.62) --
	(318.31,195.77) --
	(318.48,196.23) --
	(318.66,196.54) --
	(319.19,196.50) --
	(319.37,195.80) --
	(319.55,195.67) --
	(319.73,193.80) --
	(319.91,193.85) --
	(320.44,193.97) --
	(320.62,193.28) --
	(320.79,193.25) --
	(320.97,192.63) --
	(321.15,192.44) --
	(321.68,192.86) --
	(321.86,189.61) --
	(322.04,189.96) --
	(322.22,190.22) --
	(322.39,189.96) --
	(322.93,189.86) --
	(323.11,187.32) --
	(323.28,187.92) --
	(323.46,187.23) --
	(323.64,184.78) --
	(324.17,186.04) --
	(324.35,186.00) --
	(324.53,184.65) --
	(324.71,185.10) --
	(324.88,184.80) --
	(325.42,186.80) --
	(325.60,187.11) --
	(325.77,186.75) --
	(325.95,185.56) --
	(326.13,186.70) --
	(326.66,185.57) --
	(326.84,185.89) --
	(327.02,185.66) --
	(327.20,186.60) --
	(327.37,185.97) --
	(327.91,185.35) --
	(328.08,182.79) --
	(328.26,183.48) --
	(328.44,180.98) --
	(328.62,180.85) --
	(329.15,177.96) --
	(329.33,178.10) --
	(329.51,181.43) --
	(329.68,179.26) --
	(329.86,179.27) --
	(330.40,180.45) --
	(330.57,180.47) --
	(330.75,181.81) --
	(330.93,182.43) --
	(331.11,183.28) --
	(331.64,183.17) --
	(331.82,184.34) --
	(332.00,185.91) --
	(332.17,186.24) --
	(332.35,185.51) --
	(332.89,184.40) --
	(333.06,185.82) --
	(333.24,186.37) --
	(333.42,186.28) --
	(333.60,187.47) --
	(333.95,187.47) --
	(334.13,187.49) --
	(334.31,186.65) --
	(334.49,186.31) --
	(334.66,186.56) --
	(334.84,186.54) --
	(335.37,185.25) --
	(335.55,186.25) --
	(335.73,186.30) --
	(335.91,186.59) --
	(336.09,187.15) --
	(336.62,187.05) --
	(336.80,186.77) --
	(336.98,187.47) --
	(337.15,186.81) --
	(337.33,187.18) --
	(337.86,186.97) --
	(338.04,187.42) --
	(338.22,188.46) --
	(338.40,188.97) --
	(338.58,190.11) --
	(338.93,190.11) --
	(339.11,190.21) --
	(339.29,190.06) --
	(339.46,190.48) --
	(339.64,190.48) --
	(339.82,190.49) --
	(340.35,188.88) --
	(340.53,189.07) --
	(340.71,189.92) --
	(340.89,189.67) --
	(341.06,189.02) --
	(341.60,189.56) --
	(341.78,189.80) --
	(341.95,189.89) --
	(342.13,190.53) --
	(342.31,189.98) --
	(342.84,190.51) --
	(343.02,190.41) --
	(343.20,190.83) --
	(343.38,190.71) --
	(343.55,190.58) --
	(344.09,190.78) --
	(344.27,190.78) --
	(344.44,191.11) --
	(344.62,190.85) --
	(344.80,190.54) --
	(345.33,190.67) --
	(345.51,191.33) --
	(345.69,191.31) --
	(345.87,191.41) --
	(346.04,191.78) --
	(346.58,192.19) --
	(346.75,192.45) --
	(346.93,192.29) --
	(347.11,192.40) --
	(347.29,193.01) --
	(347.82,193.30) --
	(348.00,192.99) --
	(348.18,193.62) --
	(348.35,193.17) --
	(348.53,193.41) --
	(349.07,193.16) --
	(349.24,193.59) --
	(349.42,193.48) --
	(349.60,193.94) --
	(349.78,193.87) --
	(350.31,195.06) --
	(350.49,195.45) --
	(350.67,195.77) --
	(350.84,195.73) --
	(351.02,194.36) --
	(351.56,194.15) --
	(351.73,194.49) --
	(351.91,194.20) --
	(352.09,193.40) --
	(352.27,193.37) --
	(352.80,193.62) --
	(352.98,192.81) --
	(353.16,193.11) --
	(353.33,193.01) --
	(353.51,193.10) --
	(354.04,192.90) --
	(354.22,193.60) --
	(354.40,193.93) --
	(354.58,194.55) --
	(354.76,194.36) --
	(355.29,194.17) --
	(355.47,194.34) --
	(355.64,193.64) --
	(355.82,191.52) --
	(356.00,192.03) --
	(356.36,192.03) --
	(356.53,192.93) --
	(356.71,193.07) --
	(356.89,192.78) --
	(357.07,191.15) --
	(357.25,189.44) --
	(357.78,186.95) --
	(357.96,187.39) --
	(358.13,186.57) --
	(358.31,187.09) --
	(358.49,188.00) --
	(359.02,187.38) --
	(359.20,187.31) --
	(359.38,185.84) --
	(359.56,186.84) --
	(359.73,187.59) --
	(360.27,186.80) --
	(360.45,187.74) --
	(360.62,187.39) --
	(360.80,188.93) --
	(360.98,189.15) --
	(361.51,188.81) --
	(361.69,189.05) --
	(361.87,189.99) --
	(362.05,190.02) --
	(362.22,190.02) --
	(362.76,189.36) --
	(362.94,187.57) --
	(363.11,188.56) --
	(363.29,188.18) --
	(363.47,189.04) --
	(364.00,189.00) --
	(364.18,189.06) --
	(364.36,190.78) --
	(364.54,190.45) --
	(364.71,190.51) --
	(365.25,190.40) --
	(365.42,189.18) --
	(365.60,188.66) --
	(365.78,187.27) --
	(365.96,187.86) --
	(366.49,188.45) --
	(366.67,189.05) --
	(366.85,188.66) --
	(367.02,188.78) --
	(367.20,188.90) --
	(367.74,189.00) --
	(367.91,189.64) --
	(368.09,190.25) --
	(368.27,187.00) --
	(368.45,187.89) --
	(368.98,186.05) --
	(369.16,185.43) --
	(369.34,183.40) --
	(369.51,184.35) --
	(369.69,185.13) --
	(370.23,185.10) --
	(370.40,187.24) --
	(370.58,186.06) --
	(370.76,185.26) --
	(370.94,185.63) --
	(371.47,186.48) --
	(371.65,186.60) --
	(371.83,186.86) --
	(372.00,186.61) --
	(372.18,185.93) --
	(372.71,185.63) --
	(372.89,186.26) --
	(373.07,187.02) --
	(373.25,187.53) --
	(373.43,187.32) --
	(373.78,187.32) --
	(373.96,186.13) --
	(374.14,185.81) --
	(374.31,187.34) --
	(374.49,187.52) --
	(374.67,187.96) --
	(375.20,188.62) --
	(375.38,188.48) --
	(375.56,187.51) --
	(375.74,187.00) --
	(375.92,186.84) --
	(376.45,193.02) --
	(376.63,189.85) --
	(376.80,189.37) --
	(376.98,189.87) --
	(377.16,189.88) --
	(377.69,190.31) --
	(377.87,189.08) --
	(378.05,188.89) --
	(378.23,189.21) --
	(378.40,188.57) --
	(378.94,187.93) --
	(379.12,186.44) --
	(379.29,185.44) --
	(379.47,185.43) --
	(379.65,185.87) --
	(380.18,185.88) --
	(380.36,185.86) --
	(380.54,185.87) --
	(380.72,186.30) --
	(380.89,187.18) --
	(381.43,186.39) --
	(381.60,185.93) --
	(381.78,186.28) --
	(381.96,186.43) --
	(382.14,185.89) --
	(382.67,185.64) --
	(382.85,186.27) --
	(383.03,187.30) --
	(383.21,187.75) --
	(383.38,188.10) --
	(383.92,187.70) --
	(384.09,187.67) --
	(384.27,186.83) --
	(384.45,186.55) --
	(384.63,187.53) --
	(385.16,187.98) --
	(385.34,188.76) --
	(385.52,187.95) --
	(385.69,188.40) --
	(385.87,188.68) --
	(386.41,188.39) --
	(386.58,188.40) --
	(386.76,188.62) --
	(386.94,188.50) --
	(387.12,189.09) --
	(387.65,188.42) --
	(387.83,187.31) --
	(388.01,188.38) --
	(388.18,189.51) --
	(388.36,189.26) --
	(388.90,189.47) --
	(389.07,189.87) --
	(389.25,189.81) --
	(389.43,189.64) --
	(389.61,188.63) --
	(390.14,187.33) --
	(390.32,187.24) --
	(390.50,188.78) --
	(390.67,188.95) --
	(390.85,189.80) --
	(391.38,189.68) --
	(391.56,189.63) --
	(391.74,189.07) --
	(391.92,189.39) --
	(392.10,190.11) --
	(392.63,190.10) --
	(392.81,190.57) --
	(392.98,190.76) --
	(393.16,190.97) --
	(393.34,190.87) --
	(393.87,191.01) --
	(394.05,191.53) --
	(394.23,191.51) --
	(394.41,191.95) --
	(394.58,191.80) --
	(395.12,191.89) --
	(395.30,190.27) --
	(395.47,190.27) --
	(395.65,190.59) --
	(395.83,192.14) --
	(396.36,192.20) --
	(396.54,191.96) --
	(396.72,190.32) --
	(396.90,190.26) --
	(397.07,189.95) --
	(397.61,189.37) --
	(397.79,189.59) --
	(397.96,189.18) --
	(398.14,189.65) --
	(398.32,189.98) --
	(398.67,189.98) --
	(398.85,190.19) --
	(399.03,189.83) --
	(399.21,188.87) --
	(399.39,188.21) --
	(399.56,187.37) --
	(400.10,186.41) --
	(400.27,186.54) --
	(400.45,186.80) --
	(400.63,185.60) --
	(400.81,185.26) --
	(401.34,182.55) --
	(401.52,182.22) --
	(401.70,183.44) --
	(401.88,183.24) --
	(402.05,183.02) --
	(402.59,182.19) --
	(402.76,182.77) --
	(402.94,184.34) --
	(403.12,184.88) --
	(403.30,185.67) --
	(403.65,185.67) --
	(403.83,185.92) --
	(404.01,186.15) --
	(404.19,187.11) --
	(404.36,187.33) --
	(404.54,186.50) --
	(405.08,184.81) --
	(405.25,183.65) --
	(405.43,182.44) --
	(405.61,180.95) --
	(405.79,179.44) --
	(406.32,180.19) --
	(406.50,180.01) --
	(406.68,179.54) --
	(406.85,178.16) --
	(407.03,173.70) --
	(407.56,161.17) --
	(407.74,165.26) --
	(407.92,163.62) --
	(408.10,160.72) --
	(408.28,161.83) --
	(408.81,156.40) --
	(408.99,155.18) --
	(409.17,149.29) --
	(409.34,156.00) --
	(409.52,153.66) --
	(410.05,153.64) --
	(410.23,153.56) --
	(410.41,153.57) --
	(410.59,151.30) --
	(410.77,148.49) --
	(411.30,144.92) --
	(411.48,144.95) --
	(411.65,148.85) --
	(411.83,157.51) --
	(412.01,163.34) --
	(412.54,162.04) --
	(412.72,160.08) --
	(412.90,161.50) --
	(413.08,159.40) --
	(413.25,159.36) --
	(413.79,159.81) --
	(413.97,156.53) --
	(414.14,153.93) --
	(414.32,154.42) --
	(414.50,154.66) --
	(415.03,150.67) --
	(415.21,138.61) --
	(415.39,141.01) --
	(415.57,143.18) --
	(415.74,143.23) --
	(416.28,140.17) --
	(416.46,141.22) --
	(416.63,145.18) --
	(416.81,149.79) --
	(416.99,151.64) --
	(417.52,153.17) --
	(417.70,159.04) --
	(417.88,157.44) --
	(418.06,156.91) --
	(418.23,159.04) --
	(418.77,157.26) --
	(418.94,157.61) --
	(419.12,156.57) --
	(419.30,159.40) --
	(419.48,161.22) --
	(420.01,163.80) --
	(420.19,163.56) --
	(420.37,164.69) --
	(420.54,165.18) --
	(420.72,164.24) --
	(421.08,164.24) --
	(421.26,164.73) --
	(421.43,165.19) --
	(421.61,163.35) --
	(421.79,163.75) --
	(421.97,163.71) --
	(422.50,167.08) --
	(422.68,168.33) --
	(422.86,168.33) --
	(423.03,168.14) --
	(423.21,170.77) --
	(423.75,169.18) --
	(423.92,169.40) --
	(424.10,169.86) --
	(424.28,166.71) --
	(424.46,167.08) --
	(424.99,167.91) --
	(425.17,169.46) --
	(425.35,169.27) --
	(425.52,170.27) --
	(425.70,171.08) --
	(426.23,171.66) --
	(426.41,171.02) --
	(426.59,168.82) --
	(426.77,169.73) --
	(426.95,169.70) --
	(427.48,170.33) --
	(427.66,169.78) --
	(427.84,170.62) --
	(428.01,171.80) --
	(428.19,171.41) --
	(428.72,171.49) --
	(428.90,171.61) --
	(429.08,171.60) --
	(429.26,170.83) --
	(429.44,171.67) --
	(429.97,170.98) --
	(430.15,170.95) --
	(430.32,171.78) --
	(430.50,171.47) --
	(430.68,171.08) --
	(431.21,171.15) --
	(431.39,171.87) --
	(431.57,171.68) --
	(431.75,170.62) --
	(431.92,170.42) --
	(432.46,170.14) --
	(432.64,170.08) --
	(432.81,170.33) --
	(432.99,169.32) --
	(433.17,169.94) --
	(433.70,170.83) --
	(433.88,170.96) --
	(434.06,171.45) --
	(434.24,171.32) --
	(434.41,170.98) --
	(434.95,171.74) --
	(435.13,171.25) --
	(435.30,171.99) --
	(435.48,171.43) --
	(435.66,171.17) --
	(436.19,171.61) --
	(436.37,171.48) --
	(436.55,171.73) --
	(436.73,171.20) --
	(436.90,170.90) --
	(437.44,171.68) --
	(437.61,172.21) --
	(437.79,172.01) --
	(437.97,171.52) --
	(438.15,171.18) --
	(438.68,171.28) --
	(438.86,171.66) --
	(439.04,170.77) --
	(439.21,170.43) --
	(439.39,169.07) --
	(439.75,169.07) --
	(439.93,168.48) --
	(440.10,166.26) --
	(440.28,167.26) --
	(440.46,166.44) --
	(440.64,166.07) --
	(441.17,165.75) --
	(441.35,166.83) --
	(441.53,168.70) --
	(441.70,169.68) --
	(441.88,169.56) --
	(442.42,168.06) --
	(442.59,168.59) --
	(442.77,168.81) --
	(442.95,168.94) --
	(443.13,169.07) --
	(443.66,169.47) --
	(443.84,167.73) --
	(444.02,167.74) --
	(444.19,167.61) --
	(444.37,165.95) --
	(444.90,167.86) --
	(445.08,169.44) --
	(445.26,168.67) --
	(445.44,170.04) --
	(445.62,169.31) --
	(446.15,168.19) --
	(446.33,169.20) --
	(446.50,170.07) --
	(446.68,170.05) --
	(446.86,169.78) --
	(447.39,169.29) --
	(447.57,169.63) --
	(447.75,168.03) --
	(447.93,168.94) --
	(448.11,168.08) --
	(448.64,166.89) --
	(448.82,167.72) --
	(448.99,165.67) --
	(449.17,164.27) --
	(449.35,164.15) --
	(449.88,165.89) --
	(450.06,166.44) --
	(450.24,168.02) --
	(450.42,167.34) --
	(450.59,165.56) --
	(451.13,168.89) --
	(451.31,170.10) --
	(451.48,170.43) --
	(451.66,170.06) --
	(451.84,169.21) --
	(452.37,170.17) --
	(452.55,170.07) --
	(452.73,170.68) --
	(452.91,170.47) --
	(453.08,171.28) --
	(453.62,172.37) --
	(453.80,173.85) --
	(453.97,174.43) --
	(454.15,173.71) --
	(454.33,173.87) --
	(454.86,173.46) --
	(455.04,172.80) --
	(455.22,173.38) --
	(455.40,173.71) --
	(455.57,174.25) --
	(456.11,173.89) --
	(456.28,173.96) --
	(456.46,174.05) --
	(456.64,175.06) --
	(456.82,174.91) --
	(457.35,175.07) --
	(457.53,175.45) --
	(457.71,175.56) --
	(457.88,175.67) --
	(458.06,176.34) --
	(458.60,175.25) --
	(458.77,174.83) --
	(458.95,175.70) --
	(459.13,175.77) --
	(459.31,175.71) --
	(459.84,175.31) --
	(460.02,175.39) --
	(460.20,175.43) --
	(460.37,176.10) --
	(460.55,176.11) --
	(461.09,175.38) --
	(461.26,177.29) --
	(461.44,177.75) --
	(461.62,178.00) --
	(461.80,179.45) --
	(462.33,179.44) --
	(462.51,179.94) --
	(462.69,179.72) --
	(462.86,180.00) --
	(463.04,179.25) --
	(463.40,179.25) --
	(463.57,178.98) --
	(463.75,179.70) --
	(463.93,179.92) --
	(464.11,179.73) --
	(464.29,179.18) --
	(464.82,179.65) --
	(465.00,179.59) --
	(465.17,179.70) --
	(465.35,179.43) --
	(465.53,179.65) --
	(466.06,180.29) --
	(466.24,181.19) --
	(466.42,181.97) --
	(466.60,182.51) --
	(466.78,182.58) --
	(467.31,183.44) --
	(467.49,183.57) --
	(467.66,183.84) --
	(467.84,183.57) --
	(468.02,184.50) --
	(468.38,184.50) --
	(468.55,185.07) --
	(468.73,185.19) --
	(468.91,186.10) --
	(469.09,185.64) --
	(469.26,184.84) --
	(469.80,186.28) --
	(469.98,186.38) --
	(470.15,187.42) --
	(470.33,187.27) --
	(470.51,187.15) --
	(471.04,185.62) --
	(471.22,184.79) --
	(471.40,185.82) --
	(471.58,187.93) --
	(471.75,189.77) --
	(472.29,189.34) --
	(472.47,188.68) --
	(472.64,188.83) --
	(472.82,189.70) --
	(473.00,189.56) --
	(473.53,189.43) --
	(473.71,189.23) --
	(473.89,188.70) --
	(474.07,185.82) --
	(474.24,186.71) --
	(474.78,186.66) --
	(474.95,184.32) --
	(475.13,186.96) --
	(475.31,185.45) --
	(475.49,187.12) --
	(476.02,187.52) --
	(476.20,187.14) --
	(476.38,186.68) --
	(476.55,187.39) --
	(476.73,187.44) --
	(477.27,185.42) --
	(477.44,185.59) --
	(477.62,185.90) --
	(477.80,185.77) --
	(477.98,185.66) --
	(478.51,185.84) --
	(478.69,185.97) --
	(478.87,187.79) --
	(479.04,188.07) --
	(479.22,187.89) --
	(479.76,187.89) --
	(479.93,187.58) --
	(480.11,186.76) --
	(480.29,186.88) --
	(480.47,187.05) --
	(481.00,186.80) --
	(481.18,187.28) --
	(481.36,187.71) --
	(481.53,188.55) --
	(481.71,188.07) --
	(482.24,188.12) --
	(482.42,189.13) --
	(482.60,189.21) --
	(482.78,188.45) --
	(482.96,188.21) --
	(483.49,188.36) --
	(483.67,188.44) --
	(483.84,189.20) --
	(484.02,187.73) --
	(484.20,188.57) --
	(484.73,189.00) --
	(484.91,188.28) --
	(485.09,187.14) --
	(485.27,185.94) --
	(485.45,186.98) --
	(485.98,188.14) --
	(486.16,188.14) --
	(486.33,188.49) --
	(486.51,188.85) --
	(486.69,188.97) --
	(487.05,188.97) --
	(487.22,188.65) --
	(487.40,189.27) --
	(487.58,189.95) --
	(487.76,190.23) --
	(487.93,190.43) --
	(488.47,190.10) --
	(488.65,190.61) --
	(488.82,190.58) --
	(489.00,190.79) --
	(489.18,191.12) --
	(489.71,191.18) --
	(489.89,191.82) --
	(490.07,192.52) --
	(490.25,192.07) --
	(490.42,192.49) --
	(490.96,193.10) --
	(491.13,192.96) --
	(491.31,193.23) --
	(491.49,193.42) --
	(491.67,193.77) --
	(492.20,192.94) --
	(492.38,193.09) --
	(492.56,193.45) --
	(492.74,193.88) --
	(492.91,194.01) --
	(493.27,194.01) --
	(493.45,194.58) --
	(493.62,193.22) --
	(493.80,192.70) --
	(493.98,192.91) --
	(494.16,193.63) --
	(494.69,193.45) --
	(494.87,194.52) --
	(495.05,193.31) --
	(495.22,192.64) --
	(495.40,192.74) --
	(495.94,189.74) --
	(496.11,190.27) --
	(496.29,191.98) --
	(496.47,192.98) --
	(496.65,193.16) --
	(497.18,193.29) --
	(497.36,193.22) --
	(497.54,193.27) --
	(497.71,193.86) --
	(497.89,194.08) --
	(498.43,192.10) --
	(498.60,191.84) --
	(498.78,190.70) --
	(498.96,191.27) --
	(499.14,191.17) --
	(499.67,190.23) --
	(499.85,191.28) --
	(500.03,191.71) --
	(500.20,191.67) --
	(500.38,190.99) --
	(500.91,190.38) --
	(501.09,190.33) --
	(501.27,189.82) --
	(501.45,188.81) --
	(501.63,187.90) --
	(502.16,190.03) --
	(502.34,191.41) --
	(502.51,192.07) --
	(502.69,191.43) --
	(502.87,192.26) --
	(503.40,192.67) --
	(503.58,192.38) --
	(503.76,191.43) --
	(503.94,192.16) --
	(504.11,191.88) --
	(504.47,191.88) --
	(504.65,191.70) --
	(504.83,191.48) --
	(505.00,192.12) --
	(505.18,191.39) --
	(505.36,192.31) --
	(505.89,192.68) --
	(506.07,192.76) --
	(506.25,193.79) --
	(506.43,194.09) --
	(506.60,194.05) --
	(507.14,193.23) --
	(507.32,193.49) --
	(507.49,194.68) --
	(507.67,195.09) --
	(507.85,195.64) --
	(508.38,196.50) --
	(508.56,196.31) --
	(508.74,196.38) --
	(508.92,196.37) --
	(509.09,196.73) --
	(509.63,197.70) --
	(509.80,198.48) --
	(509.98,197.85) --
	(510.16,198.33) --
	(510.34,198.50) --
	(510.87,199.21) --
	(511.05,199.18) --
	(511.23,198.82) --
	(511.41,199.23) --
	(511.58,199.65) --
	(512.12,199.35) --
	(512.29,199.64) --
	(512.47,199.95) --
	(512.65,199.44) --
	(512.83,199.82) --
	(513.36,200.20) --
	(513.54,200.45) --
	(513.72,199.49) --
	(513.89,199.08) --
	(514.07,199.55) --
	(514.61,199.55) --
	(514.78,199.66) --
	(514.96,198.13) --
	(515.14,197.57) --
	(515.32,198.68) --
	(515.85,198.97) --
	(516.03,199.64) --
	(516.21,198.96) --
	(516.38,199.19) --
	(516.56,198.82) --
	(517.09,199.07) --
	(517.27,199.45) --
	(517.45,198.31) --
	(517.63,198.64) --
	(517.81,197.67) --
	(518.34,198.33) --
	(518.52,199.67) --
	(518.70,199.83) --
	(518.87,199.78) --
	(519.05,194.05) --
	(519.58,194.57) --
	(519.76,192.68) --
	(519.94,191.69) --
	(520.12,192.27) --
	(520.30,192.34) --
	(520.83,194.38) --
	(521.01,195.84) --
	(521.18,195.76) --
	(521.36,195.14) --
	(521.54,195.49) --
	(522.07,195.16) --
	(522.25,194.86) --
	(522.43,194.85) --
	(522.61,195.35) --
	(522.78,194.82) --
	(523.32,193.49) --
	(523.50,194.92) --
	(523.67,195.52) --
	(523.85,196.39) --
	(524.03,196.03) --
	(524.56,197.38) --
	(524.74,197.62) --
	(524.92,197.63) --
	(525.10,197.78) --
	(525.27,196.76) --
	(525.81,197.70) --
	(525.99,198.29) --
	(526.16,198.61) --
	(526.34,199.33) --
	(526.52,198.94) --
	(527.05,198.61) --
	(527.23,199.95) --
	(527.41,200.15) --
	(527.59,200.00) --
	(527.76,200.95) --
	(528.12,200.95) --
	(528.30,201.19) --
	(528.47,202.01) --
	(528.65,202.41) --
	(528.83,202.50) --
	(529.01,202.14) --
	(529.54,201.41) --
	(529.72,202.45) --
	(529.90,202.95) --
	(530.07,203.04) --
	(530.25,203.94) --
	(530.79,204.16) --
	(530.96,203.04) --
	(531.14,203.06) --
	(531.32,203.33) --
	(531.50,204.30) --
	(532.03,204.06) --
	(532.21,203.26) --
	(532.39,203.60) --
	(532.56,203.51) --
	(532.74,205.22) --
	(533.28,206.31) --
	(533.45,204.65) --
	(533.63,205.29) --
	(533.81,204.50) --
	(533.99,204.91) --
	(534.34,204.91) --
	(534.52,205.80) --
	(534.70,206.39) --
	(534.88,206.45) --
	(535.05,207.89) --
	(535.23,207.10) --
	(535.76,208.61) --
	(535.94,210.64) --
	(536.12,213.82) --
	(536.30,213.08) --
	(536.48,216.52) --
	(537.01,218.64) --
	(537.19,220.09) --
	(537.37,213.30) --
	(537.54,212.96) --
	(537.72,214.55) --
	(538.25,212.16) --
	(538.43,209.19) --
	(538.61,208.05) --
	(538.79,211.46) --
	(538.97,212.12) --
	(539.50,215.25) --
	(539.68,215.15) --
	(539.85,217.47) --
	(540.03,216.58) --
	(540.21,217.22) --
	(540.74,214.20) --
	(540.92,212.91) --
	(541.10,213.88) --
	(541.28,212.07) --
	(541.45,210.68) --
	(541.99,212.29) --
	(542.17,212.20) --
	(542.34,209.92) --
	(542.52,209.77) --
	(542.70,210.71) --
	(543.23,208.84) --
	(543.41,211.68) --
	(543.59,213.13) --
	(543.77,214.50) --
	(543.94,214.58) --
	(544.48,215.25) --
	(544.66,212.91) --
	(544.83,212.47) --
	(545.01,213.14) --
	(545.19,212.63) --
	(545.54,211.78) --
	(545.72,211.16) --
	(545.90,212.44) --
	(546.08,212.91) --
	(546.26,214.23) --
	(546.43,214.73) --
	(546.97,214.16) --
	(547.14,213.06) --
	(547.32,214.72) --
	(547.50,215.35) --
	(547.68,215.88) --
	(548.03,215.67) --
	(548.21,213.31) --
	(548.39,211.98) --
	(548.57,214.13) --
	(548.74,213.85);
\definecolor{drawColor}{RGB}{25,118,210}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 70.44,146.16) --
	( 70.62,146.34) --
	( 70.80,146.34) --
	( 70.97,144.59) --
	( 71.51,143.94) --
	( 71.69,142.62) --
	( 71.86,142.75) --
	( 72.04,142.74) --
	( 72.22,142.67) --
	( 72.75,143.11) --
	( 72.93,144.59) --
	( 73.11,144.89) --
	( 73.29,144.17) --
	( 73.46,143.24) --
	( 73.82,143.24) --
	( 74.00,142.04) --
	( 74.17,141.98) --
	( 74.35,142.59) --
	( 74.53,142.65) --
	( 74.71,142.46) --
	( 75.24,142.78) --
	( 75.42,143.46) --
	( 75.60,144.09) --
	( 75.77,145.12) --
	( 75.95,144.20) --
	( 76.49,144.25) --
	( 76.66,143.87) --
	( 76.84,144.50) --
	( 77.02,146.50) --
	( 77.20,145.76) --
	( 77.73,146.96) --
	( 77.91,148.42) --
	( 78.09,149.44) --
	( 78.26,151.69) --
	( 78.44,150.69) --
	( 78.80,150.69) --
	( 78.98,149.30) --
	( 79.15,149.07) --
	( 79.33,149.01) --
	( 79.51,147.51) --
	( 79.69,148.14) --
	( 80.22,147.51) --
	( 80.40,148.35) --
	( 80.58,149.70) --
	( 80.75,151.07) --
	( 80.93,149.77) --
	( 81.46,148.53) --
	( 81.64,147.56) --
	( 81.82,148.00) --
	( 82.00,146.62) --
	( 82.18,145.74) --
	( 82.71,147.10) --
	( 82.89,146.93) --
	( 83.06,147.98) --
	( 83.24,147.50) --
	( 83.42,147.01) --
	( 83.95,146.48) --
	( 84.13,146.04) --
	( 84.31,146.36) --
	( 84.49,146.22) --
	( 84.67,145.88) --
	( 85.20,145.60) --
	( 85.38,146.12) --
	( 85.55,145.97) --
	( 85.73,147.17) --
	( 85.91,147.37) --
	( 86.44,147.30) --
	( 86.62,146.89) --
	( 86.80,147.61) --
	( 86.98,147.51) --
	( 87.15,147.51) --
	( 87.69,147.51) --
	( 87.87,146.73) --
	( 88.04,147.04) --
	( 88.22,147.43) --
	( 88.40,147.16) --
	( 88.93,147.70) --
	( 89.11,147.00) --
	( 89.29,147.37) --
	( 89.47,146.86) --
	( 89.64,146.04) --
	( 90.18,146.01) --
	( 90.35,146.55) --
	( 90.53,146.37) --
	( 90.71,145.75) --
	( 90.89,146.02) --
	( 91.42,145.74) --
	( 91.60,145.51) --
	( 91.78,145.63) --
	( 91.96,144.65) --
	( 92.13,143.98) --
	( 92.67,143.98) --
	( 92.84,144.54) --
	( 93.02,144.37) --
	( 93.20,143.91) --
	( 93.38,144.26) --
	( 93.91,145.53) --
	( 94.09,145.32) --
	( 94.27,145.22) --
	( 94.44,144.59) --
	( 94.62,144.66) --
	( 95.16,144.29) --
	( 95.33,144.39) --
	( 95.51,144.59) --
	( 95.69,144.51) --
	( 95.87,144.44) --
	( 96.22,144.44) --
	( 96.40,144.44) --
	( 96.58,144.67) --
	( 96.76,144.68) --
	( 96.93,144.82) --
	( 97.11,144.15) --
	( 97.65,143.94) --
	( 97.82,144.00) --
	( 98.00,143.96) --
	( 98.18,143.58) --
	( 98.36,143.86) --
	( 98.89,144.38) --
	( 99.07,144.35) --
	( 99.25,144.49) --
	( 99.42,143.75) --
	( 99.60,143.73) --
	(100.13,143.72) --
	(100.31,144.09) --
	(100.49,143.80) --
	(100.67,143.89) --
	(100.85,144.25) --
	(101.38,145.14) --
	(101.56,145.19) --
	(101.73,144.97) --
	(101.91,144.62) --
	(102.09,144.59) --
	(102.62,144.48) --
	(102.80,144.60) --
	(102.98,145.06) --
	(103.16,145.48) --
	(103.33,145.37) --
	(103.87,145.16) --
	(104.05,145.05) --
	(104.22,144.62) --
	(104.40,145.19) --
	(104.58,145.47) --
	(105.11,145.70) --
	(105.29,145.40) --
	(105.47,145.57) --
	(105.65,145.89) --
	(105.82,145.63) --
	(106.36,145.72) --
	(106.54,145.46) --
	(106.71,145.02) --
	(106.89,144.86) --
	(107.07,144.59) --
	(107.60,144.66) --
	(107.78,145.14) --
	(107.96,145.17) --
	(108.14,145.50) --
	(108.31,144.72) --
	(108.85,144.40) --
	(109.02,144.27) --
	(109.20,144.10) --
	(109.38,144.23) --
	(109.56,143.68) --
	(110.09,143.59) --
	(110.27,143.56) --
	(110.45,142.73) --
	(110.63,142.46) --
	(110.80,142.44) --
	(111.34,142.13) --
	(111.51,142.30) --
	(111.69,141.88) --
	(111.87,141.29) --
	(112.05,141.19) --
	(112.58,139.93) --
	(112.76,140.79) --
	(112.94,140.56) --
	(113.11,141.35) --
	(113.29,141.35) --
	(113.83,141.98) --
	(114.00,142.28) --
	(114.18,142.54) --
	(114.36,142.99) --
	(114.54,142.37) --
	(114.89,142.37) --
	(115.07,142.19) --
	(115.25,142.19) --
	(115.43,142.29) --
	(115.60,142.14) --
	(115.78,142.04) --
	(116.31,141.80) --
	(116.49,141.51) --
	(116.67,142.00) --
	(116.85,141.54) --
	(117.03,141.25) --
	(117.56,140.92) --
	(117.74,141.31) --
	(117.92,141.14) --
	(118.09,140.47) --
	(118.27,140.85) --
	(118.80,140.25) --
	(118.98,140.22) --
	(119.16,140.65) --
	(119.34,140.02) --
	(119.52,139.50) --
	(120.05,139.98) --
	(120.23,141.09) --
	(120.40,140.83) --
	(120.58,140.96) --
	(120.76,140.85) --
	(121.29,140.14) --
	(121.47,139.50) --
	(121.65,139.15) --
	(121.83,139.49) --
	(122.00,139.55) --
	(122.54,140.06) --
	(122.72,139.53) --
	(122.89,139.24) --
	(123.07,139.42) --
	(123.25,139.74) --
	(123.78,139.20) --
	(123.96,139.30) --
	(124.14,139.38) --
	(124.32,139.44) --
	(124.49,139.05) --
	(125.03,138.67) --
	(125.21,138.78) --
	(125.38,138.96) --
	(125.56,138.37) --
	(125.74,138.77) --
	(126.27,137.76) --
	(126.45,137.24) --
	(126.63,136.80) --
	(126.81,136.35) --
	(126.98,136.61) --
	(127.52,137.18) --
	(127.69,138.17) --
	(127.87,137.48) --
	(128.05,137.52) --
	(128.23,137.17) --
	(128.76,137.10) --
	(128.94,137.67) --
	(129.12,138.01) --
	(129.29,138.12) --
	(129.47,137.97) --
	(130.01,139.14) --
	(130.18,139.60) --
	(130.36,138.72) --
	(130.54,137.50) --
	(130.72,137.75) --
	(131.25,136.19) --
	(131.43,136.20) --
	(131.61,135.55) --
	(131.78,135.34) --
	(131.96,134.77) --
	(132.50,133.65) --
	(132.67,134.25) --
	(132.85,133.26) --
	(133.03,132.91) --
	(133.21,132.32) --
	(133.74,131.45) --
	(133.92,131.04) --
	(134.10,129.94) --
	(134.27,129.61) --
	(134.45,129.61) --
	(134.98,130.71) --
	(135.16,132.32) --
	(135.34,130.95) --
	(135.52,130.58) --
	(135.70,130.58) --
	(136.23,130.05) --
	(136.41,130.58) --
	(136.59,131.57) --
	(136.76,132.70) --
	(136.94,130.53) --
	(137.47,130.16) --
	(137.65,128.37) --
	(137.83,128.75) --
	(138.01,127.47) --
	(138.19,126.08) --
	(138.54,126.08) --
	(138.72,126.30) --
	(138.90,126.17) --
	(139.07,124.34) --
	(139.25,123.59) --
	(139.43,126.52) --
	(139.96,124.21) --
	(140.14,124.66) --
	(140.32,125.96) --
	(140.50,127.19) --
	(140.67,126.25) --
	(141.21,124.36) --
	(141.39,124.29) --
	(141.56,124.77) --
	(141.74,123.00) --
	(141.92,122.53) --
	(142.45,122.42) --
	(142.63,122.12) --
	(142.81,121.50) --
	(142.99,121.05) --
	(143.16,121.86) --
	(143.52,121.86) --
	(143.70,121.44) --
	(143.88,120.57) --
	(144.05,121.15) --
	(144.23,122.06) --
	(144.41,121.55) --
	(144.94,122.92) --
	(145.12,122.66) --
	(145.30,121.75) --
	(145.48,121.22) --
	(145.65,122.15) --
	(146.19,122.25) --
	(146.36,122.18) --
	(146.54,122.33) --
	(146.72,121.69) --
	(146.90,121.03) --
	(147.43,120.93) --
	(147.61,121.36) --
	(147.79,121.83) --
	(147.96,121.12) --
	(148.14,121.57) --
	(148.68,121.64) --
	(148.85,121.72) --
	(149.03,121.55) --
	(149.21,121.77) --
	(149.39,122.00) --
	(149.92,121.30) --
	(150.10,121.28) --
	(150.28,121.41) --
	(150.45,121.72) --
	(150.63,121.72) --
	(151.17,121.72) --
	(151.34,121.72) --
	(151.52,121.83) --
	(151.70,121.34) --
	(151.88,120.25) --
	(152.41,119.25) --
	(152.59,118.73) --
	(152.77,119.35) --
	(152.94,118.39) --
	(153.12,118.69) --
	(153.65,118.54) --
	(153.83,118.82) --
	(154.01,119.05) --
	(154.19,118.68) --
	(154.37,118.62) --
	(154.90,119.13) --
	(155.08,120.33) --
	(155.25,120.84) --
	(155.43,123.33) --
	(155.61,125.29) --
	(156.14,124.92) --
	(156.32,128.16) --
	(156.50,128.16) --
	(156.68,123.82) --
	(156.86,124.28) --
	(157.39,122.54) --
	(157.57,122.09) --
	(157.74,123.07) --
	(157.92,124.47) --
	(158.10,124.61) --
	(158.63,125.43) --
	(158.81,124.75) --
	(158.99,125.06) --
	(159.17,124.74) --
	(159.34,124.53) --
	(159.88,125.33) --
	(160.06,125.50) --
	(160.23,125.34) --
	(160.41,124.86) --
	(160.59,125.12) --
	(161.12,124.75) --
	(161.30,125.02) --
	(161.48,126.00) --
	(161.66,126.61) --
	(161.83,127.66) --
	(162.19,127.66) --
	(162.37,127.95) --
	(162.55,128.95) --
	(162.72,128.45) --
	(162.90,129.42) --
	(163.08,129.04) --
	(163.61,129.73) --
	(163.79,130.10) --
	(163.97,129.44) --
	(164.15,128.82) --
	(164.32,128.18) --
	(164.86,127.76) --
	(165.03,128.29) --
	(165.21,128.84) --
	(165.39,128.76) --
	(165.57,129.79) --
	(166.10,131.62) --
	(166.28,130.87) --
	(166.46,131.95) --
	(166.63,131.69) --
	(166.81,130.92) --
	(167.35,129.15) --
	(167.52,128.69) --
	(167.70,129.52) --
	(167.88,129.37) --
	(168.06,129.08) --
	(168.41,129.08) --
	(168.59,129.86) --
	(168.77,128.96) --
	(168.95,128.72) --
	(169.12,129.40) --
	(169.30,128.64) --
	(169.84,128.57) --
	(170.01,129.15) --
	(170.19,128.91) --
	(170.37,129.16) --
	(170.55,128.89) --
	(171.08,129.11) --
	(171.26,129.48) --
	(171.44,130.40) --
	(171.61,131.16) --
	(171.79,130.77) --
	(172.32,130.75) --
	(172.50,130.02) --
	(172.68,129.59) --
	(172.86,128.69) --
	(173.04,129.61) --
	(173.57,128.38) --
	(173.75,127.61) --
	(173.92,127.29) --
	(174.10,127.13) --
	(174.28,126.17) --
	(174.81,125.27) --
	(174.99,124.54) --
	(175.17,124.67) --
	(175.35,124.35) --
	(175.53,122.54) --
	(176.06,120.36) --
	(176.24,121.15) --
	(176.41,121.93) --
	(176.59,121.65) --
	(176.77,116.26) --
	(177.30,118.88) --
	(177.48,120.43) --
	(177.66,118.30) --
	(177.84,118.21) --
	(178.01,119.49) --
	(178.55,120.84) --
	(178.73,119.89) --
	(178.90,123.92) --
	(179.08,123.74) --
	(179.26,124.08) --
	(179.61,124.08) --
	(179.79,123.40) --
	(179.97,122.89) --
	(180.15,121.57) --
	(180.33,121.46) --
	(180.50,121.20) --
	(181.04,120.95) --
	(181.21,121.59) --
	(181.39,121.37) --
	(181.57,123.27) --
	(181.75,124.28) --
	(182.28,126.26) --
	(182.46,125.12) --
	(182.64,125.90) --
	(182.82,126.82) --
	(182.99,128.25) --
	(183.53,127.91) --
	(183.70,126.01) --
	(183.88,127.91) --
	(184.06,128.07) --
	(184.24,132.20) --
	(184.77,132.89) --
	(184.95,133.92) --
	(185.13,134.34) --
	(185.30,135.16) --
	(185.48,134.19) --
	(186.02,133.50) --
	(186.19,132.51) --
	(186.37,132.33) --
	(186.55,133.24) --
	(186.73,134.39) --
	(187.26,134.77) --
	(187.44,136.00) --
	(187.62,135.96) --
	(187.79,136.36) --
	(187.97,136.04) --
	(188.51,137.35) --
	(188.68,138.08) --
	(188.86,136.94) --
	(189.04,137.70) --
	(189.22,137.24) --
	(189.75,138.58) --
	(189.93,140.14) --
	(190.11,141.31) --
	(190.28,141.11) --
	(190.46,139.88) --
	(190.99,139.05) --
	(191.17,138.22) --
	(191.35,138.87) --
	(191.53,139.25) --
	(191.71,139.23) --
	(192.24,138.08) --
	(192.42,138.72) --
	(192.59,138.18) --
	(192.77,138.20) --
	(192.95,138.83) --
	(193.48,137.54) --
	(193.66,138.18) --
	(193.84,138.61) --
	(194.02,138.70) --
	(194.19,138.36) --
	(194.73,138.99) --
	(194.91,139.01) --
	(195.08,139.59) --
	(195.26,139.30) --
	(195.44,137.96) --
	(195.97,136.53) --
	(196.15,134.84) --
	(196.33,134.66) --
	(196.51,135.07) --
	(196.68,135.30) --
	(197.22,136.86) --
	(197.40,136.95) --
	(197.57,136.92) --
	(197.75,137.04) --
	(197.93,137.86) --
	(198.46,137.49) --
	(198.64,137.86) --
	(198.82,138.18) --
	(199.00,139.23) --
	(199.17,139.27) --
	(199.71,139.27) --
	(199.88,139.87) --
	(200.06,140.90) --
	(200.24,141.41) --
	(200.42,142.63) --
	(200.95,141.87) --
	(201.13,139.99) --
	(201.31,141.06) --
	(201.49,141.10) --
	(201.66,140.36) --
	(202.20,141.73) --
	(202.37,143.21) --
	(202.55,144.70) --
	(202.73,144.31) --
	(202.91,143.65) --
	(203.26,143.65) --
	(203.44,141.42) --
	(203.62,142.46) --
	(203.80,142.80) --
	(203.97,143.43) --
	(204.15,144.68) --
	(204.69,146.00) --
	(204.86,145.12) --
	(205.04,143.68) --
	(205.22,143.30) --
	(205.40,142.54) --
	(205.93,144.49) --
	(206.11,145.22) --
	(206.29,146.79) --
	(206.46,147.25) --
	(206.64,148.22) --
	(207.18,147.63) --
	(207.35,146.29) --
	(207.53,144.25) --
	(207.71,144.04) --
	(207.89,143.14) --
	(208.42,141.53) --
	(208.60,140.80) --
	(208.78,141.07) --
	(208.95,141.44) --
	(209.13,140.21) --
	(209.49,140.21) --
	(209.66,140.42) --
	(209.84,139.37) --
	(210.02,139.19) --
	(210.20,139.80) --
	(210.38,138.59) --
	(210.91,137.32) --
	(211.09,136.35) --
	(211.26,136.89) --
	(211.44,136.00) --
	(211.62,136.01) --
	(212.15,135.62) --
	(212.33,135.33) --
	(212.51,134.65) --
	(212.69,134.32) --
	(212.86,134.40) --
	(213.40,133.52) --
	(213.58,133.79) --
	(213.75,134.25) --
	(213.93,133.94) --
	(214.11,133.95) --
	(214.64,133.38) --
	(214.82,133.00) --
	(215.00,132.90) --
	(215.18,132.84) --
	(215.35,131.91) --
	(215.89,131.02) --
	(216.07,131.42) --
	(216.24,132.83) --
	(216.42,133.82) --
	(216.60,133.45) --
	(217.13,133.97) --
	(217.31,134.35) --
	(217.49,134.59) --
	(217.67,134.40) --
	(217.84,133.54) --
	(218.38,132.66) --
	(218.55,132.62) --
	(218.73,133.00) --
	(218.91,133.04) --
	(219.09,133.04) --
	(219.62,133.04) --
	(219.80,134.62) --
	(219.98,134.43) --
	(220.16,134.11) --
	(220.33,134.85) --
	(220.87,134.33) --
	(221.04,133.38) --
	(221.22,134.16) --
	(221.40,134.12) --
	(221.58,134.48) --
	(222.11,134.46) --
	(222.29,135.18) --
	(222.47,134.87) --
	(222.64,133.72) --
	(222.82,133.51) --
	(223.36,132.50) --
	(223.53,132.40) --
	(223.71,132.74) --
	(223.89,132.34) --
	(224.07,132.20) --
	(224.60,132.59) --
	(224.78,132.19) --
	(224.96,132.84) --
	(225.13,133.23) --
	(225.31,132.62) --
	(225.84,132.62) --
	(226.02,132.99) --
	(226.20,132.76) --
	(226.38,132.28) --
	(226.56,132.20) --
	(226.91,132.20) --
	(227.09,132.41) --
	(227.27,133.04) --
	(227.45,132.05) --
	(227.62,131.49) --
	(227.80,131.04) --
	(228.33,131.28) --
	(228.51,130.76) --
	(228.69,130.99) --
	(228.87,132.02) --
	(229.05,131.21) --
	(229.58,130.61) --
	(229.76,130.25) --
	(229.93,130.33) --
	(230.11,129.99) --
	(230.29,130.03) --
	(230.82,130.49) --
	(231.00,130.61) --
	(231.18,130.43) --
	(231.36,130.09) --
	(231.53,130.11) --
	(232.07,130.62) --
	(232.25,131.24) --
	(232.42,131.57) --
	(232.60,131.13) --
	(232.78,130.74) --
	(233.31,131.56) --
	(233.49,131.07) --
	(233.67,131.06) --
	(233.85,131.21) --
	(234.02,130.55) --
	(234.56,130.03) --
	(234.74,129.62) --
	(234.91,129.65) --
	(235.09,130.04) --
	(235.27,130.14) --
	(235.80,130.83) --
	(235.98,130.45) --
	(236.16,130.55) --
	(236.34,131.05) --
	(236.51,130.87) --
	(237.05,130.40) --
	(237.22,130.71) --
	(237.40,131.71) --
	(237.58,131.57) --
	(237.76,131.16) --
	(238.29,131.11) --
	(238.47,130.26) --
	(238.65,130.45) --
	(238.82,130.60) --
	(239.00,131.20) --
	(239.54,132.20) --
	(239.71,131.70) --
	(239.89,132.82) --
	(240.07,133.38) --
	(240.25,134.03) --
	(240.78,133.65) --
	(240.96,132.83) --
	(241.14,134.26) --
	(241.31,134.52) --
	(241.49,134.26) --
	(242.03,134.48) --
	(242.20,134.40) --
	(242.38,134.95) --
	(242.56,134.92) --
	(242.74,134.80) --
	(243.27,134.81) --
	(243.45,135.25) --
	(243.63,135.37) --
	(243.80,135.19) --
	(243.98,135.09) --
	(244.34,135.09) --
	(244.51,135.19) --
	(244.69,136.22) --
	(244.87,136.17) --
	(245.05,136.10) --
	(245.23,136.07) --
	(245.76,137.10) --
	(245.94,137.00) --
	(246.12,137.35) --
	(246.29,138.07) --
	(246.47,137.11) --
	(247.00,136.87) --
	(247.18,136.93) --
	(247.36,136.42) --
	(247.54,135.97) --
	(247.72,135.70) --
	(248.25,137.63) --
	(248.43,137.52) --
	(248.60,137.85) --
	(248.78,138.13) --
	(248.96,137.57) --
	(249.49,138.19) --
	(249.67,138.90) --
	(249.85,138.98) --
	(250.03,139.27) --
	(250.20,139.20) --
	(250.74,139.62) --
	(250.92,139.32) --
	(251.09,139.17) --
	(251.27,138.77) --
	(251.45,138.94) --
	(251.98,139.39) --
	(252.16,139.28) --
	(252.34,139.81) --
	(252.52,139.32) --
	(252.69,138.52) --
	(253.23,138.41) --
	(253.41,138.04) --
	(253.58,138.43) --
	(253.76,138.11) --
	(253.94,138.16) --
	(254.47,138.14) --
	(254.65,139.58) --
	(254.83,140.11) --
	(255.01,140.15) --
	(255.18,139.59) --
	(255.72,141.09) --
	(255.89,141.91) --
	(256.07,141.98) --
	(256.25,142.36) --
	(256.43,142.83) --
	(256.96,143.27) --
	(257.14,141.98) --
	(257.32,141.18) --
	(257.49,141.83) --
	(257.67,141.07) --
	(258.21,142.29) --
	(258.38,143.08) --
	(258.56,142.73) --
	(258.74,143.51) --
	(258.92,144.57) --
	(259.45,144.92) --
	(259.63,144.14) --
	(259.81,144.36) --
	(259.98,144.28) --
	(260.16,145.43) --
	(260.70,146.36) --
	(260.87,146.46) --
	(261.05,146.10) --
	(261.23,146.50) --
	(261.41,145.64) --
	(261.94,145.71) --
	(262.12,147.28) --
	(262.30,145.01) --
	(262.47,146.36) --
	(262.65,145.81) --
	(263.18,144.64) --
	(263.36,143.89) --
	(263.54,144.35) --
	(263.72,143.67) --
	(263.90,142.92) --
	(264.43,142.92) --
	(264.61,142.92) --
	(264.78,141.79) --
	(264.96,143.00) --
	(265.14,142.81) --
	(265.67,142.81) --
	(265.85,142.38) --
	(266.03,142.11) --
	(266.21,141.87) --
	(266.39,141.25) --
	(266.92,141.55) --
	(267.10,142.42) --
	(267.27,142.56) --
	(267.45,142.16) --
	(267.63,143.31) --
	(267.99,143.31) --
	(268.16,141.81) --
	(268.34,141.41) --
	(268.52,140.18) --
	(268.70,139.79) --
	(268.87,139.50) --
	(269.41,140.35) --
	(269.59,139.64) --
	(269.76,138.75) --
	(269.94,138.55) --
	(270.12,138.73) --
	(270.65,137.83) --
	(270.83,137.49) --
	(271.01,138.96) --
	(271.19,139.68) --
	(271.36,139.52) --
	(271.90,138.17) --
	(272.08,138.74) --
	(272.25,139.70) --
	(272.43,138.83) --
	(272.61,138.84) --
	(273.14,138.97) --
	(273.32,139.82) --
	(273.50,139.45) --
	(273.68,138.54) --
	(273.85,139.57) --
	(274.21,139.57) --
	(274.39,141.82) --
	(274.56,143.39) --
	(274.74,143.21) --
	(274.92,143.48) --
	(275.10,145.14) --
	(275.63,140.50) --
	(275.81,141.83) --
	(275.99,137.49) --
	(276.16,137.97) --
	(276.34,138.90) --
	(276.88,137.96) --
	(277.05,138.62) --
	(277.23,138.60) --
	(277.41,139.75) --
	(277.59,141.27) --
	(278.12,143.25) --
	(278.30,142.75) --
	(278.48,140.06) --
	(278.65,141.23) --
	(278.83,140.68) --
	(279.37,140.81) --
	(279.54,141.78) --
	(279.72,142.26) --
	(279.90,141.46) --
	(280.08,140.15) --
	(280.61,139.03) --
	(280.79,140.25) --
	(280.97,140.01) --
	(281.14,139.57) --
	(281.32,139.57) --
	(281.85,139.57) --
	(282.03,139.20) --
	(282.21,139.54) --
	(282.39,139.45) --
	(282.57,139.46) --
	(283.10,140.59) --
	(283.28,141.08) --
	(283.45,142.08) --
	(283.63,141.92) --
	(283.81,142.76) --
	(284.34,142.40) --
	(284.52,141.61) --
	(284.70,142.20) --
	(284.88,143.12) --
	(285.06,143.14) --
	(285.59,143.51) --
	(285.77,142.94) --
	(285.94,143.35) --
	(286.12,143.99) --
	(286.30,144.16) --
	(286.83,144.92) --
	(287.01,143.98) --
	(287.19,143.36) --
	(287.37,143.41) --
	(287.54,144.49) --
	(288.08,145.01) --
	(288.26,145.07) --
	(288.43,145.40) --
	(288.61,145.51) --
	(288.79,146.23) --
	(289.32,146.95) --
	(289.50,147.14) --
	(289.68,146.91) --
	(289.86,148.22) --
	(290.03,147.85) --
	(290.57,148.36) --
	(290.74,149.61) --
	(290.92,149.20) --
	(291.10,149.18) --
	(291.28,147.59) --
	(291.63,147.59) --
	(291.81,147.66) --
	(291.99,149.27) --
	(292.17,149.83) --
	(292.35,148.91) --
	(292.52,147.26) --
	(293.06,147.64) --
	(293.23,146.70) --
	(293.41,146.37) --
	(293.59,147.06) --
	(293.77,146.83) --
	(294.30,146.43) --
	(294.48,147.33) --
	(294.66,148.51) --
	(294.83,148.70) --
	(295.01,147.27) --
	(295.55,148.09) --
	(295.72,147.16) --
	(295.90,146.74) --
	(296.08,146.90) --
	(296.26,147.12) --
	(296.79,146.94) --
	(296.97,146.68) --
	(297.15,147.82) --
	(297.32,147.67) --
	(297.50,147.49) --
	(298.04,148.14) --
	(298.21,148.30) --
	(298.39,148.24) --
	(298.57,148.65) --
	(298.75,148.44) --
	(299.28,149.16) --
	(299.46,149.16) --
	(299.64,148.87) --
	(299.81,147.69) --
	(299.99,148.26) --
	(300.52,147.79) --
	(300.70,147.46) --
	(300.88,148.02) --
	(301.06,148.05) --
	(301.24,147.50) --
	(301.77,147.80) --
	(301.95,147.94) --
	(302.12,148.08) --
	(302.30,147.97) --
	(302.48,147.54) --
	(303.01,147.86) --
	(303.19,147.97) --
	(303.37,147.61) --
	(303.55,147.62) --
	(303.72,148.26) --
	(304.26,148.72) --
	(304.44,148.93) --
	(304.61,148.91) --
	(304.79,149.13) --
	(304.97,149.44) --
	(305.50,150.60) --
	(305.68,151.01) --
	(305.86,150.63) --
	(306.04,151.21) --
	(306.21,151.78) --
	(306.75,151.83) --
	(306.93,152.23) --
	(307.10,152.31) --
	(307.28,152.85) --
	(307.46,153.23) --
	(307.99,153.97) --
	(308.17,153.89) --
	(308.35,154.74) --
	(308.53,155.18) --
	(308.70,154.69) --
	(309.06,154.69) --
	(309.24,155.36) --
	(309.41,156.13) --
	(309.59,156.62) --
	(309.77,157.31) --
	(309.95,158.15) --
	(310.48,159.87) --
	(310.66,159.36) --
	(310.84,157.38) --
	(311.02,156.29) --
	(311.19,156.48) --
	(311.73,158.28) --
	(311.90,157.25) --
	(312.08,158.66) --
	(312.26,159.07) --
	(312.44,159.27) --
	(312.97,160.04) --
	(313.15,160.03) --
	(313.33,158.57) --
	(313.50,157.51) --
	(313.68,157.12) --
	(314.22,157.30) --
	(314.39,157.00) --
	(314.57,156.78) --
	(314.75,157.34) --
	(314.93,158.01) --
	(315.46,156.94) --
	(315.64,156.33) --
	(315.82,155.33) --
	(315.99,154.56) --
	(316.17,156.00) --
	(316.70,155.99) --
	(316.88,155.51) --
	(317.06,154.87) --
	(317.24,155.01) --
	(317.42,156.37) --
	(317.95,155.15) --
	(318.13,154.41) --
	(318.31,153.72) --
	(318.48,153.04) --
	(318.66,152.01) --
	(319.19,152.53) --
	(319.37,151.28) --
	(319.55,152.10) --
	(319.73,150.87) --
	(319.91,152.01) --
	(320.44,151.16) --
	(320.62,151.32) --
	(320.79,152.26) --
	(320.97,152.27) --
	(321.15,152.09) --
	(321.68,154.89) --
	(321.86,155.82) --
	(322.04,155.42) --
	(322.22,156.07) --
	(322.39,154.89) --
	(322.93,151.78) --
	(323.11,152.14) --
	(323.28,152.40) --
	(323.46,152.77) --
	(323.64,152.96) --
	(324.17,152.47) --
	(324.35,153.54) --
	(324.53,152.05) --
	(324.71,152.63) --
	(324.88,152.73) --
	(325.42,153.41) --
	(325.60,152.25) --
	(325.77,151.19) --
	(325.95,149.98) --
	(326.13,149.94) --
	(326.66,150.14) --
	(326.84,150.82) --
	(327.02,151.36) --
	(327.20,151.91) --
	(327.37,152.65) --
	(327.91,152.72) --
	(328.08,151.02) --
	(328.26,151.88) --
	(328.44,152.58) --
	(328.62,153.10) --
	(329.15,151.95) --
	(329.33,151.95) --
	(329.51,151.95) --
	(329.68,150.27) --
	(329.86,149.31) --
	(330.40,147.71) --
	(330.57,147.71) --
	(330.75,148.67) --
	(330.93,148.25) --
	(331.11,149.54) --
	(331.64,146.82) --
	(331.82,147.93) --
	(332.00,147.19) --
	(332.17,147.10) --
	(332.35,148.25) --
	(332.89,147.11) --
	(333.06,147.75) --
	(333.24,147.76) --
	(333.42,149.66) --
	(333.60,148.92) --
	(333.95,148.92) --
	(334.13,147.30) --
	(334.31,147.38) --
	(334.49,148.12) --
	(334.66,146.31) --
	(334.84,145.51) --
	(335.37,144.81) --
	(335.55,144.88) --
	(335.73,144.02) --
	(335.91,143.31) --
	(336.09,142.09) --
	(336.62,142.21) --
	(336.80,141.73) --
	(336.98,141.22) --
	(337.15,141.21) --
	(337.33,139.71) --
	(337.86,139.21) --
	(338.04,138.56) --
	(338.22,139.13) --
	(338.40,138.49) --
	(338.58,139.32) --
	(338.93,139.32) --
	(339.11,137.69) --
	(339.29,138.36) --
	(339.46,139.42) --
	(339.64,137.91) --
	(339.82,137.19) --
	(340.35,136.47) --
	(340.53,136.72) --
	(340.71,138.15) --
	(340.89,138.63) --
	(341.06,137.42) --
	(341.60,137.62) --
	(341.78,137.07) --
	(341.95,136.23) --
	(342.13,136.27) --
	(342.31,135.92) --
	(342.84,135.64) --
	(343.02,134.55) --
	(343.20,133.24) --
	(343.38,132.91) --
	(343.55,131.92) --
	(344.09,131.15) --
	(344.27,131.21) --
	(344.44,131.81) --
	(344.62,129.93) --
	(344.80,129.60) --
	(345.33,128.79) --
	(345.51,129.39) --
	(345.69,131.19) --
	(345.87,129.52) --
	(346.04,128.88) --
	(346.58,127.74) --
	(346.75,126.52) --
	(346.93,128.80) --
	(347.11,130.64) --
	(347.29,135.67) --
	(347.82,133.89) --
	(348.00,135.99) --
	(348.18,133.26) --
	(348.35,133.98) --
	(348.53,133.59) --
	(349.07,131.24) --
	(349.24,130.73) --
	(349.42,131.76) --
	(349.60,129.63) --
	(349.78,129.63) --
	(350.31,129.63) --
	(350.49,129.51) --
	(350.67,129.03) --
	(350.84,129.84) --
	(351.02,129.51) --
	(351.56,129.81) --
	(351.73,129.41) --
	(351.91,128.40) --
	(352.09,129.34) --
	(352.27,129.94) --
	(352.80,129.25) --
	(352.98,128.70) --
	(353.16,129.21) --
	(353.33,129.61) --
	(353.51,128.21) --
	(354.04,127.48) --
	(354.22,127.55) --
	(354.40,127.78) --
	(354.58,126.28) --
	(354.76,124.54) --
	(355.29,124.70) --
	(355.47,124.03) --
	(355.64,123.84) --
	(355.82,123.66) --
	(356.00,122.45) --
	(356.36,122.45) --
	(356.53,122.14) --
	(356.71,123.39) --
	(356.89,122.36) --
	(357.07,119.64) --
	(357.25,118.60) --
	(357.78,118.20) --
	(357.96,121.24) --
	(358.13,120.10) --
	(358.31,118.21) --
	(358.49,119.80) --
	(359.02,120.85) --
	(359.20,118.59) --
	(359.38,118.36) --
	(359.56,119.33) --
	(359.73,119.04) --
	(360.27,120.00) --
	(360.45,117.94) --
	(360.62,115.73) --
	(360.80,114.32) --
	(360.98,115.20) --
	(361.51,114.54) --
	(361.69,113.02) --
	(361.87,112.02) --
	(362.05,110.91) --
	(362.22,114.19) --
	(362.76,115.24) --
	(362.94,114.66) --
	(363.11,114.94) --
	(363.29,115.99) --
	(363.47,118.65) --
	(364.00,121.12) --
	(364.18,120.69) --
	(364.36,122.04) --
	(364.54,125.45) --
	(364.71,125.94) --
	(365.25,124.67) --
	(365.42,119.41) --
	(365.60,117.76) --
	(365.78,116.76) --
	(365.96,117.07) --
	(366.49,114.38) --
	(366.67,116.81) --
	(366.85,114.00) --
	(367.02,113.79) --
	(367.20,113.53) --
	(367.74,112.87) --
	(367.91,112.78) --
	(368.09,117.80) --
	(368.27,122.85) --
	(368.45,121.61) --
	(368.98,119.60) --
	(369.16,117.62) --
	(369.34,119.39) --
	(369.51,121.83) --
	(369.69,121.65) --
	(370.23,119.43) --
	(370.40,121.05) --
	(370.58,118.51) --
	(370.76,118.67) --
	(370.94,117.63) --
	(371.47,116.96) --
	(371.65,118.65) --
	(371.83,119.40) --
	(372.00,117.77) --
	(372.18,116.14) --
	(372.71,115.02) --
	(372.89,113.99) --
	(373.07,114.70) --
	(373.25,116.68) --
	(373.43,124.34) --
	(373.78,124.34) --
	(373.96,121.01) --
	(374.14,121.92) --
	(374.31,121.41) --
	(374.49,122.41) --
	(374.67,122.81) --
	(375.20,122.41) --
	(375.38,129.45) --
	(375.56,129.31) --
	(375.74,129.63) --
	(375.92,130.36) --
	(376.45,132.16) --
	(376.63,126.46) --
	(376.80,123.10) --
	(376.98,122.47) --
	(377.16,124.05) --
	(377.69,122.43) --
	(377.87,122.77) --
	(378.05,121.38) --
	(378.23,121.72) --
	(378.40,121.35) --
	(378.94,135.04) --
	(379.12,136.00) --
	(379.29,134.00) --
	(379.47,134.01) --
	(379.65,133.36) --
	(380.18,132.64) --
	(380.36,133.01) --
	(380.54,132.82) --
	(380.72,133.59) --
	(380.89,134.36) --
	(381.43,134.10) --
	(381.60,134.17) --
	(381.78,134.19) --
	(381.96,134.06) --
	(382.14,133.90) --
	(382.67,132.93) --
	(382.85,132.89) --
	(383.03,132.38) --
	(383.21,133.05) --
	(383.38,131.88) --
	(383.92,129.41) --
	(384.09,127.71) --
	(384.27,127.54) --
	(384.45,134.35) --
	(384.63,134.47) --
	(385.16,135.26) --
	(385.34,136.07) --
	(385.52,134.74) --
	(385.69,134.31) --
	(385.87,133.84) --
	(386.41,133.57) --
	(386.58,132.75) --
	(386.76,132.48) --
	(386.94,133.09) --
	(387.12,133.21) --
	(387.65,131.86) --
	(387.83,132.04) --
	(388.01,132.87) --
	(388.18,132.96) --
	(388.36,134.12) --
	(388.90,134.63) --
	(389.07,133.58) --
	(389.25,133.94) --
	(389.43,133.03) --
	(389.61,134.87) --
	(390.14,133.48) --
	(390.32,133.37) --
	(390.50,133.67) --
	(390.67,132.38) --
	(390.85,131.61) --
	(391.38,130.88) --
	(391.56,129.84) --
	(391.74,128.37) --
	(391.92,130.53) --
	(392.10,127.61) --
	(392.63,127.88) --
	(392.81,129.62) --
	(392.98,131.06) --
	(393.16,131.22) --
	(393.34,128.94) --
	(393.87,125.11) --
	(394.05,123.70) --
	(394.23,123.70) --
	(394.41,123.70) --
	(394.58,124.24) --
	(395.12,122.61) --
	(395.30,121.75) --
	(395.47,121.75) --
	(395.65,121.83) --
	(395.83,124.97) --
	(396.36,122.56) --
	(396.54,121.31) --
	(396.72,121.44) --
	(396.90,122.20) --
	(397.07,121.35) --
	(397.61,121.76) --
	(397.79,118.98) --
	(397.96,118.50) --
	(398.14,118.26) --
	(398.32,117.53) --
	(398.67,117.53) --
	(398.85,116.07) --
	(399.03,116.92) --
	(399.21,115.61) --
	(399.39,115.50) --
	(399.56,115.61) --
	(400.10,115.90) --
	(400.27,116.98) --
	(400.45,114.33) --
	(400.63,112.73) --
	(400.81,112.62) --
	(401.34,110.14) --
	(401.52,110.86) --
	(401.70,110.62) --
	(401.88,109.85) --
	(402.05,109.46) --
	(402.59,107.39) --
	(402.76,106.96) --
	(402.94,107.78) --
	(403.12,108.60) --
	(403.30,108.55) --
	(403.65,108.55) --
	(403.83,110.61) --
	(404.01,110.92) --
	(404.19,111.80) --
	(404.36,111.78) --
	(404.54,111.06) --
	(405.08,109.35) --
	(405.25,109.17) --
	(405.43,109.48) --
	(405.61,108.51) --
	(405.79,108.53) --
	(406.32,108.59) --
	(406.50,109.94) --
	(406.68,108.71) --
	(406.85,108.41) --
	(407.03,107.41) --
	(407.56,107.31) --
	(407.74,109.10) --
	(407.92,110.87) --
	(408.10,110.67) --
	(408.28,110.49) --
	(408.81,107.88) --
	(408.99,106.52) --
	(409.17,105.46) --
	(409.34,106.89) --
	(409.52,105.60) --
	(410.05,103.23) --
	(410.23,103.55) --
	(410.41,102.65) --
	(410.59,101.69) --
	(410.77, 99.61) --
	(411.30, 97.64) --
	(411.48, 97.67) --
	(411.65, 97.18) --
	(411.83, 97.88) --
	(412.01, 97.80) --
	(412.54,100.02) --
	(412.72, 99.99) --
	(412.90, 99.85) --
	(413.08, 99.97) --
	(413.25, 99.97) --
	(413.79, 99.97) --
	(413.97, 97.50) --
	(414.14, 96.06) --
	(414.32, 97.70) --
	(414.50, 98.25) --
	(415.03, 95.86) --
	(415.21, 93.83) --
	(415.39, 93.22) --
	(415.57, 92.03) --
	(415.74, 89.94) --
	(416.28, 91.20) --
	(416.46, 92.67) --
	(416.63, 91.72) --
	(416.81, 93.19) --
	(416.99, 90.48) --
	(417.52, 89.71) --
	(417.70, 89.21) --
	(417.88, 89.88) --
	(418.06, 90.51) --
	(418.23, 90.39) --
	(418.77, 89.46) --
	(418.94, 86.37) --
	(419.12, 84.76) --
	(419.30, 85.98) --
	(419.48, 85.59) --
	(420.01, 83.07) --
	(420.19, 80.26) --
	(420.37, 78.83) --
	(420.54, 72.17) --
	(420.72, 72.89) --
	(421.08, 72.89) --
	(421.26, 81.93) --
	(421.43, 75.42) --
	(421.61, 70.68) --
	(421.79, 68.45) --
	(421.97, 78.08) --
	(422.50, 74.68) --
	(422.68, 82.45) --
	(422.86, 86.52) --
	(423.03, 87.01) --
	(423.21, 89.47) --
	(423.75, 85.85) --
	(423.92, 82.04) --
	(424.10, 82.00) --
	(424.28, 83.64) --
	(424.46, 86.04) --
	(424.99, 87.99) --
	(425.17, 85.95) --
	(425.35, 85.52) --
	(425.52, 87.48) --
	(425.70, 88.76) --
	(426.23, 87.83) --
	(426.41, 90.37) --
	(426.59, 89.13) --
	(426.77, 85.91) --
	(426.95, 84.65) --
	(427.48, 90.45) --
	(427.66, 92.78) --
	(427.84, 90.63) --
	(428.01, 91.22) --
	(428.19, 91.85) --
	(428.72, 92.31) --
	(428.90, 92.51) --
	(429.08, 91.17) --
	(429.26, 89.84) --
	(429.44, 87.67) --
	(429.97, 84.69) --
	(430.15, 84.48) --
	(430.32, 85.66) --
	(430.50, 84.25) --
	(430.68, 84.72) --
	(431.21, 81.37) --
	(431.39, 81.91) --
	(431.57, 82.25) --
	(431.75, 83.61) --
	(431.92, 83.84) --
	(432.46, 81.87) --
	(432.64, 83.38) --
	(432.81, 85.25) --
	(432.99, 85.63) --
	(433.17, 91.79) --
	(433.70, 97.04) --
	(433.88,100.42) --
	(434.06,100.21) --
	(434.24,103.73) --
	(434.41,103.68) --
	(434.95,101.77) --
	(435.13,100.78) --
	(435.30, 99.33) --
	(435.48,100.17) --
	(435.66,104.15) --
	(436.19,105.02) --
	(436.37,106.92) --
	(436.55,105.92) --
	(436.73,104.85) --
	(436.90,101.96) --
	(437.44,105.96) --
	(437.61,108.50) --
	(437.79,109.85) --
	(437.97,108.52) --
	(438.15,118.47) --
	(438.68,118.74) --
	(438.86,118.96) --
	(439.04,118.24) --
	(439.21,120.59) --
	(439.39,120.41) --
	(439.75,120.41) --
	(439.93,118.71) --
	(440.10,117.02) --
	(440.28,116.75) --
	(440.46,115.86) --
	(440.64,115.78) --
	(441.17,116.64) --
	(441.35,117.40) --
	(441.53,119.04) --
	(441.70,118.28) --
	(441.88,119.63) --
	(442.42,119.72) --
	(442.59,120.49) --
	(442.77,121.63) --
	(442.95,120.23) --
	(443.13,120.35) --
	(443.66,122.81) --
	(443.84,122.56) --
	(444.02,125.96) --
	(444.19,125.62) --
	(444.37,125.11) --
	(444.90,126.39) --
	(445.08,126.03) --
	(445.26,127.32) --
	(445.44,127.91) --
	(445.62,127.46) --
	(446.15,127.72) --
	(446.33,126.96) --
	(446.50,127.83) --
	(446.68,128.96) --
	(446.86,129.74) --
	(447.39,130.38) --
	(447.57,130.90) --
	(447.75,130.82) --
	(447.93,131.94) --
	(448.11,132.37) --
	(448.64,130.82) --
	(448.82,130.46) --
	(448.99,129.70) --
	(449.17,128.89) --
	(449.35,128.41) --
	(449.88,127.15) --
	(450.06,127.18) --
	(450.24,127.86) --
	(450.42,129.61) --
	(450.59,127.92) --
	(451.13,127.77) --
	(451.31,128.33) --
	(451.48,128.52) --
	(451.66,128.23) --
	(451.84,128.96) --
	(452.37,129.72) --
	(452.55,128.13) --
	(452.73,127.23) --
	(452.91,125.10) --
	(453.08,124.67) --
	(453.62,126.77) --
	(453.80,127.92) --
	(453.97,128.01) --
	(454.15,127.96) --
	(454.33,129.70) --
	(454.86,131.60) --
	(455.04,130.95) --
	(455.22,130.93) --
	(455.40,128.66) --
	(455.57,130.16) --
	(456.11,129.31) --
	(456.28,129.58) --
	(456.46,130.43) --
	(456.64,132.73) --
	(456.82,133.88) --
	(457.35,135.60) --
	(457.53,137.18) --
	(457.71,135.01) --
	(457.88,133.83) --
	(458.06,133.68) --
	(458.60,136.09) --
	(458.77,138.20) --
	(458.95,137.88) --
	(459.13,138.23) --
	(459.31,138.23) --
	(459.84,141.76) --
	(460.02,140.90) --
	(460.20,141.42) --
	(460.37,141.69) --
	(460.55,141.69) --
	(461.09,143.29) --
	(461.26,139.10) --
	(461.44,138.02) --
	(461.62,142.10) --
	(461.80,143.89) --
	(462.33,147.99) --
	(462.51,155.22) --
	(462.69,146.75) --
	(462.86,146.42) --
	(463.04,144.06) --
	(463.40,144.06) --
	(463.57,141.47) --
	(463.75,144.33) --
	(463.93,144.19) --
	(464.11,143.77) --
	(464.29,146.72) --
	(464.82,143.98) --
	(465.00,142.56) --
	(465.17,142.98) --
	(465.35,145.55) --
	(465.53,143.24) --
	(466.06,139.41) --
	(466.24,139.68) --
	(466.42,138.73) --
	(466.60,139.37) --
	(466.78,139.98) --
	(467.31,144.02) --
	(467.49,141.52) --
	(467.66,140.40) --
	(467.84,137.55) --
	(468.02,138.15) --
	(468.38,138.15) --
	(468.55,135.43) --
	(468.73,135.88) --
	(468.91,135.43) --
	(469.09,137.44) --
	(469.26,135.46) --
	(469.80,133.88) --
	(469.98,134.66) --
	(470.15,135.01) --
	(470.33,133.82) --
	(470.51,133.16) --
	(471.04,134.21) --
	(471.22,133.64) --
	(471.40,132.70) --
	(471.58,133.81) --
	(471.75,134.97) --
	(472.29,134.40) --
	(472.47,136.42) --
	(472.64,138.19) --
	(472.82,139.38) --
	(473.00,140.14) --
	(473.53,138.92) --
	(473.71,138.25) --
	(473.89,139.01) --
	(474.07,138.50) --
	(474.24,137.28) --
	(474.78,139.19) --
	(474.95,140.01) --
	(475.13,140.47) --
	(475.31,139.95) --
	(475.49,140.73) --
	(476.02,140.13) --
	(476.20,140.97) --
	(476.38,141.40) --
	(476.55,141.80) --
	(476.73,141.80) --
	(477.27,141.80) --
	(477.44,143.16) --
	(477.62,142.06) --
	(477.80,141.39) --
	(477.98,141.27) --
	(478.51,142.87) --
	(478.69,142.56) --
	(478.87,142.94) --
	(479.04,144.19) --
	(479.22,144.78) --
	(479.76,145.62) --
	(479.93,145.87) --
	(480.11,145.96) --
	(480.29,146.49) --
	(480.47,143.73) --
	(481.00,143.63) --
	(481.18,146.56) --
	(481.36,146.86) --
	(481.53,148.72) --
	(481.71,150.20) --
	(482.24,151.17) --
	(482.42,149.76) --
	(482.60,151.44) --
	(482.78,152.10) --
	(482.96,151.40) --
	(483.49,153.60) --
	(483.67,154.64) --
	(483.84,155.66) --
	(484.02,155.38) --
	(484.20,156.32) --
	(484.73,155.48) --
	(484.91,152.94) --
	(485.09,149.03) --
	(485.27,152.72) --
	(485.45,152.91) --
	(485.98,152.86) --
	(486.16,155.28) --
	(486.33,155.67) --
	(486.51,153.61) --
	(486.69,153.15) --
	(487.05,153.15) --
	(487.22,153.48) --
	(487.40,154.92) --
	(487.58,154.50) --
	(487.76,154.47) --
	(487.93,154.62) --
	(488.47,155.77) --
	(488.65,157.86) --
	(488.82,158.62) --
	(489.00,159.21) --
	(489.18,157.93) --
	(489.71,159.40) --
	(489.89,158.37) --
	(490.07,158.21) --
	(490.25,158.64) --
	(490.42,160.28) --
	(490.96,160.59) --
	(491.13,162.19) --
	(491.31,163.32) --
	(491.49,163.96) --
	(491.67,164.45) --
	(492.20,164.32) --
	(492.38,165.89) --
	(492.56,167.34) --
	(492.74,169.19) --
	(492.91,168.81) --
	(493.27,168.81) --
	(493.45,171.29) --
	(493.62,166.69) --
	(493.80,164.39) --
	(493.98,165.67) --
	(494.16,169.77) --
	(494.69,167.37) --
	(494.87,168.37) --
	(495.05,167.53) --
	(495.22,166.29) --
	(495.40,167.61) --
	(495.94,168.60) --
	(496.11,168.01) --
	(496.29,168.96) --
	(496.47,169.18) --
	(496.65,168.45) --
	(497.18,170.10) --
	(497.36,170.89) --
	(497.54,173.25) --
	(497.71,174.80) --
	(497.89,174.38) --
	(498.43,175.84) --
	(498.60,174.89) --
	(498.78,175.94) --
	(498.96,176.59) --
	(499.14,176.81) --
	(499.67,176.48) --
	(499.85,178.33) --
	(500.03,179.60) --
	(500.20,179.49) --
	(500.38,178.30) --
	(500.91,181.44) --
	(501.09,180.49) --
	(501.27,179.03) --
	(501.45,174.00) --
	(501.63,175.62) --
	(502.16,175.35) --
	(502.34,178.54) --
	(502.51,178.93) --
	(502.69,179.41) --
	(502.87,181.27) --
	(503.40,182.93) --
	(503.58,183.50) --
	(503.76,183.41) --
	(503.94,184.84) --
	(504.11,184.49) --
	(504.47,184.49) --
	(504.65,185.63) --
	(504.83,186.46) --
	(505.00,187.55) --
	(505.18,188.55) --
	(505.36,189.56) --
	(505.89,192.00) --
	(506.07,195.05) --
	(506.25,198.18) --
	(506.43,193.37) --
	(506.60,194.61) --
	(507.14,200.91) --
	(507.32,200.02) --
	(507.49,198.78) --
	(507.67,197.55) --
	(507.85,197.89) --
	(508.38,201.59) --
	(508.56,202.73) --
	(508.74,206.94) --
	(508.92,212.18) --
	(509.09,210.31) --
	(509.63,211.68) --
	(509.80,219.57) --
	(509.98,216.55) --
	(510.16,211.65) --
	(510.34,207.44) --
	(510.87,206.24) --
	(511.05,206.49) --
	(511.23,210.30) --
	(511.41,214.08) --
	(511.58,210.32) --
	(512.12,210.45) --
	(512.29,208.57) --
	(512.47,210.23) --
	(512.65,207.86) --
	(512.83,207.30) --
	(513.36,207.95) --
	(513.54,207.87) --
	(513.72,207.05) --
	(513.89,201.88) --
	(514.07,194.45) --
	(514.61,194.95) --
	(514.78,196.24) --
	(514.96,201.61) --
	(515.14,199.78) --
	(515.32,200.16) --
	(515.85,203.01) --
	(516.03,199.31) --
	(516.21,197.82) --
	(516.38,200.60) --
	(516.56,201.11) --
	(517.09,203.49) --
	(517.27,210.57) --
	(517.45,210.94) --
	(517.63,211.01) --
	(517.81,207.20) --
	(518.34,205.63) --
	(518.52,209.04) --
	(518.70,210.47) --
	(518.87,210.11) --
	(519.05,207.52) --
	(519.58,210.09) --
	(519.76,209.79) --
	(519.94,211.24) --
	(520.12,210.86) --
	(520.30,208.35) --
	(520.83,208.57) --
	(521.01,211.34) --
	(521.18,213.80) --
	(521.36,213.34) --
	(521.54,215.58) --
	(522.07,219.60) --
	(522.25,223.92) --
	(522.43,225.24) --
	(522.61,228.53) --
	(522.78,226.72) --
	(523.32,229.77) --
	(523.50,238.61) --
	(523.67,236.80) --
	(523.85,225.33) --
	(524.03,217.45) --
	(524.56,216.03) --
	(524.74,215.91) --
	(524.92,211.60) --
	(525.10,207.15) --
	(525.27,197.96) --
	(525.81,203.75) --
	(525.99,207.99) --
	(526.16,209.33) --
	(526.34,211.61) --
	(526.52,207.72) --
	(527.05,205.93) --
	(527.23,202.83) --
	(527.41,200.81) --
	(527.59,206.37) --
	(527.76,207.12) --
	(528.12,207.12) --
	(528.30,201.87) --
	(528.47,202.60) --
	(528.65,201.07) --
	(528.83,200.84) --
	(529.01,202.96) --
	(529.54,209.60) --
	(529.72,210.02) --
	(529.90,209.60) --
	(530.07,209.01) --
	(530.25,209.69) --
	(530.79,206.14) --
	(530.96,201.39) --
	(531.14,202.06) --
	(531.32,203.63) --
	(531.50,204.92) --
	(532.03,203.29) --
	(532.21,202.03) --
	(532.39,200.39) --
	(532.56,200.35) --
	(532.74,202.10) --
	(533.28,203.93) --
	(533.45,198.31) --
	(533.63,197.62) --
	(533.81,200.68) --
	(533.99,200.01) --
	(534.34,200.01) --
	(534.52,199.30) --
	(534.70,203.40) --
	(534.88,208.07) --
	(535.05,225.90) --
	(535.23,210.67) --
	(535.76,212.54) --
	(535.94,221.63) --
	(536.12,234.93) --
	(536.30,233.68) --
	(536.48,241.45) --
	(537.01,248.60) --
	(537.19,246.13) --
	(537.37,232.33) --
	(537.54,223.27) --
	(537.72,224.89) --
	(538.25,219.01) --
	(538.43,219.35) --
	(538.61,214.27) --
	(538.79,215.30) --
	(538.97,215.28) --
	(539.50,211.53) --
	(539.68,212.61) --
	(539.85,219.94) --
	(540.03,217.90) --
	(540.21,213.70) --
	(540.74,214.24) --
	(540.92,216.63) --
	(541.10,220.66) --
	(541.28,223.10) --
	(541.45,218.11) --
	(541.99,217.08) --
	(542.17,216.70) --
	(542.34,215.99) --
	(542.52,215.08) --
	(542.70,214.80) --
	(543.23,213.21) --
	(543.41,214.10) --
	(543.59,215.39) --
	(543.77,211.22) --
	(543.94,211.22) --
	(544.48,211.22) --
	(544.66,210.37) --
	(544.83,210.59) --
	(545.01,213.18) --
	(545.19,210.88) --
	(545.54,210.88) --
	(545.72,209.94) --
	(545.90,214.52) --
	(546.08,216.25) --
	(546.26,213.21) --
	(546.43,213.15) --
	(546.97,211.50) --
	(547.14,212.57) --
	(547.32,216.08) --
	(547.50,215.88) --
	(547.68,213.88) --
	(548.03,213.88) --
	(548.21,210.38) --
	(548.39,212.63) --
	(548.57,210.49) --
	(548.74,216.56);
\definecolor{drawColor}{RGB}{93,63,55}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 70.44,187.29) --
	( 70.62,187.47) --
	( 70.80,187.44) --
	( 70.97,186.99) --
	( 71.51,186.07) --
	( 71.69,185.51) --
	( 71.86,184.40) --
	( 72.04,184.39) --
	( 72.22,183.86) --
	( 72.75,183.34) --
	( 72.93,183.79) --
	( 73.11,183.11) --
	( 73.29,183.24) --
	( 73.46,183.25) --
	( 73.82,183.25) --
	( 74.00,183.23) --
	( 74.17,183.47) --
	( 74.35,183.66) --
	( 74.53,184.54) --
	( 74.71,185.10) --
	( 75.24,184.98) --
	( 75.42,184.48) --
	( 75.60,184.94) --
	( 75.77,184.90) --
	( 75.95,184.98) --
	( 76.49,183.96) --
	( 76.66,184.10) --
	( 76.84,184.72) --
	( 77.02,185.71) --
	( 77.20,186.64) --
	( 77.73,186.96) --
	( 77.91,186.90) --
	( 78.09,187.20) --
	( 78.26,187.35) --
	( 78.44,187.21) --
	( 78.80,187.21) --
	( 78.98,187.40) --
	( 79.15,187.11) --
	( 79.33,187.17) --
	( 79.51,186.97) --
	( 79.69,187.09) --
	( 80.22,187.14) --
	( 80.40,186.89) --
	( 80.58,186.71) --
	( 80.75,187.48) --
	( 80.93,187.49) --
	( 81.46,188.43) --
	( 81.64,187.94) --
	( 81.82,188.63) --
	( 82.00,188.68) --
	( 82.18,188.76) --
	( 82.71,188.94) --
	( 82.89,189.52) --
	( 83.06,190.27) --
	( 83.24,189.91) --
	( 83.42,190.38) --
	( 83.95,189.77) --
	( 84.13,189.54) --
	( 84.31,188.53) --
	( 84.49,189.04) --
	( 84.67,188.35) --
	( 85.20,187.82) --
	( 85.38,187.90) --
	( 85.55,187.79) --
	( 85.73,188.07) --
	( 85.91,188.16) --
	( 86.44,187.05) --
	( 86.62,187.20) --
	( 86.80,186.96) --
	( 86.98,186.37) --
	( 87.15,186.00) --
	( 87.69,186.21) --
	( 87.87,185.97) --
	( 88.04,185.93) --
	( 88.22,187.16) --
	( 88.40,187.86) --
	( 88.93,188.41) --
	( 89.11,187.99) --
	( 89.29,187.93) --
	( 89.47,187.88) --
	( 89.64,187.70) --
	( 90.18,187.94) --
	( 90.35,187.84) --
	( 90.53,187.73) --
	( 90.71,187.37) --
	( 90.89,187.21) --
	( 91.42,186.98) --
	( 91.60,186.61) --
	( 91.78,186.42) --
	( 91.96,185.95) --
	( 92.13,186.11) --
	( 92.67,186.33) --
	( 92.84,186.35) --
	( 93.02,185.61) --
	( 93.20,185.68) --
	( 93.38,185.85) --
	( 93.91,186.00) --
	( 94.09,185.67) --
	( 94.27,185.12) --
	( 94.44,184.77) --
	( 94.62,184.54) --
	( 95.16,185.06) --
	( 95.33,185.59) --
	( 95.51,185.81) --
	( 95.69,185.62) --
	( 95.87,185.99) --
	( 96.22,185.99) --
	( 96.40,186.15) --
	( 96.58,186.56) --
	( 96.76,186.47) --
	( 96.93,186.30) --
	( 97.11,186.18) --
	( 97.65,185.53) --
	( 97.82,185.05) --
	( 98.00,183.99) --
	( 98.18,183.75) --
	( 98.36,184.16) --
	( 98.89,183.47) --
	( 99.07,183.46) --
	( 99.25,183.34) --
	( 99.42,183.98) --
	( 99.60,184.28) --
	(100.13,184.33) --
	(100.31,184.43) --
	(100.49,184.20) --
	(100.67,184.11) --
	(100.85,184.14) --
	(101.38,184.41) --
	(101.56,184.95) --
	(101.73,184.77) --
	(101.91,184.86) --
	(102.09,185.01) --
	(102.62,185.40) --
	(102.80,186.58) --
	(102.98,186.58) --
	(103.16,186.28) --
	(103.33,185.76) --
	(103.87,185.65) --
	(104.05,185.57) --
	(104.22,185.46) --
	(104.40,185.73) --
	(104.58,185.42) --
	(105.11,185.90) --
	(105.29,185.87) --
	(105.47,185.97) --
	(105.65,186.26) --
	(105.82,186.48) --
	(106.36,186.60) --
	(106.54,186.20) --
	(106.71,186.21) --
	(106.89,185.94) --
	(107.07,185.98) --
	(107.60,185.55) --
	(107.78,185.61) --
	(107.96,185.89) --
	(108.14,186.10) --
	(108.31,185.89) --
	(108.85,184.49) --
	(109.02,185.26) --
	(109.20,185.50) --
	(109.38,185.69) --
	(109.56,184.99) --
	(110.09,184.98) --
	(110.27,184.14) --
	(110.45,183.69) --
	(110.63,183.83) --
	(110.80,183.80) --
	(111.34,183.90) --
	(111.51,183.95) --
	(111.69,183.49) --
	(111.87,183.01) --
	(112.05,182.41) --
	(112.58,181.47) --
	(112.76,181.85) --
	(112.94,182.62) --
	(113.11,182.88) --
	(113.29,183.14) --
	(113.83,183.00) --
	(114.00,181.94) --
	(114.18,182.21) --
	(114.36,182.84) --
	(114.54,182.28) --
	(114.89,182.28) --
	(115.07,181.48) --
	(115.25,181.56) --
	(115.43,181.29) --
	(115.60,181.17) --
	(115.78,180.98) --
	(116.31,180.90) --
	(116.49,181.02) --
	(116.67,181.41) --
	(116.85,180.86) --
	(117.03,181.32) --
	(117.56,181.68) --
	(117.74,181.87) --
	(117.92,181.61) --
	(118.09,181.40) --
	(118.27,181.54) --
	(118.80,179.87) --
	(118.98,179.90) --
	(119.16,179.60) --
	(119.34,179.19) --
	(119.52,179.21) --
	(120.05,180.07) --
	(120.23,180.27) --
	(120.40,180.08) --
	(120.58,179.83) --
	(120.76,179.74) --
	(121.29,179.46) --
	(121.47,179.24) --
	(121.65,178.68) --
	(121.83,179.10) --
	(122.00,179.32) --
	(122.54,179.40) --
	(122.72,179.37) --
	(122.89,179.39) --
	(123.07,180.33) --
	(123.25,180.84) --
	(123.78,180.94) --
	(123.96,181.14) --
	(124.14,181.56) --
	(124.32,181.30) --
	(124.49,181.14) --
	(125.03,181.72) --
	(125.21,182.22) --
	(125.38,182.27) --
	(125.56,182.19) --
	(125.74,182.88) --
	(126.27,182.60) --
	(126.45,182.91) --
	(126.63,183.03) --
	(126.81,182.70) --
	(126.98,182.85) --
	(127.52,183.63) --
	(127.69,184.20) --
	(127.87,184.26) --
	(128.05,183.91) --
	(128.23,184.11) --
	(128.76,183.87) --
	(128.94,183.81) --
	(129.12,183.87) --
	(129.29,183.86) --
	(129.47,183.93) --
	(130.01,180.80) --
	(130.18,180.31) --
	(130.36,179.85) --
	(130.54,178.41) --
	(130.72,178.27) --
	(131.25,177.76) --
	(131.43,177.21) --
	(131.61,176.74) --
	(131.78,177.02) --
	(131.96,176.79) --
	(132.50,177.05) --
	(132.67,177.34) --
	(132.85,177.45) --
	(133.03,177.80) --
	(133.21,177.67) --
	(133.74,177.30) --
	(133.92,177.15) --
	(134.10,177.51) --
	(134.27,177.26) --
	(134.45,177.24) --
	(134.98,176.55) --
	(135.16,177.11) --
	(135.34,177.06) --
	(135.52,177.38) --
	(135.70,177.39) --
	(136.23,177.73) --
	(136.41,178.11) --
	(136.59,178.60) --
	(136.76,178.03) --
	(136.94,176.83) --
	(137.47,176.70) --
	(137.65,176.25) --
	(137.83,175.84) --
	(138.01,175.74) --
	(138.19,175.21) --
	(138.54,175.21) --
	(138.72,175.26) --
	(138.90,175.33) --
	(139.07,175.40) --
	(139.25,175.80) --
	(139.43,176.16) --
	(139.96,175.81) --
	(140.14,175.72) --
	(140.32,175.63) --
	(140.50,175.50) --
	(140.67,175.90) --
	(141.21,174.31) --
	(141.39,174.91) --
	(141.56,174.33) --
	(141.74,173.25) --
	(141.92,173.10) --
	(142.45,172.95) --
	(142.63,172.14) --
	(142.81,172.05) --
	(142.99,171.92) --
	(143.16,172.12) --
	(143.52,172.12) --
	(143.70,172.47) --
	(143.88,172.47) --
	(144.05,172.63) --
	(144.23,172.56) --
	(144.41,172.56) --
	(144.94,173.06) --
	(145.12,173.49) --
	(145.30,173.37) --
	(145.48,173.29) --
	(145.65,173.68) --
	(146.19,174.37) --
	(146.36,174.83) --
	(146.54,174.78) --
	(146.72,175.61) --
	(146.90,175.80) --
	(147.43,176.09) --
	(147.61,175.73) --
	(147.79,176.01) --
	(147.96,175.32) --
	(148.14,175.27) --
	(148.68,174.98) --
	(148.85,174.97) --
	(149.03,174.57) --
	(149.21,174.63) --
	(149.39,175.00) --
	(149.92,175.07) --
	(150.10,174.93) --
	(150.28,175.01) --
	(150.45,175.05) --
	(150.63,175.08) --
	(151.17,173.39) --
	(151.34,172.88) --
	(151.52,172.85) --
	(151.70,173.03) --
	(151.88,172.91) --
	(152.41,172.64) --
	(152.59,172.77) --
	(152.77,172.47) --
	(152.94,172.07) --
	(153.12,172.71) --
	(153.65,172.92) --
	(153.83,172.91) --
	(154.01,173.34) --
	(154.19,174.08) --
	(154.37,174.16) --
	(154.90,174.32) --
	(155.08,174.16) --
	(155.25,174.11) --
	(155.43,173.95) --
	(155.61,174.26) --
	(156.14,174.13) --
	(156.32,174.06) --
	(156.50,173.97) --
	(156.68,173.89) --
	(156.86,173.50) --
	(157.39,173.31) --
	(157.57,173.06) --
	(157.74,173.43) --
	(157.92,174.30) --
	(158.10,175.09) --
	(158.63,175.13) --
	(158.81,175.31) --
	(158.99,175.55) --
	(159.17,175.79) --
	(159.34,176.05) --
	(159.88,176.27) --
	(160.06,176.34) --
	(160.23,176.53) --
	(160.41,176.41) --
	(160.59,176.46) --
	(161.12,176.30) --
	(161.30,176.69) --
	(161.48,176.77) --
	(161.66,176.76) --
	(161.83,177.06) --
	(162.19,177.06) --
	(162.37,179.29) --
	(162.55,179.56) --
	(162.72,179.01) --
	(162.90,179.45) --
	(163.08,179.20) --
	(163.61,179.91) --
	(163.79,179.36) --
	(163.97,178.43) --
	(164.15,178.51) --
	(164.32,178.42) --
	(164.86,178.31) --
	(165.03,178.67) --
	(165.21,178.60) --
	(165.39,178.82) --
	(165.57,178.79) --
	(166.10,179.16) --
	(166.28,179.18) --
	(166.46,179.05) --
	(166.63,178.70) --
	(166.81,179.75) --
	(167.35,181.51) --
	(167.52,181.71) --
	(167.70,181.73) --
	(167.88,182.80) --
	(168.06,183.77) --
	(168.41,183.77) --
	(168.59,184.18) --
	(168.77,184.11) --
	(168.95,184.02) --
	(169.12,184.58) --
	(169.30,184.12) --
	(169.84,184.03) --
	(170.01,185.05) --
	(170.19,185.30) --
	(170.37,185.11) --
	(170.55,185.33) --
	(171.08,184.92) --
	(171.26,184.78) --
	(171.44,184.66) --
	(171.61,184.62) --
	(171.79,184.62) --
	(172.32,184.78) --
	(172.50,184.88) --
	(172.68,184.68) --
	(172.86,184.57) --
	(173.04,184.19) --
	(173.57,187.58) --
	(173.75,187.22) --
	(173.92,187.17) --
	(174.10,185.85) --
	(174.28,184.98) --
	(174.81,186.72) --
	(174.99,187.08) --
	(175.17,186.07) --
	(175.35,187.15) --
	(175.53,187.37) --
	(176.06,186.97) --
	(176.24,186.64) --
	(176.41,186.60) --
	(176.59,185.96) --
	(176.77,185.78) --
	(177.30,185.99) --
	(177.48,185.82) --
	(177.66,185.88) --
	(177.84,186.02) --
	(178.01,186.41) --
	(178.55,186.05) --
	(178.73,187.27) --
	(178.90,187.28) --
	(179.08,187.09) --
	(179.26,187.71) --
	(179.61,187.71) --
	(179.79,187.50) --
	(179.97,187.22) --
	(180.15,186.40) --
	(180.33,185.85) --
	(180.50,186.14) --
	(181.04,186.31) --
	(181.21,186.69) --
	(181.39,186.36) --
	(181.57,186.81) --
	(181.75,187.15) --
	(182.28,187.36) --
	(182.46,187.43) --
	(182.64,187.82) --
	(182.82,187.65) --
	(182.99,187.92) --
	(183.53,187.78) --
	(183.70,187.72) --
	(183.88,188.10) --
	(184.06,188.11) --
	(184.24,188.00) --
	(184.77,195.64) --
	(184.95,196.16) --
	(185.13,196.21) --
	(185.30,197.27) --
	(185.48,196.82) --
	(186.02,196.44) --
	(186.19,195.99) --
	(186.37,196.52) --
	(186.55,196.39) --
	(186.73,197.15) --
	(187.26,198.00) --
	(187.44,199.53) --
	(187.62,198.54) --
	(187.79,198.85) --
	(187.97,199.39) --
	(188.51,199.45) --
	(188.68,199.43) --
	(188.86,199.48) --
	(189.04,199.51) --
	(189.22,199.20) --
	(189.75,201.76) --
	(189.93,202.25) --
	(190.11,201.43) --
	(190.28,201.86) --
	(190.46,202.51) --
	(190.99,203.23) --
	(191.17,202.97) --
	(191.35,204.63) --
	(191.53,204.38) --
	(191.71,204.76) --
	(192.24,204.53) --
	(192.42,204.72) --
	(192.59,204.01) --
	(192.77,204.27) --
	(192.95,204.35) --
	(193.48,204.40) --
	(193.66,204.59) --
	(193.84,203.80) --
	(194.02,204.63) --
	(194.19,204.67) --
	(194.73,203.22) --
	(194.91,203.29) --
	(195.08,203.97) --
	(195.26,203.44) --
	(195.44,202.86) --
	(195.97,201.98) --
	(196.15,200.11) --
	(196.33,200.73) --
	(196.51,202.32) --
	(196.68,203.23) --
	(197.22,204.23) --
	(197.40,204.78) --
	(197.57,205.81) --
	(197.75,206.90) --
	(197.93,206.41) --
	(198.46,206.44) --
	(198.64,206.96) --
	(198.82,206.92) --
	(199.00,206.75) --
	(199.17,206.70) --
	(199.71,206.70) --
	(199.88,206.70) --
	(200.06,207.14) --
	(200.24,206.81) --
	(200.42,206.52) --
	(200.95,206.76) --
	(201.13,203.12) --
	(201.31,203.67) --
	(201.49,203.97) --
	(201.66,203.76) --
	(202.20,203.24) --
	(202.37,204.51) --
	(202.55,205.53) --
	(202.73,205.35) --
	(202.91,205.03) --
	(203.26,205.03) --
	(203.44,205.13) --
	(203.62,205.53) --
	(203.80,205.93) --
	(203.97,205.12) --
	(204.15,205.28) --
	(204.69,205.08) --
	(204.86,205.17) --
	(205.04,204.93) --
	(205.22,205.03) --
	(205.40,204.96) --
	(205.93,201.84) --
	(206.11,202.97) --
	(206.29,202.75) --
	(206.46,203.03) --
	(206.64,202.64) --
	(207.18,202.65) --
	(207.35,202.83) --
	(207.53,202.24) --
	(207.71,202.26) --
	(207.89,201.47) --
	(208.42,201.27) --
	(208.60,201.36) --
	(208.78,201.80) --
	(208.95,201.63) --
	(209.13,201.90) --
	(209.49,201.90) --
	(209.66,202.11) --
	(209.84,202.43) --
	(210.02,202.30) --
	(210.20,202.19) --
	(210.38,202.27) --
	(210.91,200.31) --
	(211.09,199.94) --
	(211.26,200.56) --
	(211.44,200.26) --
	(211.62,199.20) --
	(212.15,199.31) --
	(212.33,198.81) --
	(212.51,199.08) --
	(212.69,198.13) --
	(212.86,198.12) --
	(213.40,198.48) --
	(213.58,198.34) --
	(213.75,197.75) --
	(213.93,197.36) --
	(214.11,197.56) --
	(214.64,197.15) --
	(214.82,196.66) --
	(215.00,196.63) --
	(215.18,196.77) --
	(215.35,196.50) --
	(215.89,196.30) --
	(216.07,196.59) --
	(216.24,196.78) --
	(216.42,197.15) --
	(216.60,197.53) --
	(217.13,198.95) --
	(217.31,198.57) --
	(217.49,199.23) --
	(217.67,199.61) --
	(217.84,199.19) --
	(218.38,198.51) --
	(218.55,198.26) --
	(218.73,197.88) --
	(218.91,198.41) --
	(219.09,198.42) --
	(219.62,198.29) --
	(219.80,198.04) --
	(219.98,197.93) --
	(220.16,198.05) --
	(220.33,197.95) --
	(220.87,197.28) --
	(221.04,197.04) --
	(221.22,197.19) --
	(221.40,197.63) --
	(221.58,197.30) --
	(222.11,196.60) --
	(222.29,196.48) --
	(222.47,196.57) --
	(222.64,195.82) --
	(222.82,195.74) --
	(223.36,195.56) --
	(223.53,195.82) --
	(223.71,196.02) --
	(223.89,195.78) --
	(224.07,195.54) --
	(224.60,195.39) --
	(224.78,195.27) --
	(224.96,195.15) --
	(225.13,195.68) --
	(225.31,195.34) --
	(225.84,195.66) --
	(226.02,195.46) --
	(226.20,195.32) --
	(226.38,195.33) --
	(226.56,195.43) --
	(226.91,195.43) --
	(227.09,196.65) --
	(227.27,197.44) --
	(227.45,196.54) --
	(227.62,197.09) --
	(227.80,196.93) --
	(228.33,197.23) --
	(228.51,196.90) --
	(228.69,197.22) --
	(228.87,197.75) --
	(229.05,197.85) --
	(229.58,197.87) --
	(229.76,197.88) --
	(229.93,197.54) --
	(230.11,197.90) --
	(230.29,197.84) --
	(230.82,198.35) --
	(231.00,198.36) --
	(231.18,198.23) --
	(231.36,198.20) --
	(231.53,198.02) --
	(232.07,198.09) --
	(232.25,197.60) --
	(232.42,197.42) --
	(232.60,197.16) --
	(232.78,197.21) --
	(233.31,198.37) --
	(233.49,199.00) --
	(233.67,200.17) --
	(233.85,200.64) --
	(234.02,200.70) --
	(234.56,200.29) --
	(234.74,200.04) --
	(234.91,200.07) --
	(235.09,199.53) --
	(235.27,199.34) --
	(235.80,199.41) --
	(235.98,199.07) --
	(236.16,199.01) --
	(236.34,198.79) --
	(236.51,198.77) --
	(237.05,198.77) --
	(237.22,198.78) --
	(237.40,198.46) --
	(237.58,198.67) --
	(237.76,198.39) --
	(238.29,197.93) --
	(238.47,197.56) --
	(238.65,197.28) --
	(238.82,197.59) --
	(239.00,198.37) --
	(239.54,198.49) --
	(239.71,198.40) --
	(239.89,198.67) --
	(240.07,198.78) --
	(240.25,198.96) --
	(240.78,199.26) --
	(240.96,199.09) --
	(241.14,199.27) --
	(241.31,199.82) --
	(241.49,199.75) --
	(242.03,199.03) --
	(242.20,199.25) --
	(242.38,199.16) --
	(242.56,199.06) --
	(242.74,198.65) --
	(243.27,200.32) --
	(243.45,200.61) --
	(243.63,200.72) --
	(243.80,199.91) --
	(243.98,200.29) --
	(244.34,200.29) --
	(244.51,200.42) --
	(244.69,200.63) --
	(244.87,200.62) --
	(245.05,200.23) --
	(245.23,200.50) --
	(245.76,200.97) --
	(245.94,200.84) --
	(246.12,201.73) --
	(246.29,201.87) --
	(246.47,201.74) --
	(247.00,201.68) --
	(247.18,201.86) --
	(247.36,202.18) --
	(247.54,201.70) --
	(247.72,201.72) --
	(248.25,202.58) --
	(248.43,202.31) --
	(248.60,202.37) --
	(248.78,202.19) --
	(248.96,202.07) --
	(249.49,202.01) --
	(249.67,202.51) --
	(249.85,202.79) --
	(250.03,202.85) --
	(250.20,202.08) --
	(250.74,202.05) --
	(250.92,201.84) --
	(251.09,201.50) --
	(251.27,202.01) --
	(251.45,201.94) --
	(251.98,202.44) --
	(252.16,202.67) --
	(252.34,202.68) --
	(252.52,202.14) --
	(252.69,202.43) --
	(253.23,202.49) --
	(253.41,202.71) --
	(253.58,202.33) --
	(253.76,203.02) --
	(253.94,203.27) --
	(254.47,203.44) --
	(254.65,204.26) --
	(254.83,204.57) --
	(255.01,204.33) --
	(255.18,204.04) --
	(255.72,204.37) --
	(255.89,204.48) --
	(256.07,204.52) --
	(256.25,204.23) --
	(256.43,204.44) --
	(256.96,204.16) --
	(257.14,203.45) --
	(257.32,203.29) --
	(257.49,203.42) --
	(257.67,203.26) --
	(258.21,203.60) --
	(258.38,203.47) --
	(258.56,203.20) --
	(258.74,203.19) --
	(258.92,202.99) --
	(259.45,201.97) --
	(259.63,202.28) --
	(259.81,202.69) --
	(259.98,202.35) --
	(260.16,202.40) --
	(260.70,202.88) --
	(260.87,202.94) --
	(261.05,203.30) --
	(261.23,203.29) --
	(261.41,203.65) --
	(261.94,203.77) --
	(262.12,204.14) --
	(262.30,203.69) --
	(262.47,203.91) --
	(262.65,204.02) --
	(263.18,203.90) --
	(263.36,203.57) --
	(263.54,203.46) --
	(263.72,203.43) --
	(263.90,203.48) --
	(264.43,203.44) --
	(264.61,203.48) --
	(264.78,203.38) --
	(264.96,203.18) --
	(265.14,202.98) --
	(265.67,202.93) --
	(265.85,203.59) --
	(266.03,203.67) --
	(266.21,203.34) --
	(266.39,203.52) --
	(266.92,203.83) --
	(267.10,203.79) --
	(267.27,203.55) --
	(267.45,203.13) --
	(267.63,202.64) --
	(267.99,202.64) --
	(268.16,202.35) --
	(268.34,202.29) --
	(268.52,202.49) --
	(268.70,202.21) --
	(268.87,202.36) --
	(269.41,202.24) --
	(269.59,202.11) --
	(269.76,201.69) --
	(269.94,201.75) --
	(270.12,201.71) --
	(270.65,199.94) --
	(270.83,199.71) --
	(271.01,199.04) --
	(271.19,197.83) --
	(271.36,198.32) --
	(271.90,198.08) --
	(272.08,197.17) --
	(272.25,197.65) --
	(272.43,196.69) --
	(272.61,196.00) --
	(273.14,195.90) --
	(273.32,196.73) --
	(273.50,196.69) --
	(273.68,196.42) --
	(273.85,196.90) --
	(274.21,196.90) --
	(274.39,196.91) --
	(274.56,197.39) --
	(274.74,197.55) --
	(274.92,197.59) --
	(275.10,197.62) --
	(275.63,196.38) --
	(275.81,195.90) --
	(275.99,195.77) --
	(276.16,194.25) --
	(276.34,193.94) --
	(276.88,194.47) --
	(277.05,194.80) --
	(277.23,194.98) --
	(277.41,195.12) --
	(277.59,195.24) --
	(278.12,194.96) --
	(278.30,194.98) --
	(278.48,194.90) --
	(278.65,195.06) --
	(278.83,194.61) --
	(279.37,194.18) --
	(279.54,195.04) --
	(279.72,194.65) --
	(279.90,194.67) --
	(280.08,194.14) --
	(280.61,193.77) --
	(280.79,193.86) --
	(280.97,194.22) --
	(281.14,194.29) --
	(281.32,194.22) --
	(281.85,194.29) --
	(282.03,195.05) --
	(282.21,194.59) --
	(282.39,195.08) --
	(282.57,195.27) --
	(283.10,195.62) --
	(283.28,195.52) --
	(283.45,195.54) --
	(283.63,195.52) --
	(283.81,195.42) --
	(284.34,195.28) --
	(284.52,194.94) --
	(284.70,195.01) --
	(284.88,195.37) --
	(285.06,195.57) --
	(285.59,195.93) --
	(285.77,195.77) --
	(285.94,196.02) --
	(286.12,196.18) --
	(286.30,196.13) --
	(286.83,198.08) --
	(287.01,198.43) --
	(287.19,198.48) --
	(287.37,198.40) --
	(287.54,198.53) --
	(288.08,198.67) --
	(288.26,199.63) --
	(288.43,199.85) --
	(288.61,200.11) --
	(288.79,200.18) --
	(289.32,200.82) --
	(289.50,201.07) --
	(289.68,201.28) --
	(289.86,201.57) --
	(290.03,201.34) --
	(290.57,201.29) --
	(290.74,201.36) --
	(290.92,201.57) --
	(291.10,201.63) --
	(291.28,201.80) --
	(291.63,201.80) --
	(291.81,203.34) --
	(291.99,204.38) --
	(292.17,204.63) --
	(292.35,204.18) --
	(292.52,204.44) --
	(293.06,204.50) --
	(293.23,204.04) --
	(293.41,203.80) --
	(293.59,203.97) --
	(293.77,204.13) --
	(294.30,204.37) --
	(294.48,204.82) --
	(294.66,204.63) --
	(294.83,205.43) --
	(295.01,205.17) --
	(295.55,205.25) --
	(295.72,205.46) --
	(295.90,205.35) --
	(296.08,204.97) --
	(296.26,204.77) --
	(296.79,204.64) --
	(296.97,204.83) --
	(297.15,205.15) --
	(297.32,205.09) --
	(297.50,204.66) --
	(298.04,206.05) --
	(298.21,206.27) --
	(298.39,206.43) --
	(298.57,206.58) --
	(298.75,206.28) --
	(299.28,207.02) --
	(299.46,207.15) --
	(299.64,207.58) --
	(299.81,207.14) --
	(299.99,207.03) --
	(300.52,206.64) --
	(300.70,206.86) --
	(300.88,207.39) --
	(301.06,206.99) --
	(301.24,206.36) --
	(301.77,206.72) --
	(301.95,206.81) --
	(302.12,206.68) --
	(302.30,207.01) --
	(302.48,206.96) --
	(303.01,204.04) --
	(303.19,204.23) --
	(303.37,204.37) --
	(303.55,204.47) --
	(303.72,204.40) --
	(304.26,205.17) --
	(304.44,205.32) --
	(304.61,205.12) --
	(304.79,205.45) --
	(304.97,206.07) --
	(305.50,206.41) --
	(305.68,206.92) --
	(305.86,206.65) --
	(306.04,206.64) --
	(306.21,206.56) --
	(306.75,206.40) --
	(306.93,205.76) --
	(307.10,205.39) --
	(307.28,205.63) --
	(307.46,205.34) --
	(307.99,205.58) --
	(308.17,205.34) --
	(308.35,205.42) --
	(308.53,205.56) --
	(308.70,205.82) --
	(309.06,205.82) --
	(309.24,206.35) --
	(309.41,207.13) --
	(309.59,207.26) --
	(309.77,207.09) --
	(309.95,206.81) --
	(310.48,206.87) --
	(310.66,207.12) --
	(310.84,206.86) --
	(311.02,206.58) --
	(311.19,206.41) --
	(311.73,206.15) --
	(311.90,205.91) --
	(312.08,206.60) --
	(312.26,205.94) --
	(312.44,206.32) --
	(312.97,206.34) --
	(313.15,206.24) --
	(313.33,206.35) --
	(313.50,206.74) --
	(313.68,206.77) --
	(314.22,207.59) --
	(314.39,207.45) --
	(314.57,207.91) --
	(314.75,207.40) --
	(314.93,207.60) --
	(315.46,207.70) --
	(315.64,207.50) --
	(315.82,207.00) --
	(315.99,206.37) --
	(316.17,206.49) --
	(316.70,206.43) --
	(316.88,206.42) --
	(317.06,206.81) --
	(317.24,207.16) --
	(317.42,207.27) --
	(317.95,207.40) --
	(318.13,207.40) --
	(318.31,207.67) --
	(318.48,207.76) --
	(318.66,207.57) --
	(319.19,207.25) --
	(319.37,207.14) --
	(319.55,206.76) --
	(319.73,205.40) --
	(319.91,205.82) --
	(320.44,205.11) --
	(320.62,204.37) --
	(320.79,204.72) --
	(320.97,204.17) --
	(321.15,203.99) --
	(321.68,204.96) --
	(321.86,204.05) --
	(322.04,203.52) --
	(322.22,203.19) --
	(322.39,202.43) --
	(322.93,202.14) --
	(323.11,202.11) --
	(323.28,201.93) --
	(323.46,202.23) --
	(323.64,202.32) --
	(324.17,202.51) --
	(324.35,202.69) --
	(324.53,202.39) --
	(324.71,202.29) --
	(324.88,202.48) --
	(325.42,201.15) --
	(325.60,201.09) --
	(325.77,201.22) --
	(325.95,201.27) --
	(326.13,201.34) --
	(326.66,201.42) --
	(326.84,201.77) --
	(327.02,201.94) --
	(327.20,202.06) --
	(327.37,202.56) --
	(327.91,202.47) --
	(328.08,202.31) --
	(328.26,202.18) --
	(328.44,202.07) --
	(328.62,202.09) --
	(329.15,201.97) --
	(329.33,202.12) --
	(329.51,201.90) --
	(329.68,201.49) --
	(329.86,201.83) --
	(330.40,201.06) --
	(330.57,201.09) --
	(330.75,200.92) --
	(330.93,199.86) --
	(331.11,199.70) --
	(331.64,198.37) --
	(331.82,198.79) --
	(332.00,198.41) --
	(332.17,198.62) --
	(332.35,198.95) --
	(332.89,198.63) --
	(333.06,199.12) --
	(333.24,199.42) --
	(333.42,199.66) --
	(333.60,199.69) --
	(333.95,199.69) --
	(334.13,199.21) --
	(334.31,199.08) --
	(334.49,198.97) --
	(334.66,199.20) --
	(334.84,198.60) --
	(335.37,197.18) --
	(335.55,197.60) --
	(335.73,197.47) --
	(335.91,197.16) --
	(336.09,196.41) --
	(336.62,195.66) --
	(336.80,195.41) --
	(336.98,195.81) --
	(337.15,195.41) --
	(337.33,194.81) --
	(337.86,194.72) --
	(338.04,194.27) --
	(338.22,195.05) --
	(338.40,194.72) --
	(338.58,194.94) --
	(338.93,194.94) --
	(339.11,194.88) --
	(339.29,194.74) --
	(339.46,194.93) --
	(339.64,194.88) --
	(339.82,194.76) --
	(340.35,194.20) --
	(340.53,194.56) --
	(340.71,195.21) --
	(340.89,195.20) --
	(341.06,194.92) --
	(341.60,195.35) --
	(341.78,195.13) --
	(341.95,194.52) --
	(342.13,194.77) --
	(342.31,194.12) --
	(342.84,194.07) --
	(343.02,194.13) --
	(343.20,193.47) --
	(343.38,193.65) --
	(343.55,193.23) --
	(344.09,193.21) --
	(344.27,193.04) --
	(344.44,192.78) --
	(344.62,192.77) --
	(344.80,192.94) --
	(345.33,192.85) --
	(345.51,193.03) --
	(345.69,193.04) --
	(345.87,193.05) --
	(346.04,193.03) --
	(346.58,185.24) --
	(346.75,183.51) --
	(346.93,182.14) --
	(347.11,183.17) --
	(347.29,183.35) --
	(347.82,185.02) --
	(348.00,185.27) --
	(348.18,185.77) --
	(348.35,185.86) --
	(348.53,185.92) --
	(349.07,185.35) --
	(349.24,185.60) --
	(349.42,185.54) --
	(349.60,185.65) --
	(349.78,185.58) --
	(350.31,185.55) --
	(350.49,185.84) --
	(350.67,185.91) --
	(350.84,185.99) --
	(351.02,185.67) --
	(351.56,185.41) --
	(351.73,185.44) --
	(351.91,185.01) --
	(352.09,185.67) --
	(352.27,186.83) --
	(352.80,186.56) --
	(352.98,185.94) --
	(353.16,186.55) --
	(353.33,185.64) --
	(353.51,185.45) --
	(354.04,185.16) --
	(354.22,185.64) --
	(354.40,185.43) --
	(354.58,185.21) --
	(354.76,185.19) --
	(355.29,185.07) --
	(355.47,185.04) --
	(355.64,184.91) --
	(355.82,184.66) --
	(356.00,184.35) --
	(356.36,184.35) --
	(356.53,184.37) --
	(356.71,184.17) --
	(356.89,184.17) --
	(357.07,184.09) --
	(357.25,183.95) --
	(357.78,179.48) --
	(357.96,180.06) --
	(358.13,179.60) --
	(358.31,179.60) --
	(358.49,179.80) --
	(359.02,180.40) --
	(359.20,178.72) --
	(359.38,178.41) --
	(359.56,178.24) --
	(359.73,178.29) --
	(360.27,177.69) --
	(360.45,177.17) --
	(360.62,177.09) --
	(360.80,177.05) --
	(360.98,176.81) --
	(361.51,176.65) --
	(361.69,176.77) --
	(361.87,176.71) --
	(362.05,176.71) --
	(362.22,176.67) --
	(362.76,178.46) --
	(362.94,179.23) --
	(363.11,180.37) --
	(363.29,182.35) --
	(363.47,183.35) --
	(364.00,183.96) --
	(364.18,183.50) --
	(364.36,184.61) --
	(364.54,184.90) --
	(364.71,184.35) --
	(365.25,184.32) --
	(365.42,184.17) --
	(365.60,184.49) --
	(365.78,184.18) --
	(365.96,184.65) --
	(366.49,184.77) --
	(366.67,184.99) --
	(366.85,185.04) --
	(367.02,185.01) --
	(367.20,185.09) --
	(367.74,184.94) --
	(367.91,184.83) --
	(368.09,185.14) --
	(368.27,185.59) --
	(368.45,185.20) --
	(368.98,184.01) --
	(369.16,183.30) --
	(369.34,183.34) --
	(369.51,183.68) --
	(369.69,183.41) --
	(370.23,183.40) --
	(370.40,183.64) --
	(370.58,183.53) --
	(370.76,183.58) --
	(370.94,183.56) --
	(371.47,183.54) --
	(371.65,183.33) --
	(371.83,183.16) --
	(372.00,182.98) --
	(372.18,182.57) --
	(372.71,182.74) --
	(372.89,182.82) --
	(373.07,182.75) --
	(373.25,182.76) --
	(373.43,183.25) --
	(373.78,183.25) --
	(373.96,183.58) --
	(374.14,184.83) --
	(374.31,184.44) --
	(374.49,184.93) --
	(374.67,185.14) --
	(375.20,185.62) --
	(375.38,187.27) --
	(375.56,187.26) --
	(375.74,187.27) --
	(375.92,187.36) --
	(376.45,188.21) --
	(376.63,187.79) --
	(376.80,187.61) --
	(376.98,187.46) --
	(377.16,187.79) --
	(377.69,187.65) --
	(377.87,187.61) --
	(378.05,187.38) --
	(378.23,187.92) --
	(378.40,187.50) --
	(378.94,188.02) --
	(379.12,187.25) --
	(379.29,186.70) --
	(379.47,186.53) --
	(379.65,186.81) --
	(380.18,187.27) --
	(380.36,188.08) --
	(380.54,187.63) --
	(380.72,187.46) --
	(380.89,187.35) --
	(381.43,187.52) --
	(381.60,187.16) --
	(381.78,186.88) --
	(381.96,186.57) --
	(382.14,186.31) --
	(382.67,186.46) --
	(382.85,186.59) --
	(383.03,186.57) --
	(383.21,186.49) --
	(383.38,186.77) --
	(383.92,183.91) --
	(384.09,184.10) --
	(384.27,183.57) --
	(384.45,183.71) --
	(384.63,184.07) --
	(385.16,184.07) --
	(385.34,184.39) --
	(385.52,183.81) --
	(385.69,183.95) --
	(385.87,183.77) --
	(386.41,183.24) --
	(386.58,183.42) --
	(386.76,183.42) --
	(386.94,183.71) --
	(387.12,183.68) --
	(387.65,182.78) --
	(387.83,183.18) --
	(388.01,183.32) --
	(388.18,183.81) --
	(388.36,183.86) --
	(388.90,183.86) --
	(389.07,184.03) --
	(389.25,183.88) --
	(389.43,184.04) --
	(389.61,184.24) --
	(390.14,184.68) --
	(390.32,183.98) --
	(390.50,183.69) --
	(390.67,182.97) --
	(390.85,182.47) --
	(391.38,182.34) --
	(391.56,181.74) --
	(391.74,181.52) --
	(391.92,181.92) --
	(392.10,181.63) --
	(392.63,181.46) --
	(392.81,181.44) --
	(392.98,181.58) --
	(393.16,181.43) --
	(393.34,181.67) --
	(393.87,181.60) --
	(394.05,181.43) --
	(394.23,181.42) --
	(394.41,181.40) --
	(394.58,181.34) --
	(395.12,180.64) --
	(395.30,180.79) --
	(395.47,180.79) --
	(395.65,180.21) --
	(395.83,180.79) --
	(396.36,180.57) --
	(396.54,180.65) --
	(396.72,180.80) --
	(396.90,180.96) --
	(397.07,181.06) --
	(397.61,181.50) --
	(397.79,180.46) --
	(397.96,180.04) --
	(398.14,179.42) --
	(398.32,179.18) --
	(398.67,179.18) --
	(398.85,178.51) --
	(399.03,179.29) --
	(399.21,178.95) --
	(399.39,179.23) --
	(399.56,179.22) --
	(400.10,179.33) --
	(400.27,179.32) --
	(400.45,179.19) --
	(400.63,179.36) --
	(400.81,179.03) --
	(401.34,176.83) --
	(401.52,177.97) --
	(401.70,178.63) --
	(401.88,178.21) --
	(402.05,177.74) --
	(402.59,177.24) --
	(402.76,177.67) --
	(402.94,178.51) --
	(403.12,179.64) --
	(403.30,180.03) --
	(403.65,180.03) --
	(403.83,180.22) --
	(404.01,179.66) --
	(404.19,179.26) --
	(404.36,178.55) --
	(404.54,178.22) --
	(405.08,177.92) --
	(405.25,177.94) --
	(405.43,177.81) --
	(405.61,177.25) --
	(405.79,177.05) --
	(406.32,175.77) --
	(406.50,175.71) --
	(406.68,176.17) --
	(406.85,176.22) --
	(407.03,175.68) --
	(407.56,174.15) --
	(407.74,174.78) --
	(407.92,174.92) --
	(408.10,174.59) --
	(408.28,175.60) --
	(408.81,175.25) --
	(408.99,176.53) --
	(409.17,177.49) --
	(409.34,177.56) --
	(409.52,178.10) --
	(410.05,177.90) --
	(410.23,177.86) --
	(410.41,178.03) --
	(410.59,177.18) --
	(410.77,176.87) --
	(411.30,179.56) --
	(411.48,178.37) --
	(411.65,177.57) --
	(411.83,177.40) --
	(412.01,176.35) --
	(412.54,176.60) --
	(412.72,176.91) --
	(412.90,176.62) --
	(413.08,176.52) --
	(413.25,176.49) --
	(413.79,176.49) --
	(413.97,175.34) --
	(414.14,175.20) --
	(414.32,175.67) --
	(414.50,175.42) --
	(415.03,175.61) --
	(415.21,175.54) --
	(415.39,175.39) --
	(415.57,175.34) --
	(415.74,175.30) --
	(416.28,169.15) --
	(416.46,168.47) --
	(416.63,168.86) --
	(416.81,169.47) --
	(416.99,168.98) --
	(417.52,168.73) --
	(417.70,169.66) --
	(417.88,170.27) --
	(418.06,170.34) --
	(418.23,170.09) --
	(418.77,170.12) --
	(418.94,169.74) --
	(419.12,169.48) --
	(419.30,169.25) --
	(419.48,168.82) --
	(420.01,168.54) --
	(420.19,168.51) --
	(420.37,168.23) --
	(420.54,168.28) --
	(420.72,168.37) --
	(421.08,168.37) --
	(421.26,168.48) --
	(421.43,168.00) --
	(421.61,168.02) --
	(421.79,167.84) --
	(421.97,167.42) --
	(422.50,173.88) --
	(422.68,175.53) --
	(422.86,175.15) --
	(423.03,173.91) --
	(423.21,174.58) --
	(423.75,174.31) --
	(423.92,173.80) --
	(424.10,173.07) --
	(424.28,172.76) --
	(424.46,173.07) --
	(424.99,173.30) --
	(425.17,173.33) --
	(425.35,173.21) --
	(425.52,173.47) --
	(425.70,173.86) --
	(426.23,174.11) --
	(426.41,173.21) --
	(426.59,173.81) --
	(426.77,173.94) --
	(426.95,174.13) --
	(427.48,178.21) --
	(427.66,178.07) --
	(427.84,178.08) --
	(428.01,179.07) --
	(428.19,178.90) --
	(428.72,178.93) --
	(428.90,178.60) --
	(429.08,177.39) --
	(429.26,177.40) --
	(429.44,176.80) --
	(429.97,176.73) --
	(430.15,176.38) --
	(430.32,176.64) --
	(430.50,176.74) --
	(430.68,176.80) --
	(431.21,176.56) --
	(431.39,176.73) --
	(431.57,176.66) --
	(431.75,176.48) --
	(431.92,176.21) --
	(432.46,175.81) --
	(432.64,176.12) --
	(432.81,175.84) --
	(432.99,175.76) --
	(433.17,176.07) --
	(433.70,177.65) --
	(433.88,177.42) --
	(434.06,176.95) --
	(434.24,175.96) --
	(434.41,176.80) --
	(434.95,176.77) --
	(435.13,176.54) --
	(435.30,175.87) --
	(435.48,175.58) --
	(435.66,175.26) --
	(436.19,175.29) --
	(436.37,175.03) --
	(436.55,175.19) --
	(436.73,174.89) --
	(436.90,174.90) --
	(437.44,175.06) --
	(437.61,174.98) --
	(437.79,175.04) --
	(437.97,175.02) --
	(438.15,174.81) --
	(438.68,178.00) --
	(438.86,177.93) --
	(439.04,177.15) --
	(439.21,177.16) --
	(439.39,177.12) --
	(439.75,177.12) --
	(439.93,176.86) --
	(440.10,177.16) --
	(440.28,177.08) --
	(440.46,177.46) --
	(440.64,177.34) --
	(441.17,177.26) --
	(441.35,177.43) --
	(441.53,177.62) --
	(441.70,177.50) --
	(441.88,177.62) --
	(442.42,177.95) --
	(442.59,178.18) --
	(442.77,178.40) --
	(442.95,178.43) --
	(443.13,178.67) --
	(443.66,182.37) --
	(443.84,181.97) --
	(444.02,182.17) --
	(444.19,182.18) --
	(444.37,181.58) --
	(444.90,182.32) --
	(445.08,182.49) --
	(445.26,182.36) --
	(445.44,182.40) --
	(445.62,182.09) --
	(446.15,181.56) --
	(446.33,181.55) --
	(446.50,181.62) --
	(446.68,181.92) --
	(446.86,182.02) --
	(447.39,181.92) --
	(447.57,181.72) --
	(447.75,181.12) --
	(447.93,181.47) --
	(448.11,181.28) --
	(448.64,181.46) --
	(448.82,181.40) --
	(448.99,181.55) --
	(449.17,181.50) --
	(449.35,181.56) --
	(449.88,177.42) --
	(450.06,177.29) --
	(450.24,177.08) --
	(450.42,177.18) --
	(450.59,176.48) --
	(451.13,176.91) --
	(451.31,177.16) --
	(451.48,177.34) --
	(451.66,177.78) --
	(451.84,178.22) --
	(452.37,178.34) --
	(452.55,178.15) --
	(452.73,178.27) --
	(452.91,178.11) --
	(453.08,178.39) --
	(453.62,178.39) --
	(453.80,178.42) --
	(453.97,178.61) --
	(454.15,178.61) --
	(454.33,178.48) --
	(454.86,184.29) --
	(455.04,183.85) --
	(455.22,184.22) --
	(455.40,184.02) --
	(455.57,185.03) --
	(456.11,184.90) --
	(456.28,184.99) --
	(456.46,185.23) --
	(456.64,185.51) --
	(456.82,186.34) --
	(457.35,186.42) --
	(457.53,186.66) --
	(457.71,186.36) --
	(457.88,186.15) --
	(458.06,186.42) --
	(458.60,186.53) --
	(458.77,186.82) --
	(458.95,186.70) --
	(459.13,186.73) --
	(459.31,186.67) --
	(459.84,190.11) --
	(460.02,188.99) --
	(460.20,188.45) --
	(460.37,188.49) --
	(460.55,188.49) --
	(461.09,188.55) --
	(461.26,185.56) --
	(461.44,185.01) --
	(461.62,186.76) --
	(461.80,188.16) --
	(462.33,188.40) --
	(462.51,189.44) --
	(462.69,189.40) --
	(462.86,189.25) --
	(463.04,188.72) --
	(463.40,188.72) --
	(463.57,187.87) --
	(463.75,187.84) --
	(463.93,187.93) --
	(464.11,187.75) --
	(464.29,187.70) --
	(464.82,187.78) --
	(465.00,187.82) --
	(465.17,188.04) --
	(465.35,188.06) --
	(465.53,188.00) --
	(466.06,186.85) --
	(466.24,186.78) --
	(466.42,185.71) --
	(466.60,186.81) --
	(466.78,187.47) --
	(467.31,188.60) --
	(467.49,188.58) --
	(467.66,188.20) --
	(467.84,187.74) --
	(468.02,187.56) --
	(468.38,187.56) --
	(468.55,186.41) --
	(468.73,186.69) --
	(468.91,186.77) --
	(469.09,186.72) --
	(469.26,186.88) --
	(469.80,186.74) --
	(469.98,186.73) --
	(470.15,186.55) --
	(470.33,186.57) --
	(470.51,187.16) --
	(471.04,186.77) --
	(471.22,187.11) --
	(471.40,186.91) --
	(471.58,186.92) --
	(471.75,187.13) --
	(472.29,187.57) --
	(472.47,187.70) --
	(472.64,187.47) --
	(472.82,187.25) --
	(473.00,187.53) --
	(473.53,187.82) --
	(473.71,187.89) --
	(473.89,188.41) --
	(474.07,188.99) --
	(474.24,189.25) --
	(474.78,189.18) --
	(474.95,189.48) --
	(475.13,189.62) --
	(475.31,189.79) --
	(475.49,189.68) --
	(476.02,191.10) --
	(476.20,190.91) --
	(476.38,190.89) --
	(476.55,190.81) --
	(476.73,190.86) --
	(477.27,190.68) --
	(477.44,190.51) --
	(477.62,189.59) --
	(477.80,188.42) --
	(477.98,188.71) --
	(478.51,189.17) --
	(478.69,189.35) --
	(478.87,189.42) --
	(479.04,190.12) --
	(479.22,190.91) --
	(479.76,190.67) --
	(479.93,190.67) --
	(480.11,190.67) --
	(480.29,190.91) --
	(480.47,190.61) --
	(481.00,190.61) --
	(481.18,190.67) --
	(481.36,190.50) --
	(481.53,190.60) --
	(481.71,190.96) --
	(482.24,194.68) --
	(482.42,194.77) --
	(482.60,195.65) --
	(482.78,196.24) --
	(482.96,196.38) --
	(483.49,197.18) --
	(483.67,197.63) --
	(483.84,198.44) --
	(484.02,198.33) --
	(484.20,197.96) --
	(484.73,197.46) --
	(484.91,197.27) --
	(485.09,197.13) --
	(485.27,197.32) --
	(485.45,197.72) --
	(485.98,197.74) --
	(486.16,197.75) --
	(486.33,197.91) --
	(486.51,197.95) --
	(486.69,197.96) --
	(487.05,197.96) --
	(487.22,201.43) --
	(487.40,202.67) --
	(487.58,202.95) --
	(487.76,205.05) --
	(487.93,205.22) --
	(488.47,207.12) --
	(488.65,207.08) --
	(488.82,208.07) --
	(489.00,208.79) --
	(489.18,209.01) --
	(489.71,208.58) --
	(489.89,208.16) --
	(490.07,208.62) --
	(490.25,208.86) --
	(490.42,209.01) --
	(490.96,208.51) --
	(491.13,208.52) --
	(491.31,208.87) --
	(491.49,208.95) --
	(491.67,209.04) --
	(492.20,210.89) --
	(492.38,211.71) --
	(492.56,213.95) --
	(492.74,214.51) --
	(492.91,214.92) --
	(493.27,214.92) --
	(493.45,216.19) --
	(493.62,215.15) --
	(493.80,215.56) --
	(493.98,215.66) --
	(494.16,215.99) --
	(494.69,215.99) --
	(494.87,217.80) --
	(495.05,217.79) --
	(495.22,217.95) --
	(495.40,218.17) --
	(495.94,218.36) --
	(496.11,218.11) --
	(496.29,218.22) --
	(496.47,218.07) --
	(496.65,218.20) --
	(497.18,218.03) --
	(497.36,218.14) --
	(497.54,218.14) --
	(497.71,217.98) --
	(497.89,218.03) --
	(498.43,220.20) --
	(498.60,220.33) --
	(498.78,220.75) --
	(498.96,221.08) --
	(499.14,221.87) --
	(499.67,222.51) --
	(499.85,222.65) --
	(500.03,223.05) --
	(500.20,223.79) --
	(500.38,223.46) --
	(500.91,224.13) --
	(501.09,223.83) --
	(501.27,223.83) --
	(501.45,222.78) --
	(501.63,222.29) --
	(502.16,223.25) --
	(502.34,223.26) --
	(502.51,223.31) --
	(502.69,223.41) --
	(502.87,223.24) --
	(503.40,223.26) --
	(503.58,224.56) --
	(503.76,225.15) --
	(503.94,226.63) --
	(504.11,227.37) --
	(504.47,227.37) --
	(504.65,228.16) --
	(504.83,228.32) --
	(505.00,228.62) --
	(505.18,228.76) --
	(505.36,229.09) --
	(505.89,229.32) --
	(506.07,229.17) --
	(506.25,228.74) --
	(506.43,228.26) --
	(506.60,228.84) --
	(507.14,229.47) --
	(507.32,229.56) --
	(507.49,229.85) --
	(507.67,229.88) --
	(507.85,229.87) --
	(508.38,236.71) --
	(508.56,236.88) --
	(508.74,238.50) --
	(508.92,240.61) --
	(509.09,243.31) --
	(509.63,245.85) --
	(509.80,250.38) --
	(509.98,244.20) --
	(510.16,243.40) --
	(510.34,242.84) --
	(510.87,245.01) --
	(511.05,245.39) --
	(511.23,245.47) --
	(511.41,245.23) --
	(511.58,244.57) --
	(512.12,244.28) --
	(512.29,243.44) --
	(512.47,243.02) --
	(512.65,242.36) --
	(512.83,242.78) --
	(513.36,244.02) --
	(513.54,243.48) --
	(513.72,243.24) --
	(513.89,242.99) --
	(514.07,243.36) --
	(514.61,220.00) --
	(514.78,221.28) --
	(514.96,224.07) --
	(515.14,223.86) --
	(515.32,223.88) --
	(515.85,226.42) --
	(516.03,224.86) --
	(516.21,222.38) --
	(516.38,222.45) --
	(516.56,221.53) --
	(517.09,221.73) --
	(517.27,222.80) --
	(517.45,223.24) --
	(517.63,223.59) --
	(517.81,224.04) --
	(518.34,224.62) --
	(518.52,225.59) --
	(518.70,225.67) --
	(518.87,225.17) --
	(519.05,224.74) --
	(519.58,218.23) --
	(519.76,212.28) --
	(519.94,216.78) --
	(520.12,217.26) --
	(520.30,216.24) --
	(520.83,216.59) --
	(521.01,219.05) --
	(521.18,220.53) --
	(521.36,220.84) --
	(521.54,220.76) --
	(522.07,221.38) --
	(522.25,222.74) --
	(522.43,222.99) --
	(522.61,224.67) --
	(522.78,224.45) --
	(523.32,224.32) --
	(523.50,224.58) --
	(523.67,224.41) --
	(523.85,223.14) --
	(524.03,222.96) --
	(524.56,222.53) --
	(524.74,220.99) --
	(524.92,221.71) --
	(525.10,221.70) --
	(525.27,221.39) --
	(525.81,215.77) --
	(525.99,219.30) --
	(526.16,221.52) --
	(526.34,223.51) --
	(526.52,222.24) --
	(527.05,221.87) --
	(527.23,220.91) --
	(527.41,221.56) --
	(527.59,224.49) --
	(527.76,226.09) --
	(528.12,226.09) --
	(528.30,226.68) --
	(528.47,228.70) --
	(528.65,228.49) --
	(528.83,228.00) --
	(529.01,228.57) --
	(529.54,228.96) --
	(529.72,229.40) --
	(529.90,229.99) --
	(530.07,230.36) --
	(530.25,230.50) --
	(530.79,233.10) --
	(530.96,232.04) --
	(531.14,232.60) --
	(531.32,232.12) --
	(531.50,233.41) --
	(532.03,233.32) --
	(532.21,234.27) --
	(532.39,234.62) --
	(532.56,234.69) --
	(532.74,235.30) --
	(533.28,235.66) --
	(533.45,234.62) --
	(533.63,233.85) --
	(533.81,233.76) --
	(533.99,234.16) --
	(534.34,234.16) --
	(534.52,234.44) --
	(534.70,235.28) --
	(534.88,235.71) --
	(535.05,236.72) --
	(535.23,236.40) --
	(535.76,248.49) --
	(535.94,258.11) --
	(536.12,272.22) --
	(536.30,263.36) --
	(536.48,272.58) --
	(537.01,272.14) --
	(537.19,273.34) --
	(537.37,270.53) --
	(537.54,265.32) --
	(537.72,265.20) --
	(538.25,264.29) --
	(538.43,261.61) --
	(538.61,258.06) --
	(538.79,258.39) --
	(538.97,259.60) --
	(539.50,258.98) --
	(539.68,259.58) --
	(539.85,260.18) --
	(540.03,259.97) --
	(540.21,260.00) --
	(540.74,252.09) --
	(540.92,251.34) --
	(541.10,251.60) --
	(541.28,252.16) --
	(541.45,250.99) --
	(541.99,250.76) --
	(542.17,255.42) --
	(542.34,255.55) --
	(542.52,254.10) --
	(542.70,256.26) --
	(543.23,256.95) --
	(543.41,259.97) --
	(543.59,259.92) --
	(543.77,260.31) --
	(543.94,260.39) --
	(544.48,260.50) --
	(544.66,260.46) --
	(544.83,260.85) --
	(545.01,260.84) --
	(545.19,260.98) --
	(545.54,260.98) --
	(545.72,261.23) --
	(545.90,261.37) --
	(546.08,261.54) --
	(546.26,261.70) --
	(546.43,261.50) --
	(546.97,261.63) --
	(547.14,255.91) --
	(547.32,259.63) --
	(547.50,261.26) --
	(547.68,261.01) --
	(548.03,261.01) --
	(548.21,259.81) --
	(548.39,260.24) --
	(548.57,261.11) --
	(548.74,262.91);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (535.05, 58.21) -- (535.05,283.58);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 41.58, 99.64) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 41.58,159.53) {32};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 41.58,219.41) {128};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (135.70, 44.44) {2016};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (265.67, 44.44) {2018};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (395.47, 44.44) {2020};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (525.45, 44.44) {2022};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.60] at ( 16.52,170.89) {Prices EUR};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{56,141,59}

\path[draw=drawColor,line width= 2.3pt,line join=round] (207.31, 18.23) -- (218.87, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{255,159,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (265.67, 18.23) -- (277.23, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{25,118,210}

\path[draw=drawColor,line width= 2.3pt,line join=round] (313.18, 18.23) -- (324.74, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{93,63,55}

\path[draw=drawColor,line width= 2.3pt,line join=round] (374.72, 18.23) -- (386.28, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (228.32, 13.82) {EUA};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (286.67, 13.82) {Oil};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (334.19, 13.82) {NGas};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (395.73, 13.82) {Coal};
\end{scope}
\end{tikzpicture}


==> anc/model5-names.bst <==
%%
%% This is file `model5-names.bst'  (Version 2.0),
%% 
%% Copyright 2009-2012 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%%
%% $Id: model5-names.bst 214 2012-10-22 07:34:19Z rishi $
%%
%% $URL: http://lenova.river-valley.com/svn/elsbst/trunk/New-Model-5/model5-names.bst $
%%
%%

ENTRY
  { address
    author
    booktitle
    chapter
    collaboration
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    url
    doi
    eprint
    pubmed
  }
  {}
  { label extra.label sort.label short.list }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

STRINGS { urlprefix doiprefix eprintprefix pubmedprefix }

FUNCTION {init.web.variables}
{
 "\URLprefix "     'urlprefix :=
 "\DOIprefix"      'doiprefix :=
 "\ArXivprefix  "   'eprintprefix :=
 "\Pubmedprefix "  'pubmedprefix :=
}

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}
STRINGS { s t}
FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { " " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}
FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}
FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}
FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}
FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}
FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}
FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}
FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}
FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}
FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}
FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\it " swap$ * "\/}" * }
  if$
}
FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$
}

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }
 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "\&"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "eds." }

FUNCTION {bbl.editor}
{ "ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "ed." }

FUNCTION {bbl.volume}
{ "volume" }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "number" }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "chapter" }

FUNCTION {bbl.techrep}
{ "Technical Report" }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"January"}

MACRO {feb} {"February"}

MACRO {mar} {"March"}

MACRO {apr} {"April"}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"August"}

MACRO {sep} {"September"}

MACRO {oct} {"October"}

MACRO {nov} {"November"}

MACRO {dec} {"December"}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ pop$
        }
        { swap$
          "\bibinfo{" swap$ * "}{" * swap$ * "}" *
        }
      if$
    }
  if$
}
FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }
        { swap$
          pop$
        }
      if$
    }
  if$
}
STRINGS  { bibinfo}
INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}{, f.}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.names.ed}
{
  'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {

                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
    duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
}


FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$ }

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      " " *
      get.bbl.editor
      capitalize
   "(" swap$ * ")" *
      *
    }
  if$
}
FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$
    { "t" change.case$ }
  if$
  "title" bibinfo.check
}
FUNCTION {format.full.names}
{'s :=
 "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}" format.name$
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.editor.key.full}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.full.names }
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {author.key.full}
{ author empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {editor.key.full}
{ editor empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { editor format.full.names }
  if$
}

FUNCTION {make.full.names}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.full
    { type$ "proceedings" =
        'editor.key.full
        'author.key.full
      if$
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem[{" write$
  label write$
  ")" make.full.names duplicate$ short.list =
     { pop$ }
     { * }
   if$
  "}]{" * write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in capitalize
  "" *
  " " * }

FUNCTION {format.date}
{ year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  before.all 'output.state :=
  " (" swap$ * ")" *
}
FUNCTION {format.btitle}
{ title "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
    }
  if$
}
FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}
FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.prefix
      "volume" bibinfo.check * *
      series "series" bibinfo.check
      duplicate$ empty$ 'pop$
        { swap$ bbl.of space.word * swap$
          emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}
FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { series empty$
            { number "number" bibinfo.check }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.prefix "number" bibinfo.check * *
          bbl.in space.word *
          series "series" bibinfo.check *
        }
      if$
    }
      if$
    }
    { "" }
  if$
}
FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state mid.sentence =
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      " " * bbl.edition *
   "(" swap$ * ")" *
     }
  if$
}
INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}
FUNCTION {format.pages}
{ pages duplicate$ empty$ 'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }
        {
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
     "(" swap$ * ")" *
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        {
          ", " *
          swap$
          n.dashify
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}
FUNCTION {format.vol.num.pages}
{ volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  emphasize
  format.journal.pages
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ". " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle "booktitle" bibinfo.check
  emphasize
}
FUNCTION {format.in.ed.booktitle}
{ format.booktitle duplicate$ empty$ 'skip$
    {
      editor "editor" format.names.ed duplicate$ empty$ 'pop$
        {
          " " *
          get.bbl.editor
          capitalize
          "(" swap$ * "), " *
          * swap$
          * }
      if$
      word.in swap$ *
    }
  if$
}
FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}
FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}
FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      capitalize
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}
FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address empty$ t empty$ and
    'skip$
    {
      address "address" bibinfo.check *
      t empty$
        'skip$
        { address empty$
            'skip$
            { ": " * }
          if$
          t *
        }
      if$
    }
  if$
}
FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {print.url}
 {url duplicate$ empty$
   { pop$ "" }
   { new.sentence
     urlprefix "\url{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.doi}
 {doi duplicate$ empty$
   { pop$ "" }
   { new.sentence
     doiprefix "\doi{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.eprint}
 {eprint duplicate$ empty$
   { pop$ "" }
   { new.sentence
     duplicate$ "\href{http://arxiv.org/abs/" swap$ * "}{\tt arXiv:" * swap$ * "}" *
   }
   if$
 }

FUNCTION {print.pubmed}
 {pubmed duplicate$ empty$
   { pop$ "" }
   { new.sentence
     pubmedprefix "\Pubmed{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {webpage}
{ "%Type = Webpage" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  author empty$
  {
    format.title "title" output.check
    new.block
    format.date "year" output.check
    date.block
  }
  {
    format.date "year" output.check
    date.block
    format.title "title" output.check
    new.block
}
  if$
  print.url output
  fin.entry
}

FUNCTION {article}
{ "%Type = Article" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    {
      journal
      "journal" bibinfo.check
      emphasize
      "journal" output.check
      ", " *
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  new.block
  format.note output
  fin.entry
}

FUNCTION {book}
{ "%Type = Book" write$
  output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      new.sentence
      format.number.series output
      format.edition output
      new.block
      format.publisher.address output
    }
    {
      new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {booklet}
{ "%Type = booklet" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ "%Type = Inbook" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}


FUNCTION {incollection}
{ "%Type = Incollection" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inproceedings}
{ "%Type = Inproceedings" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.pages output
      new.block
      publisher empty$
        { format.organization.address output }
        { organization "organization" bibinfo.check output
          format.publisher.address output
        }
      if$
      format.bvolume output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ "%Type = Manual" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  organization address new.block.checkb
  organization "organization" bibinfo.check output
  address "address" bibinfo.check output
  format.edition output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {mastersthesis}
{ "%Type = Masterthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.mthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {misc}
{ "%Type = Misc" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title output
  new.block
  howpublished "howpublished" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {phdthesis}
{ "%Type = Phdthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {proceedings}
{ "%Type = Proceedings" write$
  output.bibitem
  format.editors output
  editor format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  format.bvolume output
  new.sentence
  format.number.series output
  publisher empty$
    { format.organization.address output }
    { organization "organization" bibinfo.check output
      format.publisher.address output
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {techreport}
{ "%Type = Techreport" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {unpublished}
{ "%Type = Unpublished" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }
READ
FUNCTION {sortify}
{ purify$
  "l" change.case$
}
INTEGERS { len }
FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}
FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  s #1 "{vv~}{ll}" format.name$
  s num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * s #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{ calc.short.authors
  short.list
  "("
  *
  year duplicate$ empty$
  short.list key field.or.null = or
     { pop$ "" }
     'skip$
  if$
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}{  f{ }}{  jj{ }}"
      format.name$ 't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            { t sortify * }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}
FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}
FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}
SORT
STRINGS { last.label next.extra }
INTEGERS { last.extra.num number.label }
FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}
FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}
FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}
EXECUTE {initialize.extra.label.stuff}
ITERATE {forward.pass}
REVERSE {reverse.pass}
FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}
ITERATE {bib.sort.order}
SORT
FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{" number.label int.to.str$ * "}" *
  write$ newline$
  "\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi"
  write$ newline$
  "\providecommand{\url}[1]{\texttt{#1}}"
  write$ newline$
  "\providecommand{\href}[2]{#2}"
  write$ newline$
  "\providecommand{\path}[1]{#1}"
  write$ newline$
  "\providecommand{\DOIprefix}{doi:}"
  write$ newline$
  "\providecommand{\ArXivprefix}{arXiv:}"
  write$ newline$
  "\providecommand{\URLprefix}{URL: }"
  write$ newline$
  "\providecommand{\Pubmedprefix}{pmid:}"
  write$ newline$
  "\providecommand{\doi}[1]{\href{http://dx.doi.org/#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\Pubmed}[1]{\href{pmid:#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\bibinfo}[2]{#2}"
  write$ newline$
	"\ifx\xfnm\relax \def\xfnm[#1]{\unskip,\space#1}\fi"
  write$ newline$
}
EXECUTE {begin.bib}
EXECUTE {init.state.consts}
EXECUTE {init.web.variables} 
ITERATE {call.type$}
FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}
EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `model5-names.bst'.
%%
%% Change log:
%% -----------
%% 22.04.2011
%%
%% 10.08.2012
%%   a. doi, url, eprint, pmid added
%%   b. Bibtype `webpage' defined
%%
%% 30.08.2012
%%   a. collaboration added.
%%



==> anc/ts_co2_adj.tex <==
% Created by tikzDevice version 0.12.3.1 on 2022-10-21 18:20:57
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 52.92, 58.21) rectangle (572.66,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 52.92, 92.00) --
	(572.66, 92.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 52.92,159.67) --
	(572.66,159.67);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 52.92,227.34) --
	(572.66,227.34);

\path[draw=drawColor,line width= 0.3pt,line join=round] (106.57, 58.21) --
	(106.57,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (181.67, 58.21) --
	(181.67,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (256.76, 58.21) --
	(256.76,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (331.86, 58.21) --
	(331.86,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (406.96, 58.21) --
	(406.96,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (482.06, 58.21) --
	(482.06,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (557.16, 58.21) --
	(557.16,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.92,125.84) --
	(572.66,125.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.92,193.51) --
	(572.66,193.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 52.92,261.18) --
	(572.66,261.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 69.04, 58.21) --
	( 69.04,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (144.09, 58.21) --
	(144.09,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (219.24, 58.21) --
	(219.24,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (294.29, 58.21) --
	(294.29,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.44, 58.21) --
	(369.44,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (444.48, 58.21) --
	(444.48,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (519.63, 58.21) --
	(519.63,283.58);
\definecolor{drawColor}{RGB}{56,141,59}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 76.55,121.60) --
	( 76.65,121.24) --
	( 76.75,121.39) --
	( 76.86,121.55) --
	( 76.96,121.69) --
	( 77.27,121.65) --
	( 77.37,121.07) --
	( 77.47,120.74) --
	( 77.58,120.43) --
	( 77.68,121.05) --
	( 77.99,120.70) --
	( 78.09,120.85) --
	( 78.19,120.83) --
	( 78.30,121.50) --
	( 78.71,121.47) --
	( 78.81,122.33) --
	( 78.91,122.51) --
	( 79.02,122.59) --
	( 79.12,122.88) --
	( 79.43,122.93) --
	( 79.53,122.91) --
	( 79.63,124.10) --
	( 79.73,123.93) --
	( 79.84,124.59) --
	( 80.15,124.88) --
	( 80.25,125.25) --
	( 80.35,125.09) --
	( 80.45,125.11) --
	( 80.56,125.85) --
	( 80.87,127.09) --
	( 80.97,126.34) --
	( 81.07,125.78) --
	( 81.17,126.60) --
	( 81.28,127.88) --
	( 81.59,128.99) --
	( 81.69,127.77) --
	( 81.79,128.02) --
	( 81.89,128.35) --
	( 82.00,127.03) --
	( 82.31,126.47) --
	( 82.41,127.36) --
	( 82.51,127.44) --
	( 82.61,127.59) --
	( 82.72,127.18) --
	( 83.02,126.05) --
	( 83.13,126.53) --
	( 83.23,125.26) --
	( 83.33,125.16) --
	( 83.44,125.50) --
	( 83.74,126.82) --
	( 83.85,126.31) --
	( 83.95,127.40) --
	( 84.05,127.36) --
	( 84.16,126.16) --
	( 84.46,126.17) --
	( 84.57,126.17) --
	( 84.67,126.47) --
	( 84.77,126.42) --
	( 84.88,126.58) --
	( 85.18,126.33) --
	( 85.29,127.35) --
	( 85.39,127.43) --
	( 85.49,126.80) --
	( 85.59,127.23) --
	( 85.90,127.68) --
	( 86.01,127.54) --
	( 86.11,127.01) --
	( 86.21,127.05) --
	( 86.31,127.55) --
	( 86.62,127.66) --
	( 86.73,126.69) --
	( 86.83,126.64) --
	( 86.93,126.43) --
	( 87.03,126.83) --
	( 87.34,126.85) --
	( 87.45,126.39) --
	( 87.55,126.46) --
	( 87.65,126.44) --
	( 87.75,126.69) --
	( 88.06,126.78) --
	( 88.16,126.34) --
	( 88.27,125.61) --
	( 88.37,124.68) --
	( 88.47,125.20) --
	( 88.78,123.87) --
	( 88.88,123.43) --
	( 88.99,123.86) --
	( 89.09,123.67) --
	( 89.19,124.39) --
	( 89.50,124.80) --
	( 89.60,124.30) --
	( 89.71,123.64) --
	( 89.81,124.30) --
	( 89.91,123.72) --
	( 90.22,122.53) --
	( 90.32,123.15) --
	( 90.43,123.14) --
	( 90.53,123.77) --
	( 90.63,124.03) --
	( 90.94,124.80) --
	( 91.04,124.72) --
	( 91.15,124.47) --
	( 91.25,124.53) --
	( 91.35,133.44) --
	( 91.66,134.08) --
	( 91.76,133.94) --
	( 91.87,133.77) --
	( 91.97,133.75) --
	( 92.07,133.82) --
	( 92.38,133.69) --
	( 92.48,133.86) --
	( 92.59,133.70) --
	( 92.69,134.59) --
	( 92.79,134.79) --
	( 93.10,134.28) --
	( 93.20,134.46) --
	( 93.31,135.26) --
	( 93.41,135.06) --
	( 93.51,135.12) --
	( 93.82,135.34) --
	( 93.92,135.08) --
	( 94.02,135.25) --
	( 94.13,135.85) --
	( 94.23,135.91) --
	( 94.54,135.79) --
	( 94.64,135.81) --
	( 94.74,135.65) --
	( 94.85,135.47) --
	( 94.95,135.21) --
	( 95.26,135.23) --
	( 95.36,135.11) --
	( 95.46,135.37) --
	( 95.57,135.09) --
	( 95.67,135.19) --
	( 95.98,134.65) --
	( 96.08,134.48) --
	( 96.18,134.60) --
	( 96.29,134.35) --
	( 96.39,135.10) --
	( 96.70,135.24) --
	( 96.80,135.69) --
	( 96.90,135.70) --
	( 97.01,135.38) --
	( 97.11,135.21) --
	( 97.42,134.97) --
	( 97.52,135.59) --
	( 97.62,135.58) --
	( 97.73,135.42) --
	( 97.83,135.58) --
	( 98.14,136.06) --
	( 98.24,135.90) --
	( 98.34,135.71) --
	( 98.45,135.51) --
	( 98.55,135.43) --
	( 98.86,135.30) --
	( 98.96,134.83) --
	( 99.06,135.01) --
	( 99.16,134.46) --
	( 99.27,134.70) --
	( 99.58,134.84) --
	( 99.68,134.55) --
	( 99.78,134.73) --
	( 99.88,134.21) --
	( 99.99,133.69) --
	(100.30,133.83) --
	(100.40,133.71) --
	(100.50,133.67) --
	(100.60,133.23) --
	(100.71,133.38) --
	(101.02,132.95) --
	(101.12,132.99) --
	(101.22,133.33) --
	(101.32,133.86) --
	(101.43,133.93) --
	(101.74,134.35) --
	(101.84,133.45) --
	(101.94,133.88) --
	(102.04,134.01) --
	(102.15,134.04) --
	(102.45,134.25) --
	(102.56,134.16) --
	(102.66,134.37) --
	(102.76,134.23) --
	(102.87,134.20) --
	(103.17,134.00) --
	(103.28,133.60) --
	(103.38,133.68) --
	(103.48,133.39) --
	(103.59,133.51) --
	(103.89,133.75) --
	(104.00,133.59) --
	(104.10,133.40) --
	(104.20,133.15) --
	(104.31,136.20) --
	(104.61,136.17) --
	(104.72,136.01) --
	(104.82,135.82) --
	(104.92,135.53) --
	(105.02,135.11) --
	(105.33,135.01) --
	(105.44,134.99) --
	(105.54,135.25) --
	(105.64,134.98) --
	(105.74,135.03) --
	(106.05,135.06) --
	(106.16,135.08) --
	(106.26,135.40) --
	(106.36,135.12) --
	(106.46,135.10) --
	(106.77,135.13) --
	(106.88,135.45) --
	(106.98,135.75) --
	(107.08,136.08) --
	(107.18,136.02) --
	(107.49,135.38) --
	(107.59,135.57) --
	(107.70,135.44) --
	(107.80,135.54) --
	(107.90,135.85) --
	(108.21,135.95) --
	(108.31,136.01) --
	(108.42,135.63) --
	(108.52,135.61) --
	(108.62,135.82) --
	(108.93,135.95) --
	(109.03,136.39) --
	(109.14,136.50) --
	(109.24,136.19) --
	(109.34,136.27) --
	(109.65,136.60) --
	(109.75,136.40) --
	(109.86,136.69) --
	(109.96,136.23) --
	(110.06,136.31) --
	(110.37,136.17) --
	(110.47,136.26) --
	(110.58,136.21) --
	(110.68,136.20) --
	(110.78,136.47) --
	(111.09,136.47) --
	(111.19,136.28) --
	(111.30,136.31) --
	(111.40,136.52) --
	(111.50,136.58) --
	(111.81,136.99) --
	(111.91,137.17) --
	(112.02,137.19) --
	(112.12,137.45) --
	(112.22,137.45) --
	(112.53,137.70) --
	(112.63,137.62) --
	(112.74,137.86) --
	(112.84,137.77) --
	(112.94,138.41) --
	(113.25,138.35) --
	(113.35,138.28) --
	(113.45,138.28) --
	(113.56,138.08) --
	(113.66,137.99) --
	(113.97,139.39) --
	(114.07,140.35) --
	(114.17,140.39) --
	(114.28,139.59) --
	(114.38,140.16) --
	(114.69,139.69) --
	(114.79,139.82) --
	(114.89,139.99) --
	(115.00,139.38) --
	(115.10,139.81) --
	(115.41,140.53) --
	(115.51,140.26) --
	(115.61,140.26) --
	(115.72,141.66) --
	(115.82,140.86) --
	(116.13,142.35) --
	(116.23,142.55) --
	(116.33,142.42) --
	(116.44,141.59) --
	(116.54,141.71) --
	(116.85,141.35) --
	(116.95,141.02) --
	(117.05,141.02) --
	(117.16,141.11) --
	(117.26,141.73) --
	(117.57,141.15) --
	(117.67,141.35) --
	(117.77,141.79) --
	(117.88,141.68) --
	(117.98,129.14) --
	(118.29,129.14) --
	(118.39,141.77) --
	(118.49,142.05) --
	(118.59,142.35) --
	(118.70,142.26) --
	(119.01,141.41) --
	(119.11,141.35) --
	(119.21,141.25) --
	(119.31,141.11) --
	(119.42,141.14) --
	(119.73,141.06) --
	(119.83,140.88) --
	(119.93,140.70) --
	(120.03,140.74) --
	(120.14,140.44) --
	(120.45,140.73) --
	(120.55,140.36) --
	(120.65,140.29) --
	(120.75,139.90) --
	(120.86,139.56) --
	(121.16,139.19) --
	(121.27,139.51) --
	(121.37,139.57) --
	(121.47,139.55) --
	(121.58,140.46) --
	(121.88,140.46) --
	(121.99,140.68) --
	(122.09,140.42) --
	(122.19,140.28) --
	(122.30,140.42) --
	(122.60,140.29) --
	(122.71,140.20) --
	(122.81,139.99) --
	(122.91,140.28) --
	(123.02,140.22) --
	(123.32,140.31) --
	(123.43,140.03) --
	(123.53,139.45) --
	(123.63,139.04) --
	(123.74,138.49) --
	(124.04,137.94) --
	(124.15,137.21) --
	(124.25,137.18) --
	(124.35,134.57) --
	(124.45,132.00) --
	(124.76,133.93) --
	(124.87,134.95) --
	(124.97,134.04) --
	(125.07,135.18) --
	(125.17,134.72) --
	(125.48,135.05) --
	(125.59,134.47) --
	(125.69,133.88) --
	(125.79,133.62) --
	(125.89,132.85) --
	(126.20,132.01) --
	(126.31,132.76) --
	(126.41,131.89) --
	(126.51,132.49) --
	(126.61,132.66) --
	(126.92,132.23) --
	(127.02,132.49) --
	(127.13,133.30) --
	(127.23,133.66) --
	(127.33,133.38) --
	(127.64,133.26) --
	(127.74,133.22) --
	(127.85,132.24) --
	(127.95,132.28) --
	(128.05,131.51) --
	(128.36,131.03) --
	(128.46,130.51) --
	(128.57,129.58) --
	(128.67,129.14) --
	(128.77,127.75) --
	(129.08,127.60) --
	(129.18,129.13) --
	(129.29,129.51) --
	(129.39,130.90) --
	(129.49,131.64) --
	(129.80,131.90) --
	(129.90,131.93) --
	(130.01,132.64) --
	(130.11,131.55) --
	(130.21,132.06) --
	(130.52,132.39) --
	(130.62,132.90) --
	(130.73,133.51) --
	(130.83,133.20) --
	(130.93,133.50) --
	(131.24,133.73) --
	(131.34,134.07) --
	(131.45,133.00) --
	(131.55,132.85) --
	(131.65,132.29) --
	(131.96,131.72) --
	(132.06,131.45) --
	(132.17,131.87) --
	(132.27,131.49) --
	(132.37,130.62) --
	(132.68,130.45) --
	(132.78,130.89) --
	(132.88,131.26) --
	(132.99,131.58) --
	(133.09,131.14) --
	(133.40,130.46) --
	(133.50,130.65) --
	(133.60,130.36) --
	(133.71,129.36) --
	(133.81,129.24) --
	(134.12,128.24) --
	(134.22,128.11) --
	(134.32,127.37) --
	(134.43,128.17) --
	(134.53,127.77) --
	(134.84,126.45) --
	(134.94,126.15) --
	(135.04,126.61) --
	(135.15,127.18) --
	(135.25,127.44) --
	(135.56,128.09) --
	(135.66,128.01) --
	(135.76,128.12) --
	(135.87,127.22) --
	(135.97,127.34) --
	(136.28,127.11) --
	(136.38,126.90) --
	(136.48,126.28) --
	(136.59,126.61) --
	(136.69,127.07) --
	(137.00,127.33) --
	(137.10,127.09) --
	(137.20,126.36) --
	(137.31,127.02) --
	(137.41,126.94) --
	(137.72,126.32) --
	(137.82,125.32) --
	(137.92,124.51) --
	(138.02,124.62) --
	(138.13,123.71) --
	(138.44,125.19) --
	(138.54,125.60) --
	(138.64,125.08) --
	(138.74,124.84) --
	(138.85,125.75) --
	(139.16,125.73) --
	(139.26,125.77) --
	(139.36,125.14) --
	(139.46,124.66) --
	(139.57,123.87) --
	(139.88,122.69) --
	(139.98,123.24) --
	(140.08,121.42) --
	(140.18,119.90) --
	(140.29,119.10) --
	(140.59,120.01) --
	(140.70,119.96) --
	(140.80,120.93) --
	(140.90,119.93) --
	(141.01,119.62) --
	(141.31,118.03) --
	(141.42,117.83) --
	(141.52,117.53) --
	(141.62,118.84) --
	(141.73,119.30) --
	(142.03,118.51) --
	(142.14,116.96) --
	(142.24,115.30) --
	(142.34,116.33) --
	(142.45, 99.00) --
	(142.75,100.13) --
	(142.86,106.71) --
	(142.96,104.52) --
	(143.06,103.41) --
	(143.17,104.01) --
	(143.47,104.95) --
	(143.58,104.96) --
	(143.68,102.24) --
	(143.78,117.02) --
	(143.88,100.23) --
	(144.19,101.08) --
	(144.30, 96.89) --
	(144.40, 96.85) --
	(144.50, 97.68) --
	(144.60, 97.03) --
	(144.91,115.21) --
	(145.02, 99.76) --
	(145.12, 99.34) --
	(145.22,100.16) --
	(145.32, 99.27) --
	(145.63, 98.01) --
	(145.74, 98.06) --
	(145.84, 98.70) --
	(145.94,100.88) --
	(146.04,100.65) --
	(146.35, 99.88) --
	(146.45,101.72) --
	(146.56,102.03) --
	(146.66,102.73) --
	(146.76,104.75) --
	(147.07,102.97) --
	(147.17,104.20) --
	(147.28,105.89) --
	(147.38,106.93) --
	(147.48,106.00) --
	(147.79,106.76) --
	(147.89,106.91) --
	(148.00,105.30) --
	(148.10,103.95) --
	(148.20,103.61) --
	(148.51,102.52) --
	(148.61,104.34) --
	(148.72,105.35) --
	(148.82,107.77) --
	(148.92,108.74) --
	(149.23,106.84) --
	(149.33,108.39) --
	(149.44,108.27) --
	(149.54,107.10) --
	(149.64,109.17) --
	(149.95,109.45) --
	(150.05,107.71) --
	(150.16,105.95) --
	(150.26,107.12) --
	(150.36,107.77) --
	(150.67,106.95) --
	(150.77,105.90) --
	(150.88,106.08) --
	(150.98,105.48) --
	(151.08,104.05) --
	(151.39,103.01) --
	(151.49,102.82) --
	(151.59,104.19) --
	(151.70,103.68) --
	(151.80,102.71) --
	(152.11,102.78) --
	(152.21,100.11) --
	(152.31,101.20) --
	(152.42, 98.63) --
	(152.52, 99.39) --
	(152.83, 99.24) --
	(152.93,100.54) --
	(153.03,100.17) --
	(153.14, 98.60) --
	(153.24, 99.88) --
	(153.55, 96.06) --
	(153.65, 96.79) --
	(153.75, 95.37) --
	(153.86, 98.43) --
	(154.27, 98.41) --
	(154.37, 98.89) --
	(154.47, 99.55) --
	(154.58,100.20) --
	(154.68,100.47) --
	(154.99, 98.92) --
	(155.09,100.14) --
	(155.19,100.83) --
	(155.30,101.41) --
	(155.40,101.36) --
	(155.71,100.23) --
	(155.81,100.23) --
	(155.91,100.05) --
	(156.02,100.91) --
	(156.12,101.00) --
	(156.43,102.06) --
	(156.53,115.03) --
	(156.63,100.46) --
	(156.74,100.18) --
	(156.84, 97.99) --
	(157.15, 98.04) --
	(157.25, 98.67) --
	(157.35, 98.38) --
	(157.45, 98.23) --
	(157.56, 98.62) --
	(157.87, 97.79) --
	(157.97, 97.24) --
	(158.07, 97.49) --
	(158.17,110.01) --
	(158.28, 96.62) --
	(158.59, 97.98) --
	(158.69, 99.33) --
	(158.79, 98.37) --
	(158.89, 98.85) --
	(159.00, 98.95) --
	(159.31, 98.36) --
	(159.41, 97.67) --
	(159.51, 96.97) --
	(159.61, 96.30) --
	(159.72, 96.86) --
	(160.02, 96.86) --
	(160.13, 96.86) --
	(160.23,109.67) --
	(160.33,109.98) --
	(160.44, 97.95) --
	(160.74, 98.05) --
	(160.85, 98.19) --
	(160.95, 98.49) --
	(161.05, 99.11) --
	(161.16,100.91) --
	(161.46,101.38) --
	(161.57,102.13) --
	(161.67,101.88) --
	(161.77,102.15) --
	(161.88,104.62) --
	(162.18,104.20) --
	(162.29,104.21) --
	(162.39,103.85) --
	(162.49,103.94) --
	(162.60,105.11) --
	(162.90,115.66) --
	(163.01,116.32) --
	(163.11,105.19) --
	(163.21,105.44) --
	(163.31,104.32) --
	(163.62,104.10) --
	(163.73,103.86) --
	(163.83,103.66) --
	(163.93,102.70) --
	(164.03,102.71) --
	(164.34,113.00) --
	(164.45,102.85) --
	(164.55,100.50) --
	(164.65, 99.23) --
	(164.75,111.43) --
	(165.06,111.39) --
	(165.17,100.72) --
	(165.27, 99.13) --
	(165.37, 99.70) --
	(165.47, 99.41) --
	(165.78, 97.86) --
	(165.88, 99.50) --
	(165.99, 99.69) --
	(166.09,100.20) --
	(166.19,100.34) --
	(166.50,100.79) --
	(166.60,101.29) --
	(166.71,100.93) --
	(166.81,100.52) --
	(166.91,100.79) --
	(167.22,102.08) --
	(167.32,113.43) --
	(167.43,102.03) --
	(167.53,102.97) --
	(167.63,102.97) --
	(167.94,113.30) --
	(168.04,114.62) --
	(168.15,104.30) --
	(168.25,104.82) --
	(168.35,104.85) --
	(168.66,104.71) --
	(168.76,104.01) --
	(168.87,102.92) --
	(168.97,102.79) --
	(169.07,104.40) --
	(169.38,105.14) --
	(169.48,104.93) --
	(169.59,105.05) --
	(169.69,105.08) --
	(169.79,105.54) --
	(170.10,103.34) --
	(170.20,102.96) --
	(170.31,103.74) --
	(170.41,114.10) --
	(170.51,101.64) --
	(170.82,101.41) --
	(170.92,101.62) --
	(171.02,102.14) --
	(171.13,102.61) --
	(171.23,112.69) --
	(171.54,100.80) --
	(171.64,112.36) --
	(171.74,102.46) --
	(171.85,103.35) --
	(171.95,103.84) --
	(172.26,103.79) --
	(172.36,113.63) --
	(172.46,102.27) --
	(172.57,102.43) --
	(172.67,103.15) --
	(172.98,103.64) --
	(173.08,103.51) --
	(173.18,102.80) --
	(173.29,103.13) --
	(173.39,103.25) --
	(173.70,102.65) --
	(173.80,103.90) --
	(173.90,105.03) --
	(174.01,104.23) --
	(174.11,103.82) --
	(174.42,103.53) --
	(174.52,103.49) --
	(174.62,102.61) --
	(174.73,102.66) --
	(174.83,103.49) --
	(175.14,104.27) --
	(175.24,113.69) --
	(175.34,104.99) --
	(175.45,104.23) --
	(175.55,104.48) --
	(175.86,105.07) --
	(175.96,105.43) --
	(176.06,104.96) --
	(176.17,105.15) --
	(176.27,105.35) --
	(176.58,108.16) --
	(176.68,105.66) --
	(176.78,103.71) --
	(176.88,100.29) --
	(176.99, 99.21) --
	(177.30, 98.33) --
	(177.40, 98.47) --
	(177.50, 98.61) --
	(177.60, 98.66) --
	(177.71, 99.74) --
	(178.02, 98.92) --
	(178.12, 98.97) --
	(178.22, 98.87) --
	(178.32, 97.65) --
	(178.43, 95.71) --
	(178.74, 94.35) --
	(178.84, 93.06) --
	(178.94, 95.42) --
	(179.04, 96.66) --
	(179.15, 98.58) --
	(179.45, 99.93) --
	(179.56, 98.85) --
	(179.66, 98.41) --
	(179.76, 98.02) --
	(179.87, 97.52) --
	(180.17, 97.04) --
	(180.28, 98.20) --
	(180.38, 99.77) --
	(180.48,100.43) --
	(180.59, 99.66) --
	(180.89,108.74) --
	(181.10,100.10) --
	(181.20, 98.99) --
	(181.31, 97.35) --
	(181.61, 97.14) --
	(181.82, 96.76) --
	(181.92, 95.90) --
	(182.03, 95.59) --
	(182.33, 97.29) --
	(182.44, 96.33) --
	(182.54, 95.02) --
	(182.64, 94.16) --
	(182.74, 93.39) --
	(183.05, 93.37) --
	(183.16, 94.34) --
	(183.26, 91.98) --
	(183.36, 91.80) --
	(183.46, 88.86) --
	(183.77, 87.79) --
	(183.88, 90.94) --
	(183.98, 85.76) --
	(184.08, 83.44) --
	(184.18, 81.77) --
	(184.49, 82.33) --
	(184.60, 80.77) --
	(184.70, 79.13) --
	(184.80, 75.60) --
	(184.90, 83.42) --
	(185.21, 83.26) --
	(185.31, 84.02) --
	(185.42, 82.22) --
	(185.52, 82.46) --
	(185.62, 85.06) --
	(185.93, 84.53) --
	(186.03, 85.27) --
	(186.14, 89.63) --
	(186.24, 89.75) --
	(186.34, 89.36) --
	(186.65, 88.86) --
	(186.75, 85.91) --
	(186.86, 87.97) --
	(186.96, 89.97) --
	(187.06, 89.31) --
	(187.37, 85.17) --
	(187.47, 83.12) --
	(187.58, 84.40) --
	(187.68, 87.44) --
	(187.78, 85.82) --
	(188.09, 85.49) --
	(188.19, 82.54) --
	(188.30, 82.91) --
	(188.40, 83.28) --
	(188.50, 82.80) --
	(188.81, 80.33) --
	(188.91, 78.42) --
	(189.02, 76.48) --
	(189.12, 78.12) --
	(189.22, 78.81) --
	(189.53, 76.73) --
	(189.63, 76.44) --
	(189.74, 89.61) --
	(189.84, 83.99) --
	(189.94, 81.90) --
	(190.25, 84.50) --
	(190.35, 85.45) --
	(190.45, 87.73) --
	(190.56, 86.78) --
	(190.97, 86.78) --
	(191.07, 87.66) --
	(191.17, 87.52) --
	(191.28, 88.32) --
	(191.38, 89.16) --
	(191.69, 89.28) --
	(191.79, 86.57) --
	(191.89, 83.07) --
	(192.00, 83.45) --
	(192.10, 86.50) --
	(192.41, 86.36) --
	(192.51, 72.21) --
	(192.61, 68.45) --
	(192.72, 72.09) --
	(192.82, 73.05) --
	(193.13, 70.08) --
	(193.23, 72.40) --
	(193.33, 71.64) --
	(193.44, 70.98) --
	(193.54, 72.39) --
	(193.85, 74.55) --
	(193.95, 72.59) --
	(194.05, 78.58) --
	(194.16, 72.27) --
	(194.26, 78.92) --
	(194.57, 86.51) --
	(194.67, 78.56) --
	(194.77, 76.27) --
	(194.88, 78.99) --
	(194.98, 75.21) --
	(195.29, 74.11) --
	(195.39, 76.54) --
	(195.49, 77.64) --
	(195.60, 78.18) --
	(195.70, 76.72) --
	(196.01, 84.18) --
	(196.11, 76.90) --
	(196.21, 74.70) --
	(196.31, 75.48) --
	(196.42, 76.90) --
	(196.73, 76.34) --
	(196.83, 77.72) --
	(196.93, 78.61) --
	(197.03, 87.15) --
	(197.14, 80.41) --
	(197.45, 80.07) --
	(197.55, 80.40) --
	(197.65, 79.98) --
	(197.75, 80.73) --
	(197.86, 81.70) --
	(198.17, 81.13) --
	(198.27, 82.41) --
	(198.37, 84.68) --
	(198.47, 84.09) --
	(198.58, 86.65) --
	(198.88, 85.34) --
	(198.99, 86.19) --
	(199.09, 83.89) --
	(199.19, 84.27) --
	(199.30, 83.90) --
	(199.60, 81.92) --
	(199.71, 83.18) --
	(199.81, 84.24) --
	(199.91, 84.32) --
	(200.02, 82.66) --
	(200.32, 82.92) --
	(200.43, 83.31) --
	(200.53, 86.24) --
	(200.63, 85.25) --
	(200.74, 83.33) --
	(201.04, 82.97) --
	(201.15, 82.43) --
	(201.25, 81.48) --
	(201.35, 81.89) --
	(201.45, 81.50) --
	(201.76, 81.60) --
	(201.87, 82.16) --
	(201.97, 82.16) --
	(202.07, 82.16) --
	(202.17, 82.63) --
	(202.48, 82.78) --
	(202.59, 83.17) --
	(202.69, 83.48) --
	(202.79, 83.47) --
	(202.89, 83.70) --
	(203.20, 83.70) --
	(203.31, 83.39) --
	(203.41, 83.77) --
	(203.51, 83.85) --
	(203.61, 84.22) --
	(203.92, 91.11) --
	(204.03, 85.10) --
	(204.13, 84.66) --
	(204.23, 85.17) --
	(204.33, 84.66) --
	(204.64, 83.69) --
	(204.74, 83.53) --
	(204.85, 83.99) --
	(204.95, 83.99) --
	(205.05, 90.61) --
	(205.36, 83.74) --
	(205.46, 83.96) --
	(205.57, 84.10) --
	(205.67, 85.20) --
	(205.77, 84.54) --
	(206.08, 84.45) --
	(206.18, 85.32) --
	(206.29, 85.74) --
	(206.39, 85.67) --
	(206.49, 85.45) --
	(206.80, 85.00) --
	(206.90, 84.34) --
	(207.01, 85.35) --
	(207.11, 88.16) --
	(207.21, 90.50) --
	(207.52, 90.36) --
	(207.62, 89.23) --
	(207.73, 90.04) --
	(207.83, 92.20) --
	(207.93, 90.89) --
	(208.24, 91.30) --
	(208.34, 92.47) --
	(208.45, 91.65) --
	(208.55, 90.64) --
	(208.65, 90.63) --
	(208.96, 91.00) --
	(209.06, 90.76) --
	(209.17, 90.76) --
	(209.27, 91.30) --
	(209.37, 90.88) --
	(209.68, 88.56) --
	(209.78, 89.33) --
	(209.88, 90.14) --
	(209.99, 89.64) --
	(210.09, 89.01) --
	(210.40, 88.10) --
	(210.50, 87.44) --
	(210.60, 86.96) --
	(210.71, 86.76) --
	(210.81, 85.72) --
	(211.12, 87.10) --
	(211.22, 88.03) --
	(211.32, 90.45) --
	(211.43, 89.45) --
	(211.53, 89.14) --
	(211.84, 85.50) --
	(211.94, 86.34) --
	(212.04, 85.71) --
	(212.15, 86.07) --
	(212.25, 88.36) --
	(212.56, 87.10) --
	(212.66, 88.94) --
	(212.76, 88.10) --
	(212.87, 87.10) --
	(212.97, 85.78) --
	(213.28, 85.36) --
	(213.38, 87.03) --
	(213.48, 86.90) --
	(213.59, 87.03) --
	(213.69, 84.85) --
	(214.00, 85.71) --
	(214.10, 86.00) --
	(214.20, 86.00) --
	(214.31, 85.57) --
	(214.41, 84.93) --
	(214.72, 83.81) --
	(214.82, 84.40) --
	(214.92, 84.91) --
	(215.03, 84.32) --
	(215.13, 84.46) --
	(215.44, 84.23) --
	(215.54, 84.89) --
	(215.64, 84.74) --
	(215.74, 84.44) --
	(215.85, 83.92) --
	(216.16, 84.94) --
	(216.26, 84.79) --
	(216.36, 84.79) --
	(216.46, 85.93) --
	(216.57, 86.96) --
	(216.88, 87.69) --
	(216.98, 88.47) --
	(217.08, 87.55) --
	(217.18, 87.68) --
	(217.29, 87.00) --
	(217.60, 86.11) --
	(217.70, 87.62) --
	(217.80, 87.50) --
	(217.90, 87.92) --
	(218.01, 86.72) --
	(218.31, 86.96) --
	(218.42, 87.85) --
	(218.62, 88.43) --
	(218.73, 87.95) --
	(219.03, 87.93) --
	(219.14, 87.41) --
	(219.24, 88.12) --
	(219.34, 86.61) --
	(219.45, 86.49) --
	(219.75, 85.97) --
	(219.86, 86.33) --
	(219.96, 85.71) --
	(220.06, 85.22) --
	(220.17, 85.38) --
	(220.47, 86.13) --
	(220.58, 87.46) --
	(220.68, 87.40) --
	(220.78, 89.05) --
	(220.88, 89.05) --
	(221.19, 88.12) --
	(221.30, 88.84) --
	(221.40, 89.41) --
	(221.50, 88.77) --
	(221.60, 90.22) --
	(221.91, 90.89) --
	(222.02, 91.78) --
	(222.12, 91.66) --
	(222.22, 92.88) --
	(222.32, 91.77) --
	(222.63, 93.60) --
	(222.74, 93.49) --
	(222.84, 94.91) --
	(222.94, 96.84) --
	(223.04, 96.73) --
	(223.35, 96.67) --
	(223.46, 95.84) --
	(223.56, 96.36) --
	(223.66, 96.51) --
	(223.76, 97.51) --
	(224.07, 98.55) --
	(224.17, 98.25) --
	(224.28, 99.05) --
	(224.38, 99.37) --
	(224.48,100.05) --
	(224.79, 99.41) --
	(224.89, 95.55) --
	(225.00, 96.92) --
	(225.10, 97.01) --
	(225.20, 99.68) --
	(225.51, 97.50) --
	(225.61, 98.46) --
	(225.72, 98.25) --
	(225.82, 98.39) --
	(225.92, 98.85) --
	(226.23, 98.76) --
	(226.33, 98.42) --
	(226.44, 96.84) --
	(226.54, 96.48) --
	(226.64, 95.75) --
	(226.95, 93.48) --
	(227.05, 92.81) --
	(227.16, 94.14) --
	(227.26, 94.24) --
	(227.36, 95.15) --
	(227.67, 93.41) --
	(227.77, 93.36) --
	(227.88, 93.08) --
	(227.98, 89.33) --
	(228.08, 83.63) --
	(228.39, 85.80) --
	(228.49, 88.49) --
	(228.60, 87.04) --
	(228.70, 87.24) --
	(228.80, 86.08) --
	(229.11, 88.03) --
	(229.21, 87.23) --
	(229.31, 87.76) --
	(229.42, 88.93) --
	(229.52, 90.17) --
	(229.83, 89.67) --
	(229.93, 91.49) --
	(230.03, 91.01) --
	(230.14, 91.55) --
	(230.55, 91.55) --
	(230.65, 92.31) --
	(230.75, 92.25) --
	(230.86, 92.54) --
	(230.96, 88.61) --
	(231.27, 89.50) --
	(231.37, 90.79) --
	(231.47, 90.73) --
	(231.58, 90.79) --
	(231.68, 89.38) --
	(231.99, 89.57) --
	(232.09, 89.63) --
	(232.19, 89.01) --
	(232.30, 89.07) --
	(232.40, 89.76) --
	(232.71, 90.14) --
	(232.81, 90.01) --
	(232.91, 88.89) --
	(233.02, 86.71) --
	(233.12, 86.85) --
	(233.43, 86.16) --
	(233.53, 87.18) --
	(233.63, 89.01) --
	(233.74, 89.26) --
	(233.84, 89.01) --
	(234.15, 88.81) --
	(234.25, 89.32) --
	(234.35, 89.51) --
	(234.46, 89.51) --
	(234.56, 88.55) --
	(234.87, 89.12) --
	(234.97, 90.91) --
	(235.07, 90.67) --
	(235.17, 91.56) --
	(235.28, 90.97) --
	(235.59, 91.50) --
	(235.69, 91.26) --
	(235.79, 90.48) --
	(235.89, 91.61) --
	(236.00, 92.25) --
	(236.31, 92.08) --
	(236.41, 92.49) --
	(236.51, 92.21) --
	(236.61, 91.58) --
	(236.72, 92.23) --
	(237.03, 93.05) --
	(237.13, 92.77) --
	(237.23, 92.61) --
	(237.33, 92.56) --
	(237.44, 92.91) --
	(237.74, 93.21) --
	(237.85, 94.32) --
	(237.95, 94.65) --
	(238.05, 94.23) --
	(238.16, 92.34) --
	(238.46, 91.72) --
	(238.57, 92.83) --
	(238.67, 93.17) --
	(238.77, 92.44) --
	(238.88, 92.79) --
	(239.18, 93.60) --
	(239.29, 93.94) --
	(239.39, 94.48) --
	(239.49, 95.07) --
	(239.60, 94.26) --
	(239.90, 94.58) --
	(240.01, 95.17) --
	(240.11, 95.16) --
	(240.21, 94.52) --
	(240.31, 94.95) --
	(240.62, 95.26) --
	(240.73, 94.46) --
	(240.83, 94.94) --
	(240.93, 95.36) --
	(241.03, 95.72) --
	(241.34, 95.51) --
	(241.45, 95.29) --
	(241.55, 95.35) --
	(241.65, 93.95) --
	(241.75, 94.11) --
	(242.06, 94.91) --
	(242.17, 94.80) --
	(242.27, 95.44) --
	(242.37, 95.43) --
	(242.47, 96.21) --
	(242.78, 95.99) --
	(242.89, 96.54) --
	(242.99, 96.44) --
	(243.09, 96.08) --
	(243.19, 96.12) --
	(243.50, 95.95) --
	(243.60, 95.79) --
	(243.71, 96.10) --
	(243.81, 96.50) --
	(243.91, 96.24) --
	(244.22, 96.28) --
	(244.32, 96.22) --
	(244.43, 95.91) --
	(244.53, 94.80) --
	(244.63, 95.59) --
	(244.94, 95.62) --
	(245.04, 94.83) --
	(245.15, 94.61) --
	(245.25, 94.71) --
	(245.35, 94.39) --
	(245.66, 93.67) --
	(245.76, 93.00) --
	(245.87, 93.50) --
	(245.97, 93.99) --
	(246.07, 94.21) --
	(246.38, 94.05) --
	(246.48, 92.20) --
	(246.59, 93.05) --
	(246.69, 93.05) --
	(246.79, 93.66) --
	(247.10, 92.77) --
	(247.20, 93.16) --
	(247.31, 92.99) --
	(247.41, 92.31) --
	(247.51, 92.25) --
	(247.82, 92.25) --
	(247.92, 92.59) --
	(248.03, 94.31) --
	(248.13, 94.69) --
	(248.23, 94.26) --
	(248.54, 94.36) --
	(248.64, 94.52) --
	(248.74, 94.90) --
	(248.85, 95.21) --
	(248.95, 94.79) --
	(249.26, 94.85) --
	(249.36, 95.06) --
	(249.46, 95.27) --
	(249.57, 95.84) --
	(249.67, 96.20) --
	(249.98, 95.58) --
	(250.08, 94.95) --
	(250.18, 96.30) --
	(250.29, 96.30) --
	(250.39, 95.95) --
	(250.70, 97.11) --
	(250.80, 96.61) --
	(250.90, 97.40) --
	(251.01, 97.35) --
	(251.11, 97.99) --
	(251.42, 97.79) --
	(251.52, 98.18) --
	(251.62, 98.42) --
	(251.73, 98.13) --
	(251.83, 97.31) --
	(252.14, 98.65) --
	(252.24, 99.21) --
	(252.34, 99.30) --
	(252.45, 98.93) --
	(252.55, 99.11) --
	(252.86, 99.33) --
	(252.96, 99.70) --
	(253.06,100.01) --
	(253.17, 99.55) --
	(253.27, 99.32) --
	(253.58, 99.45) --
	(253.68, 98.42) --
	(253.78, 98.60) --
	(253.89, 98.36) --
	(253.99, 97.49) --
	(254.30, 97.49) --
	(254.40, 97.87) --
	(254.50, 96.99) --
	(254.60, 97.87) --
	(254.71, 97.47) --
	(255.02, 98.57) --
	(255.12, 98.68) --
	(255.22, 99.07) --
	(255.32, 99.31) --
	(255.43, 99.51) --
	(255.74, 99.69) --
	(255.84,100.34) --
	(255.94,100.89) --
	(256.15,100.92) --
	(256.46,100.43) --
	(256.56,100.26) --
	(256.66,100.45) --
	(256.87, 99.39) --
	(257.17, 98.91) --
	(257.28, 98.31) --
	(257.38, 98.37) --
	(257.48, 98.53) --
	(257.59, 98.06) --
	(257.89, 98.11) --
	(258.00,100.82) --
	(258.10,100.25) --
	(258.20,100.08) --
	(258.31,100.12) --
	(258.61,100.47) --
	(258.72,100.23) --
	(258.82,100.95) --
	(258.92, 98.35) --
	(259.03, 98.54) --
	(259.33, 98.76) --
	(259.44, 98.71) --
	(259.54, 99.22) --
	(259.64, 99.73) --
	(259.74, 99.82) --
	(260.05,100.03) --
	(260.16, 99.70) --
	(260.26, 99.09) --
	(260.36, 99.41) --
	(260.46, 99.18) --
	(260.77, 98.97) --
	(260.88, 99.85) --
	(260.98,100.43) --
	(261.08,101.14) --
	(261.18,102.18) --
	(261.49,102.24) --
	(261.60,101.45) --
	(261.70,101.52) --
	(261.80,100.85) --
	(261.90,100.75) --
	(262.21,102.36) --
	(262.32,101.36) --
	(262.42,101.00) --
	(262.52, 99.50) --
	(262.62, 99.67) --
	(262.93, 98.94) --
	(263.03, 97.88) --
	(263.14, 99.24) --
	(263.24, 97.95) --
	(263.34, 98.18) --
	(263.65, 97.56) --
	(263.75, 98.22) --
	(263.86, 97.92) --
	(263.96, 96.18) --
	(264.06, 96.42) --
	(264.37, 96.54) --
	(264.47, 97.72) --
	(264.58, 97.76) --
	(264.68, 97.42) --
	(264.78, 99.17) --
	(265.09, 99.15) --
	(265.19, 99.10) --
	(265.30, 98.82) --
	(265.40, 98.72) --
	(265.50, 97.81) --
	(265.81, 98.37) --
	(265.91, 98.55) --
	(266.02, 99.57) --
	(266.12, 99.61) --
	(266.53, 99.59) --
	(266.63, 99.40) --
	(266.74, 99.44) --
	(266.84, 98.93) --
	(266.94, 98.60) --
	(267.25, 97.92) --
	(267.35, 97.92) --
	(267.46, 98.15) --
	(267.56, 98.24) --
	(267.66, 98.10) --
	(267.97, 99.44) --
	(268.07, 99.21) --
	(268.17, 99.25) --
	(268.28, 99.98) --
	(268.38,100.11) --
	(268.69, 99.52) --
	(268.79,100.41) --
	(268.89,100.89) --
	(269.00,100.59) --
	(269.10,100.98) --
	(269.41,101.40) --
	(269.51,101.27) --
	(269.61,101.18) --
	(269.72,100.75) --
	(269.82,101.18) --
	(270.13,101.56) --
	(270.23,101.43) --
	(270.33,101.64) --
	(270.44,101.25) --
	(270.54,101.42) --
	(270.85,101.46) --
	(270.95,100.46) --
	(271.05,100.38) --
	(271.16,100.15) --
	(271.26,100.15) --
	(271.57,100.42) --
	(271.67, 99.79) --
	(271.77, 99.57) --
	(271.88, 99.61) --
	(271.98,100.24) --
	(272.29, 99.88) --
	(272.39,100.77) --
	(272.49,100.94) --
	(272.60,100.55) --
	(272.70,100.59) --
	(273.01,100.77) --
	(273.11,101.29) --
	(273.21,101.37) --
	(273.32,101.03) --
	(273.42,101.50) --
	(273.73,101.07) --
	(273.83,100.64) --
	(273.93,100.86) --
	(274.03,100.83) --
	(274.14,100.66) --
	(274.45,100.90) --
	(274.55,100.99) --
	(274.65,101.00) --
	(274.75,101.43) --
	(274.86,101.18) --
	(275.17,100.37) --
	(275.27,100.77) --
	(275.37,101.00) --
	(275.47,100.83) --
	(275.58,100.79) --
	(275.89,100.55) --
	(275.99,100.91) --
	(276.09,100.87) --
	(276.19,101.01) --
	(276.30,101.57) --
	(276.60,102.36) --
	(276.71,102.11) --
	(276.81,102.24) --
	(276.91,101.82) --
	(277.02,102.15) --
	(277.32,103.14) --
	(277.43,103.06) --
	(277.53,103.06) --
	(277.63,103.50) --
	(277.74,103.21) --
	(278.04,103.29) --
	(278.15,103.28) --
	(278.25,103.44) --
	(278.35,102.70) --
	(278.46,102.66) --
	(278.76,102.98) --
	(278.87,102.77) --
	(278.97,102.48) --
	(279.07,102.52) --
	(279.17,102.27) --
	(279.48,102.84) --
	(279.59,103.53) --
	(279.69,103.93) --
	(279.79,103.92) --
	(279.89,104.44) --
	(280.20,104.11) --
	(280.31,104.22) --
	(280.41,104.49) --
	(280.51,104.57) --
	(280.61,103.93) --
	(280.92,103.80) --
	(281.03,104.11) --
	(281.13,103.51) --
	(281.23,103.30) --
	(281.33,103.54) --
	(281.64,103.37) --
	(281.74,103.12) --
	(281.85,103.56) --
	(281.95,103.75) --
	(282.05,103.43) --
	(282.36,103.37) --
	(282.46,104.01) --
	(282.57,104.12) --
	(282.67,104.16) --
	(282.77,104.08) --
	(283.08,103.94) --
	(283.18,103.70) --
	(283.29,103.94) --
	(283.39,103.93) --
	(283.49,103.45) --
	(283.80,102.92) --
	(283.90,103.08) --
	(284.01,103.28) --
	(284.11,103.04) --
	(284.21,102.99) --
	(284.52,102.66) --
	(284.62,102.90) --
	(284.73,103.59) --
	(284.83,103.67) --
	(284.93,103.58) --
	(285.24,103.82) --
	(285.34,103.85) --
	(285.45,103.41) --
	(285.55,103.49) --
	(285.65,104.36) --
	(285.96,104.16) --
	(286.06,104.31) --
	(286.17,104.70) --
	(286.27,104.66) --
	(286.37,104.55) --
	(286.68,104.41) --
	(286.78,104.88) --
	(286.89,104.80) --
	(286.99,104.92) --
	(287.09,105.50) --
	(287.40,105.63) --
	(287.50,105.44) --
	(287.60,105.30) --
	(287.71,105.72) --
	(287.81,105.57) --
	(288.12,105.44) --
	(288.22,104.87) --
	(288.32,104.68) --
	(288.43,104.96) --
	(288.53,104.73) --
	(288.84,104.39) --
	(288.94,104.90) --
	(289.04,104.91) --
	(289.15,104.64) --
	(289.25,104.73) --
	(289.56,105.27) --
	(289.66,105.57) --
	(289.76,105.46) --
	(289.87,105.64) --
	(289.97,105.19) --
	(290.28,105.37) --
	(290.38,105.71) --
	(290.48,105.59) --
	(290.59,105.44) --
	(290.69,105.44) --
	(291.00,105.43) --
	(291.10,105.35) --
	(291.20,105.04) --
	(291.31,105.46) --
	(291.41,105.19) --
	(291.72,104.76) --
	(291.82,104.76) --
	(291.92,104.72) --
	(292.03,104.56) --
	(292.13,103.41) --
	(292.44,103.40) --
	(292.54,103.88) --
	(292.64,103.65) --
	(292.75,103.43) --
	(292.85,103.40) --
	(293.16,103.96) --
	(293.26,104.22) --
	(293.36,104.11) --
	(293.46,104.01) --
	(293.88,104.54) --
	(293.98,104.39) --
	(294.08,104.17) --
	(294.18,104.22) --
	(294.60,103.56) --
	(294.70,103.37) --
	(294.80,102.35) --
	(294.90,101.51) --
	(295.01,100.96) --
	(295.32, 99.71) --
	(295.42, 99.63) --
	(295.52,100.28) --
	(295.62, 99.57) --
	(295.73, 97.64) --
	(296.03, 97.82) --
	(296.14, 98.30) --
	(296.24, 95.81) --
	(296.34, 95.08) --
	(296.45, 95.86) --
	(296.75, 93.45) --
	(296.86, 94.53) --
	(296.96, 93.60) --
	(297.06, 94.47) --
	(297.17, 94.36) --
	(297.47, 92.35) --
	(297.58, 93.08) --
	(297.68, 91.94) --
	(297.78, 91.88) --
	(297.89, 91.52) --
	(298.19, 89.64) --
	(298.30, 87.85) --
	(298.40, 87.31) --
	(298.50, 86.36) --
	(298.60, 88.49) --
	(298.91, 86.76) --
	(299.02, 85.92) --
	(299.12, 88.58) --
	(299.22, 89.63) --
	(299.32, 89.06) --
	(299.63, 90.56) --
	(299.74, 87.31) --
	(299.84, 87.03) --
	(299.94, 88.40) --
	(300.04, 87.86) --
	(300.35, 87.89) --
	(300.46, 87.87) --
	(300.56, 87.60) --
	(300.66, 87.12) --
	(300.76, 87.37) --
	(301.07, 88.43) --
	(301.17, 87.90) --
	(301.28, 88.28) --
	(301.38, 87.15) --
	(301.48, 87.67) --
	(301.79, 86.76) --
	(301.89, 86.75) --
	(302.00, 87.41) --
	(302.10, 87.67) --
	(302.20, 87.27) --
	(302.51, 86.80) --
	(302.61, 86.46) --
	(302.72, 86.32) --
	(302.82, 86.66) --
	(303.23, 86.65) --
	(303.33, 86.17) --
	(303.44, 87.38) --
	(303.54, 88.98) --
	(303.64, 88.73) --
	(303.95, 89.71) --
	(304.05, 89.15) --
	(304.16, 89.58) --
	(304.26, 89.40) --
	(304.36, 90.25) --
	(304.67, 91.19) --
	(304.77, 91.25) --
	(304.88, 90.95) --
	(304.98, 91.36) --
	(305.08, 90.59) --
	(305.39, 90.52) --
	(305.49, 91.11) --
	(305.60, 90.99) --
	(305.70, 92.14) --
	(305.80, 93.36) --
	(306.11, 92.97) --
	(306.21, 96.72) --
	(306.32, 97.78) --
	(306.42, 95.30) --
	(306.52, 94.47) --
	(306.83, 94.09) --
	(306.93, 93.44) --
	(307.03, 94.19) --
	(307.14, 94.55) --
	(307.24, 92.71) --
	(307.55, 91.80) --
	(307.65, 92.92) --
	(307.75, 93.57) --
	(307.86, 92.41) --
	(307.96, 92.63) --
	(308.27, 94.05) --
	(308.37, 93.72) --
	(308.47, 93.78) --
	(308.58, 93.40) --
	(308.68, 93.23) --
	(308.99, 91.95) --
	(309.09, 92.29) --
	(309.19, 92.68) --
	(309.30, 93.56) --
	(309.40, 93.61) --
	(309.71, 94.04) --
	(309.81, 93.94) --
	(309.91, 93.23) --
	(310.02, 93.56) --
	(310.12, 93.12) --
	(310.43, 94.52) --
	(310.53, 94.04) --
	(310.63, 93.99) --
	(310.74, 94.04) --
	(310.84, 93.18) --
	(311.15, 92.62) --
	(311.25, 92.62) --
	(311.35, 92.90) --
	(311.46, 91.84) --
	(311.56, 91.61) --
	(311.87, 92.65) --
	(311.97, 90.93) --
	(312.07, 91.69) --
	(312.17, 91.47) --
	(312.28, 87.28) --
	(312.59, 86.02) --
	(312.69, 85.48) --
	(312.79, 84.28) --
	(312.89, 83.92) --
	(313.00, 85.00) --
	(313.31, 87.40) --
	(313.41, 85.65) --
	(313.51, 84.81) --
	(313.61, 84.75) --
	(313.72, 84.46) --
	(314.03, 83.68) --
	(314.13, 85.12) --
	(314.23, 86.24) --
	(314.33, 86.17) --
	(314.44, 87.18) --
	(314.75, 86.65) --
	(314.85, 85.41) --
	(314.95, 85.55) --
	(315.05, 85.27) --
	(315.16, 84.63) --
	(315.46, 84.83) --
	(315.57, 84.26) --
	(315.67, 84.40) --
	(315.77, 84.04) --
	(315.88, 83.60) --
	(316.18, 83.29) --
	(316.29, 83.51) --
	(316.39, 85.10) --
	(316.49, 85.52) --
	(316.60, 85.79) --
	(316.90, 87.27) --
	(317.01, 86.80) --
	(317.11, 86.06) --
	(317.21, 86.80) --
	(317.32, 86.93) --
	(317.62, 86.32) --
	(317.73, 85.56) --
	(317.83, 84.07) --
	(317.93, 85.49) --
	(318.03, 86.03) --
	(318.34, 86.90) --
	(318.45, 85.61) --
	(318.55, 84.91) --
	(318.65, 85.60) --
	(318.75, 85.53) --
	(319.06, 85.52) --
	(319.17, 84.46) --
	(319.27, 83.88) --
	(319.37, 83.21) --
	(319.47, 80.97) --
	(319.78, 79.74) --
	(319.89, 81.36) --
	(319.99, 80.39) --
	(320.09, 80.95) --
	(320.19, 80.95) --
	(320.50, 80.54) --
	(320.60, 80.46) --
	(320.71, 80.13) --
	(320.81, 81.41) --
	(320.91, 83.09) --
	(321.22, 83.38) --
	(321.32, 81.56) --
	(321.43, 81.95) --
	(321.53, 83.53) --
	(321.63, 84.40) --
	(321.94, 84.97) --
	(322.04, 83.60) --
	(322.15, 87.21) --
	(322.25, 87.67) --
	(322.35, 87.27) --
	(322.66, 89.49) --
	(322.76, 88.87) --
	(322.87, 90.51) --
	(322.97, 92.69) --
	(323.07, 91.73) --
	(323.38, 91.56) --
	(323.48, 90.21) --
	(323.59, 90.74) --
	(323.69, 91.50) --
	(323.79, 92.41) --
	(324.10, 92.75) --
	(324.20, 93.19) --
	(324.31, 91.63) --
	(324.41, 91.11) --
	(324.51, 92.87) --
	(324.82, 92.44) --
	(324.92, 92.45) --
	(325.03, 93.17) --
	(325.13, 92.45) --
	(325.23, 92.85) --
	(325.54, 92.97) --
	(325.64, 93.68) --
	(325.75, 94.80) --
	(325.85, 96.13) --
	(325.95, 95.68) --
	(326.26, 94.77) --
	(326.36, 94.35) --
	(326.46, 94.25) --
	(326.57, 93.12) --
	(326.67, 91.72) --
	(326.98, 90.20) --
	(327.08, 92.13) --
	(327.18, 91.03) --
	(327.29, 93.02) --
	(327.39, 91.20) --
	(327.70, 90.60) --
	(327.80, 90.77) --
	(327.90, 90.05) --
	(328.01, 89.74) --
	(328.11, 87.60) --
	(328.42, 85.85) --
	(328.52, 84.58) --
	(328.62, 84.72) --
	(328.73, 83.85) --
	(328.83, 82.66) --
	(329.14, 83.17) --
	(329.24, 84.12) --
	(329.34, 82.64) --
	(329.45, 84.90) --
	(329.55, 83.82) --
	(329.86, 86.67) --
	(329.96, 86.13) --
	(330.06, 87.58) --
	(330.17, 86.46) --
	(330.27, 87.07) --
	(330.58, 88.15) --
	(330.68, 89.04) --
	(330.78, 92.42) --
	(330.89, 93.91) --
	(330.99, 94.72) --
	(331.40, 95.29) --
	(331.50, 95.30) --
	(331.60, 95.42) --
	(331.71, 96.44) --
	(332.02, 94.27) --
	(332.12, 90.32) --
	(332.22, 92.03) --
	(332.32, 89.49) --
	(332.43, 87.99) --
	(332.74, 89.42) --
	(332.84, 90.89) --
	(332.94, 91.02) --
	(333.04, 88.07) --
	(333.15, 88.08) --
	(333.46, 85.82) --
	(333.56, 87.84) --
	(333.66, 86.77) --
	(333.76, 89.11) --
	(333.87, 90.51) --
	(334.18, 89.83) --
	(334.28, 88.32) --
	(334.38, 87.67) --
	(334.48, 89.07) --
	(334.59, 87.26) --
	(334.89, 89.98) --
	(335.00, 92.04) --
	(335.10, 91.58) --
	(335.20, 91.28) --
	(335.31, 90.86) --
	(335.61, 90.49) --
	(335.72, 90.90) --
	(335.82, 91.19) --
	(335.92, 91.60) --
	(336.03, 90.59) --
	(336.33, 89.30) --
	(336.44, 90.75) --
	(336.54, 90.39) --
	(336.64, 89.53) --
	(336.75, 89.70) --
	(337.05, 90.39) --
	(337.16, 90.14) --
	(337.26, 90.25) --
	(337.36, 91.94) --
	(337.46, 92.09) --
	(337.77, 90.90) --
	(337.88, 91.13) --
	(337.98, 94.92) --
	(338.08, 92.48) --
	(338.18, 93.18) --
	(338.49, 92.54) --
	(338.60, 91.91) --
	(338.70, 91.09) --
	(338.80, 90.37) --
	(338.90, 90.66) --
	(339.21, 90.56) --
	(339.32, 90.26) --
	(339.42, 90.78) --
	(339.52, 90.48) --
	(339.62, 90.41) --
	(339.93, 89.49) --
	(340.03, 89.18) --
	(340.14, 89.35) --
	(340.24, 89.41) --
	(340.34, 88.09) --
	(340.65, 87.17) --
	(340.75, 87.87) --
	(340.86, 88.06) --
	(340.96, 89.06) --
	(341.06, 87.60) --
	(341.37, 88.66) --
	(341.47, 87.18) --
	(341.58, 88.46) --
	(341.68, 89.99) --
	(341.78, 88.88) --
	(342.09, 88.24) --
	(342.19, 88.80) --
	(342.30, 89.22) --
	(342.40, 89.28) --
	(342.81, 89.26) --
	(342.91, 88.77) --
	(343.02, 88.64) --
	(343.12, 88.01) --
	(343.22, 86.85) --
	(343.53, 87.37) --
	(343.63, 86.38) --
	(343.74, 87.11) --
	(343.84, 86.78) --
	(343.94, 86.85) --
	(344.25, 84.31) --
	(344.35, 85.98) --
	(344.46, 85.71) --
	(344.56, 86.38) --
	(344.66, 86.84) --
	(344.97, 85.84) --
	(345.07, 86.51) --
	(345.18, 86.04) --
	(345.28, 85.36) --
	(345.38, 86.11) --
	(345.69, 85.63) --
	(345.79, 86.64) --
	(345.89, 86.90) --
	(346.00, 88.06) --
	(346.10, 88.63) --
	(346.41, 89.05) --
	(346.51, 88.05) --
	(346.61, 89.11) --
	(346.72, 89.54) --
	(346.82, 90.78) --
	(347.13, 90.72) --
	(347.23, 90.48) --
	(347.33, 89.40) --
	(347.44, 90.00) --
	(347.54, 90.53) --
	(347.85, 90.59) --
	(347.95, 89.39) --
	(348.05, 88.84) --
	(348.16, 89.87) --
	(348.26, 89.81) --
	(348.57, 89.07) --
	(348.67, 89.68) --
	(348.77, 89.19) --
	(348.88, 89.25) --
	(348.98, 88.82) --
	(349.29, 89.15) --
	(349.39, 89.39) --
	(349.49, 88.85) --
	(349.60, 88.79) --
	(349.70, 88.79) --
	(350.01, 88.25) --
	(350.11, 89.30) --
	(350.21, 89.31) --
	(350.32, 90.10) --
	(350.42, 89.86) --
	(350.73, 90.53) --
	(350.83, 90.42) --
	(350.93, 89.95) --
	(351.03, 91.13) --
	(351.14, 91.76) --
	(351.45, 92.12) --
	(351.55, 91.73) --
	(351.65, 92.57) --
	(351.75, 91.90) --
	(351.86, 92.25) --
	(352.17, 92.25) --
	(352.27, 92.41) --
	(352.37, 92.35) --
	(352.47, 91.85) --
	(352.58, 90.98) --
	(352.89, 91.21) --
	(352.99, 91.38) --
	(353.09, 91.89) --
	(353.19, 91.26) --
	(353.30, 91.49) --
	(353.61, 91.71) --
	(353.71, 92.10) --
	(353.81, 92.82) --
	(353.91, 92.87) --
	(354.02, 92.43) --
	(354.32, 91.92) --
	(354.43, 91.91) --
	(354.53, 92.75) --
	(354.63, 92.96) --
	(354.74, 93.12) --
	(355.04, 93.82) --
	(355.15, 93.87) --
	(355.25, 95.21) --
	(355.35, 95.31) --
	(355.46, 95.31) --
	(355.76, 94.94) --
	(355.87, 95.09) --
	(355.97, 95.95) --
	(356.07, 95.99) --
	(356.18, 96.68) --
	(356.48, 96.71) --
	(356.59, 96.42) --
	(356.69, 96.32) --
	(356.79, 95.92) --
	(356.89, 95.36) --
	(357.20, 95.75) --
	(357.31, 98.11) --
	(357.41, 98.98) --
	(357.51, 99.91) --
	(357.61,100.61) --
	(357.92, 99.77) --
	(358.03, 99.72) --
	(358.13,100.76) --
	(358.23,100.76) --
	(358.33,100.06) --
	(358.64, 99.08) --
	(358.75,100.41) --
	(358.85, 99.89) --
	(358.95, 98.31) --
	(359.05, 98.72) --
	(359.36,101.52) --
	(359.46,100.37) --
	(359.57,100.15) --
	(359.67,100.24) --
	(359.77,100.71) --
	(360.08,100.15) --
	(360.18,100.41) --
	(360.29,100.06) --
	(360.39, 99.98) --
	(360.49,100.41) --
	(360.80,100.24) --
	(360.90,101.89) --
	(361.01,101.81) --
	(361.11,101.89) --
	(361.21,101.52) --
	(361.52,101.52) --
	(361.62,101.78) --
	(361.73,103.40) --
	(361.83,102.77) --
	(361.93,102.45) --
	(362.24,101.92) --
	(362.34,102.09) --
	(362.45,101.81) --
	(362.55,100.97) --
	(362.65,100.85) --
	(362.96,100.73) --
	(363.06,101.71) --
	(363.17,102.29) --
	(363.27,102.90) --
	(363.37,103.78) --
	(363.68,103.95) --
	(363.78,103.40) --
	(363.89,103.25) --
	(363.99,102.57) --
	(364.09,101.96) --
	(364.40,101.76) --
	(364.50,101.93) --
	(364.61,103.15) --
	(364.71,102.34) --
	(364.81,102.26) --
	(365.12,102.12) --
	(365.22,101.91) --
	(365.32,101.82) --
	(365.43,103.00) --
	(365.53,103.36) --
	(365.84,103.11) --
	(365.94,102.66) --
	(366.04,103.06) --
	(366.15,102.37) --
	(366.25,103.01) --
	(366.56,102.47) --
	(366.66,101.94) --
	(366.76,101.31) --
	(366.87,101.60) --
	(366.97,100.70) --
	(367.28,100.95) --
	(367.38,100.81) --
	(367.48,100.55) --
	(367.59,100.59) --
	(367.69,100.97) --
	(368.00,101.89) --
	(368.10,102.36) --
	(368.20,103.45) --
	(368.31,104.29) --
	(368.41,104.95) --
	(368.82,105.00) --
	(368.92,104.93) --
	(369.03,105.10) --
	(369.13,104.96) --
	(369.54,103.54) --
	(369.64,103.63) --
	(369.75,103.41) --
	(369.85,103.46) --
	(370.16,103.02) --
	(370.26,103.51) --
	(370.36,103.88) --
	(370.46,103.61) --
	(370.57,103.82) --
	(370.88,103.63) --
	(370.98,104.60) --
	(371.08,105.09) --
	(371.18,106.25) --
	(371.29,107.53) --
	(371.60,107.74) --
	(371.70,108.63) --
	(371.80,110.12) --
	(371.90,109.46) --
	(372.01,108.96) --
	(372.32,108.65) --
	(372.42,108.23) --
	(372.52,109.55) --
	(372.62,109.54) --
	(372.73,108.46) --
	(373.04,108.80) --
	(373.14,107.87) --
	(373.24,108.55) --
	(373.34,108.99) --
	(373.45,109.32) --
	(373.75,110.16) --
	(373.86,111.65) --
	(373.96,110.70) --
	(374.06,110.51) --
	(374.17,110.40) --
	(374.47,111.52) --
	(374.58,111.01) --
	(374.68,110.48) --
	(374.78,110.97) --
	(374.89,111.24) --
	(375.19,110.63) --
	(375.30,112.22) --
	(375.40,112.09) --
	(375.50,111.74) --
	(375.61,112.18) --
	(375.91,112.79) --
	(376.02,113.10) --
	(376.12,113.58) --
	(376.22,114.92) --
	(376.32,115.02) --
	(376.63,114.89) --
	(376.74,115.83) --
	(376.84,114.94) --
	(376.94,114.79) --
	(377.04,114.76) --
	(377.35,114.44) --
	(377.46,115.78) --
	(377.56,118.75) --
	(377.66,117.98) --
	(377.76,118.65) --
	(378.07,119.56) --
	(378.18,121.34) --
	(378.28,119.88) --
	(378.38,120.56) --
	(378.79,120.54) --
	(378.89,120.58) --
	(379.00,120.04) --
	(379.10,119.03) --
	(379.20,119.87) --
	(379.51,120.68) --
	(379.61,120.79) --
	(379.72,120.97) --
	(379.82,121.42) --
	(379.92,122.30) --
	(380.23,122.46) --
	(380.33,121.93) --
	(380.44,122.28) --
	(380.54,121.34) --
	(380.64,120.42) --
	(380.95,120.05) --
	(381.05,120.86) --
	(381.16,120.95) --
	(381.26,121.51) --
	(381.36,121.66) --
	(381.67,121.69) --
	(381.77,121.26) --
	(381.88,120.50) --
	(381.98,120.26) --
	(382.08,120.40) --
	(382.39,121.77) --
	(382.49,121.72) --
	(382.60,122.63) --
	(382.70,123.92) --
	(382.80,123.96) --
	(383.11,123.98) --
	(383.21,123.31) --
	(383.32,125.10) --
	(383.42,125.38) --
	(383.52,125.36) --
	(383.83,125.95) --
	(383.93,126.72) --
	(384.04,126.85) --
	(384.14,127.42) --
	(384.24,126.89) --
	(384.55,127.45) --
	(384.65,127.45) --
	(384.75,126.60) --
	(384.86,124.92) --
	(384.96,125.69) --
	(385.27,127.36) --
	(385.37,126.77) --
	(385.47,127.15) --
	(385.58,127.26) --
	(385.68,126.94) --
	(385.99,126.49) --
	(386.09,125.81) --
	(386.19,126.12) --
	(386.30,125.27) --
	(386.40,124.55) --
	(386.71,124.70) --
	(386.81,123.97) --
	(386.91,124.57) --
	(387.02,125.24) --
	(387.12,125.83) --
	(387.43,125.70) --
	(387.53,125.73) --
	(387.63,126.18) --
	(387.74,125.68) --
	(387.84,125.66) --
	(388.15,125.89) --
	(388.25,125.95) --
	(388.35,126.76) --
	(388.46,127.11) --
	(388.56,127.17) --
	(388.87,127.74) --
	(388.97,127.91) --
	(389.07,128.42) --
	(389.18,128.01) --
	(389.28,127.96) --
	(389.59,127.78) --
	(389.69,128.05) --
	(389.79,128.72) --
	(389.89,129.52) --
	(390.00,129.89) --
	(390.31,130.43) --
	(390.41,130.29) --
	(390.51,130.75) --
	(390.61,130.67) --
	(390.72,130.43) --
	(391.03,130.25) --
	(391.13,130.84) --
	(391.23,131.43) --
	(391.33,131.16) --
	(391.44,131.16) --
	(391.75,130.97) --
	(391.85,130.87) --
	(391.95,130.63) --
	(392.05,130.97) --
	(392.16,131.48) --
	(392.46,131.76) --
	(392.57,131.92) --
	(392.67,131.84) --
	(392.77,131.69) --
	(392.88,131.98) --
	(393.18,132.61) --
	(393.29,133.96) --
	(393.39,134.73) --
	(393.49,135.68) --
	(393.60,136.20) --
	(393.90,137.06) --
	(394.01,136.23) --
	(394.11,136.69) --
	(394.21,136.83) --
	(394.32,136.70) --
	(394.62,135.37) --
	(394.73,135.32) --
	(394.83,135.60) --
	(394.93,137.19) --
	(395.04,139.53) --
	(395.34,142.10) --
	(395.45,141.19) --
	(395.55,139.57) --
	(395.65,133.86) --
	(395.75,135.54) --
	(396.06,137.01) --
	(396.17,136.12) --
	(396.27,137.87) --
	(396.37,138.71) --
	(396.47,138.92) --
	(396.78,139.45) --
	(396.89,138.11) --
	(396.99,136.95) --
	(397.09,137.74) --
	(397.19,138.59) --
	(397.50,139.02) --
	(397.61,138.75) --
	(397.71,139.01) --
	(397.81,139.30) --
	(397.91,140.47) --
	(398.22,140.93) --
	(398.32,139.49) --
	(398.43,137.25) --
	(398.53,137.57) --
	(398.63,138.01) --
	(398.94,135.03) --
	(399.04,135.68) --
	(399.15,135.31) --
	(399.25,135.82) --
	(399.35,135.86) --
	(399.66,134.82) --
	(399.76,134.65) --
	(399.87,134.81) --
	(399.97,134.08) --
	(400.07,132.81) --
	(400.38,130.06) --
	(400.48,128.70) --
	(400.59,129.34) --
	(400.69,127.78) --
	(400.79,130.55) --
	(401.10,130.79) --
	(401.20,131.43) --
	(401.31,133.17) --
	(401.41,134.68) --
	(401.51,134.54) --
	(401.82,136.10) --
	(401.92,135.47) --
	(402.03,134.76) --
	(402.13,133.78) --
	(402.23,134.06) --
	(402.54,133.69) --
	(402.64,134.51) --
	(402.75,136.08) --
	(402.85,136.72) --
	(402.95,135.65) --
	(403.26,135.09) --
	(403.36,134.79) --
	(403.47,134.30) --
	(403.57,135.39) --
	(403.67,136.06) --
	(403.98,136.27) --
	(404.08,136.46) --
	(404.18,135.07) --
	(404.29,135.55) --
	(404.39,135.89) --
	(404.70,136.76) --
	(404.80,135.76) --
	(404.90,137.57) --
	(405.01,138.70) --
	(405.11,140.13) --
	(405.42,141.30) --
	(405.52,140.98) --
	(405.62,141.30) --
	(405.73,141.14) --
	(405.83,141.69) --
	(406.14,142.05) --
	(406.34,142.08) --
	(406.45,141.88) --
	(406.55,141.82) --
	(406.86,141.91) --
	(407.06,142.30) --
	(407.17,139.72) --
	(407.27,140.22) --
	(407.58,138.38) --
	(407.68,139.13) --
	(407.78,138.01) --
	(407.89,138.06) --
	(407.99,138.82) --
	(408.30,138.60) --
	(408.40,138.71) --
	(408.50,139.73) --
	(408.61,139.99) --
	(408.71,141.54) --
	(409.02,141.07) --
	(409.12,141.91) --
	(409.22,141.33) --
	(409.32,140.56) --
	(409.43,140.34) --
	(409.74,138.80) --
	(409.84,139.56) --
	(409.94,139.09) --
	(410.04,137.99) --
	(410.15,137.50) --
	(410.46,138.95) --
	(410.56,139.09) --
	(410.66,139.74) --
	(410.76,139.45) --
	(410.87,137.98) --
	(411.18,138.05) --
	(411.28,135.62) --
	(411.38,136.00) --
	(411.48,134.30) --
	(411.59,135.30) --
	(411.89,134.61) --
	(412.00,134.91) --
	(412.10,135.24) --
	(412.20,132.59) --
	(412.31,132.75) --
	(412.61,133.06) --
	(412.72,133.72) --
	(412.82,136.12) --
	(412.92,136.72) --
	(413.03,137.54) --
	(413.33,138.68) --
	(413.44,138.42) --
	(413.54,137.30) --
	(413.64,138.85) --
	(413.75,138.52) --
	(414.05,137.49) --
	(414.16,137.50) --
	(414.26,137.38) --
	(414.36,138.02) --
	(414.47,137.63) --
	(414.77,136.64) --
	(414.88,135.65) --
	(414.98,136.35) --
	(415.08,135.27) --
	(415.18,134.84) --
	(415.49,135.17) --
	(415.60,136.05) --
	(415.70,136.48) --
	(415.80,137.03) --
	(415.90,135.99) --
	(416.21,136.45) --
	(416.32,136.57) --
	(416.42,138.20) --
	(416.52,139.84) --
	(416.62,140.06) --
	(416.93,139.63) --
	(417.04,141.19) --
	(417.14,141.87) --
	(417.24,143.22) --
	(417.34,142.34) --
	(417.65,142.58) --
	(417.75,142.81) --
	(417.86,143.34) --
	(417.96,142.68) --
	(418.37,142.68) --
	(418.47,143.43) --
	(418.58,143.28) --
	(418.68,143.14) --
	(418.78,141.44) --
	(419.09,141.99) --
	(419.19,141.84) --
	(419.30,141.20) --
	(419.40,139.84) --
	(419.50,140.46) --
	(419.81,140.62) --
	(419.91,141.89) --
	(420.02,142.50) --
	(420.12,142.00) --
	(420.22,140.86) --
	(420.53,140.13) --
	(420.63,141.16) --
	(420.74,141.27) --
	(420.84,140.78) --
	(420.94,140.04) --
	(421.25,140.28) --
	(421.35,140.51) --
	(421.46,141.71) --
	(421.56,141.33) --
	(421.66,140.61) --
	(421.97,140.81) --
	(422.07,140.62) --
	(422.18,140.68) --
	(422.28,140.39) --
	(422.38,139.35) --
	(422.69,138.42) --
	(422.79,139.50) --
	(422.89,139.11) --
	(423.00,138.86) --
	(423.10,139.59) --
	(423.41,140.46) --
	(423.51,140.14) --
	(423.61,139.90) --
	(423.72,140.06) --
	(423.82,140.18) --
	(424.13,140.15) --
	(424.23,140.28) --
	(424.33,140.10) --
	(424.44,140.27) --
	(424.54,140.54) --
	(424.85,141.90) --
	(424.95,142.03) --
	(425.05,143.21) --
	(425.16,142.64) --
	(425.26,141.88) --
	(425.57,142.68) --
	(425.67,142.47) --
	(425.77,142.24) --
	(425.88,141.65) --
	(425.98,142.12) --
	(426.29,142.70) --
	(426.39,142.41) --
	(426.49,144.39) --
	(426.60,144.46) --
	(426.70,145.07) --
	(427.01,145.40) --
	(427.11,144.78) --
	(427.21,144.77) --
	(427.32,144.00) --
	(427.42,145.20) --
	(427.73,145.32) --
	(427.83,146.19) --
	(427.93,145.53) --
	(428.04,145.32) --
	(428.14,144.50) --
	(428.45,144.60) --
	(428.55,143.99) --
	(428.65,144.08) --
	(428.75,145.65) --
	(428.86,145.41) --
	(429.17,144.79) --
	(429.27,144.42) --
	(429.37,144.27) --
	(429.47,144.50) --
	(429.58,144.04) --
	(429.89,142.38) --
	(429.99,142.83) --
	(430.09,142.62) --
	(430.19,141.54) --
	(430.30,141.48) --
	(430.61,142.16) --
	(430.71,141.79) --
	(430.81,141.49) --
	(430.91,141.05) --
	(431.02,140.35) --
	(431.32,141.23) --
	(431.43,140.70) --
	(431.53,141.40) --
	(431.63,141.92) --
	(431.74,141.70) --
	(432.04,140.30) --
	(432.15,140.28) --
	(432.25,140.60) --
	(432.35,140.61) --
	(432.46,140.08) --
	(432.76,139.97) --
	(432.87,142.05) --
	(432.97,141.55) --
	(433.07,141.73) --
	(433.18,141.68) --
	(433.48,142.48) --
	(433.59,141.50) --
	(433.69,140.57) --
	(433.79,141.19) --
	(433.90,141.92) --
	(434.20,141.02) --
	(434.31,140.70) --
	(434.41,140.30) --
	(434.51,140.83) --
	(434.61,140.40) --
	(434.92,139.67) --
	(435.03,140.03) --
	(435.13,138.95) --
	(435.23,137.60) --
	(435.33,137.24) --
	(435.64,137.83) --
	(435.75,136.67) --
	(435.85,136.81) --
	(435.95,137.60) --
	(436.05,139.15) --
	(436.36,138.76) --
	(436.47,140.75) --
	(436.57,141.46) --
	(436.67,141.19) --
	(436.77,140.95) --
	(437.08,141.00) --
	(437.18,140.63) --
	(437.29,139.47) --
	(437.39,140.34) --
	(437.49,139.74) --
	(437.80,139.92) --
	(437.90,140.32) --
	(438.01,140.95) --
	(438.11,140.45) --
	(438.21,140.04) --
	(438.52,140.49) --
	(438.62,140.33) --
	(438.73,139.43) --
	(438.83,139.60) --
	(438.93,139.49) --
	(439.24,139.62) --
	(439.34,138.56) --
	(439.45,138.92) --
	(439.55,138.36) --
	(439.65,138.23) --
	(439.96,137.63) --
	(440.06,137.68) --
	(440.17,138.45) --
	(440.27,138.33) --
	(440.37,139.17) --
	(440.68,138.97) --
	(440.78,138.90) --
	(440.89,139.83) --
	(440.99,139.68) --
	(441.09,139.94) --
	(441.40,138.81) --
	(441.50,138.39) --
	(441.61,139.34) --
	(441.71,139.28) --
	(441.81,139.59) --
	(442.12,139.82) --
	(442.22,139.58) --
	(442.32,138.94) --
	(442.43,139.71) --
	(442.53,138.31) --
	(442.84,139.37) --
	(442.94,140.74) --
	(443.04,141.38) --
	(443.15,141.69) --
	(443.25,141.50) --
	(443.56,141.38) --
	(443.66,140.84) --
	(443.87,140.87) --
	(443.97,141.64) --
	(444.28,139.68) --
	(444.38,139.12) --
	(444.59,138.78) --
	(444.69,139.57) --
	(445.00,138.62) --
	(445.10,139.05) --
	(445.20,138.46) --
	(445.31,139.26) --
	(445.41,138.66) --
	(445.72,138.60) --
	(445.82,138.23) --
	(445.92,139.13) --
	(446.03,139.55) --
	(446.13,140.31) --
	(446.44,139.95) --
	(446.54,139.63) --
	(446.64,139.76) --
	(446.75,139.32) --
	(446.85,138.87) --
	(447.16,139.09) --
	(447.26,139.15) --
	(447.36,138.27) --
	(447.47,137.92) --
	(447.57,138.10) --
	(447.88,137.17) --
	(447.98,137.37) --
	(448.08,137.92) --
	(448.18,137.63) --
	(448.29,137.32) --
	(448.60,137.07) --
	(448.70,137.29) --
	(448.80,138.05) --
	(448.90,138.73) --
	(449.01,138.58) --
	(449.32,139.54) --
	(449.42,139.64) --
	(449.52,140.35) --
	(449.62,140.25) --
	(449.73,140.20) --
	(450.04,138.86) --
	(450.14,138.35) --
	(450.24,138.43) --
	(450.34,137.52) --
	(450.45,137.51) --
	(450.75,137.36) --
	(450.86,137.13) --
	(450.96,137.75) --
	(451.06,137.70) --
	(451.17,137.18) --
	(451.47,136.94) --
	(451.58,138.04) --
	(451.68,137.81) --
	(451.78,135.90) --
	(451.89,135.06) --
	(452.19,131.34) --
	(452.30,129.78) --
	(452.40,124.33) --
	(452.50,126.42) --
	(452.61,125.74) --
	(452.91,124.61) --
	(453.02,126.95) --
	(453.12,128.24) --
	(453.22,127.96) --
	(453.33,126.20) --
	(453.63,127.42) --
	(453.74,128.56) --
	(453.84,127.51) --
	(453.94,129.24) --
	(454.04,129.08) --
	(454.35,133.04) --
	(454.46,133.23) --
	(454.56,134.17) --
	(454.66,134.06) --
	(455.07,134.02) --
	(455.18,132.03) --
	(455.28,131.14) --
	(455.38,133.75) --
	(455.48,134.91) --
	(455.79,134.43) --
	(455.90,132.13) --
	(456.00,133.38) --
	(456.10,133.94) --
	(456.20,133.50) --
	(456.51,132.83) --
	(456.61,132.75) --
	(456.72,132.69) --
	(456.82,131.73) --
	(456.92,130.77) --
	(457.23,131.39) --
	(457.33,130.97) --
	(457.44,130.82) --
	(457.54,131.66) --
	(457.64,131.37) --
	(457.95,130.87) --
	(458.05,129.95) --
	(458.16,130.20) --
	(458.26,130.47) --
	(458.36,131.03) --
	(458.67,132.89) --
	(458.77,132.30) --
	(458.88,134.27) --
	(458.98,134.14) --
	(459.08,134.46) --
	(459.39,134.73) --
	(459.49,134.76) --
	(459.60,134.36) --
	(459.70,134.23) --
	(459.80,134.43) --
	(460.11,133.79) --
	(460.21,135.37) --
	(460.32,135.39) --
	(460.42,135.57) --
	(460.52,137.01) --
	(460.83,136.26) --
	(460.93,135.92) --
	(461.04,136.53) --
	(461.14,135.64) --
	(461.24,135.27) --
	(461.55,135.47) --
	(461.65,136.35) --
	(461.75,136.31) --
	(461.86,138.60) --
	(461.96,138.20) --
	(462.27,138.68) --
	(462.37,139.79) --
	(462.47,139.78) --
	(462.58,139.51) --
	(462.68,138.93) --
	(462.99,141.28) --
	(463.09,141.67) --
	(463.19,142.53) --
	(463.30,142.16) --
	(463.40,142.79) --
	(463.71,144.78) --
	(463.81,144.45) --
	(463.91,144.39) --
	(464.02,143.64) --
	(464.12,144.10) --
	(464.43,144.50) --
	(464.53,144.85) --
	(464.63,144.03) --
	(464.74,141.73) --
	(464.84,143.00) --
	(465.15,141.08) --
	(465.25,141.57) --
	(465.35,141.60) --
	(465.46,142.42) --
	(465.56,141.30) --
	(465.87,139.65) --
	(465.97,140.60) --
	(466.07,141.16) --
	(466.18,140.37) --
	(466.28,141.28) --
	(466.59,141.12) --
	(466.69,141.92) --
	(466.79,141.86) --
	(466.90,141.40) --
	(467.00,141.43) --
	(467.31,141.78) --
	(467.41,141.16) --
	(467.51,140.91) --
	(467.61,140.22) --
	(467.72,140.30) --
	(468.03,141.29) --
	(468.13,141.57) --
	(468.23,141.18) --
	(468.33,140.78) --
	(468.44,140.44) --
	(468.75,142.63) --
	(468.85,143.91) --
	(468.95,143.93) --
	(469.05,143.65) --
	(469.16,144.91) --
	(469.47,143.98) --
	(469.57,142.95) --
	(469.67,143.45) --
	(469.77,143.97) --
	(469.88,142.39) --
	(470.18,142.02) --
	(470.29,141.69) --
	(470.39,142.16) --
	(470.49,143.54) --
	(470.60,143.36) --
	(470.90,145.75) --
	(471.01,145.04) --
	(471.11,145.23) --
	(471.21,143.51) --
	(471.32,143.00) --
	(471.62,141.09) --
	(471.73,142.76) --
	(471.83,141.17) --
	(471.93,141.50) --
	(472.04,140.72) --
	(472.34,142.53) --
	(472.45,141.45) --
	(472.55,141.61) --
	(472.65,141.10) --
	(472.75,141.71) --
	(473.06,141.59) --
	(473.17,141.41) --
	(473.27,141.53) --
	(473.37,140.86) --
	(473.47,140.07) --
	(473.78,140.26) --
	(473.89,139.44) --
	(473.99,140.11) --
	(474.09,139.10) --
	(474.19,139.00) --
	(474.50,139.13) --
	(474.61,138.40) --
	(474.71,137.26) --
	(474.81,138.09) --
	(474.91,139.76) --
	(475.22,137.67) --
	(475.33,137.94) --
	(475.43,136.55) --
	(475.53,137.41) --
	(475.63,137.47) --
	(475.94,137.43) --
	(476.04,138.37) --
	(476.15,139.29) --
	(476.25,140.37) --
	(476.35,139.65) --
	(476.66,141.05) --
	(476.76,140.65) --
	(476.87,140.51) --
	(476.97,140.26) --
	(477.07,140.71) --
	(477.38,142.04) --
	(477.48,141.15) --
	(477.59,141.80) --
	(477.69,140.79) --
	(477.79,141.27) --
	(478.10,141.88) --
	(478.20,142.32) --
	(478.31,142.31) --
	(478.41,142.89) --
	(478.51,142.94) --
	(478.82,144.06) --
	(478.92,143.76) --
	(479.03,144.51) --
	(479.13,143.90) --
	(479.23,145.10) --
	(479.54,144.56) --
	(479.64,144.51) --
	(479.75,144.65) --
	(479.85,145.92) --
	(479.95,145.52) --
	(480.26,145.82) --
	(480.36,147.00) --
	(480.47,146.60) --
	(480.57,146.79) --
	(480.67,145.92) --
	(480.98,145.70) --
	(481.08,145.96) --
	(481.18,146.74) --
	(481.29,147.00) --
	(481.70,148.24) --
	(481.80,147.85) --
	(481.90,147.03) --
	(482.01,147.55) --
	(482.42,148.48) --
	(482.52,147.76) --
	(482.62,148.43) --
	(482.73,149.51) --
	(482.83,149.67) --
	(483.14,149.32) --
	(483.24,149.43) --
	(483.34,148.49) --
	(483.45,148.38) --
	(483.55,146.60) --
	(483.86,146.47) --
	(483.96,147.93) --
	(484.06,147.75) --
	(484.17,148.91) --
	(484.27,149.03) --
	(484.58,148.01) --
	(484.68,148.17) --
	(484.78,148.12) --
	(484.89,148.75) --
	(484.99,147.80) --
	(485.30,147.69) --
	(485.40,149.71) --
	(485.50,151.90) --
	(485.61,151.76) --
	(485.71,152.57) --
	(486.02,152.91) --
	(486.12,152.61) --
	(486.22,153.50) --
	(486.33,153.04) --
	(486.43,154.09) --
	(486.74,153.70) --
	(486.84,153.13) --
	(486.94,152.51) --
	(487.04,152.68) --
	(487.15,151.90) --
	(487.46,152.35) --
	(487.56,152.94) --
	(487.66,153.33) --
	(487.76,152.59) --
	(487.87,151.75) --
	(488.18,151.59) --
	(488.28,152.64) --
	(488.38,151.89) --
	(488.48,152.47) --
	(488.59,153.18) --
	(488.90,153.24) --
	(489.00,154.45) --
	(489.10,155.14) --
	(489.20,155.44) --
	(489.31,156.14) --
	(489.61,155.76) --
	(489.72,155.16) --
	(489.82,156.21) --
	(489.92,155.75) --
	(490.03,155.42) --
	(490.33,156.06) --
	(490.44,154.98) --
	(490.54,155.12) --
	(490.64,154.13) --
	(490.75,155.21) --
	(491.05,155.27) --
	(491.16,155.42) --
	(491.26,155.79) --
	(491.36,155.72) --
	(491.77,155.70) --
	(491.88,157.03) --
	(491.98,156.75) --
	(492.08,156.46) --
	(492.18,156.59) --
	(492.49,157.18) --
	(492.60,156.72) --
	(492.70,156.69) --
	(492.80,156.94) --
	(492.90,157.12) --
	(493.21,157.07) --
	(493.32,157.46) --
	(493.42,158.19) --
	(493.52,159.02) --
	(493.62,158.93) --
	(493.93,159.12) --
	(494.04,159.19) --
	(494.14,159.53) --
	(494.24,159.68) --
	(494.34,160.21) --
	(494.65,160.59) --
	(494.76,160.03) --
	(494.86,160.59) --
	(494.96,160.91) --
	(495.06,161.25) --
	(495.37,162.36) --
	(495.47,162.87) --
	(495.58,164.24) --
	(495.68,163.76) --
	(495.78,165.03) --
	(496.09,164.87) --
	(496.19,162.97) --
	(496.30,160.85) --
	(496.40,162.77) --
	(496.50,162.16) --
	(496.81,162.76) --
	(496.91,163.01) --
	(497.02,163.25) --
	(497.12,162.13) --
	(497.22,161.62) --
	(497.53,162.03) --
	(497.63,162.48) --
	(497.74,161.84) --
	(497.84,161.07) --
	(497.94,160.90) --
	(498.25,161.85) --
	(498.35,162.23) --
	(498.46,163.03) --
	(498.56,163.18) --
	(498.66,162.52) --
	(498.97,162.65) --
	(499.07,161.71) --
	(499.18,161.68) --
	(499.28,161.41) --
	(499.38,162.03) --
	(499.69,162.36) --
	(499.79,162.96) --
	(499.90,163.73) --
	(500.00,164.00) --
	(500.10,164.00) --
	(500.41,164.26) --
	(500.51,164.34) --
	(500.61,164.77) --
	(500.72,165.50) --
	(500.82,165.34) --
	(501.13,165.64) --
	(501.23,163.42) --
	(501.33,162.57) --
	(501.44,162.42) --
	(501.54,163.57) --
	(501.85,162.03) --
	(501.95,162.74) --
	(502.05,163.06) --
	(502.16,162.81) --
	(502.26,162.75) --
	(502.57,162.46) --
	(502.67,161.69) --
	(502.77,162.26) --
	(502.88,161.41) --
	(502.98,161.47) --
	(503.29,162.90) --
	(503.39,162.72) --
	(503.49,163.28) --
	(503.60,163.40) --
	(503.70,162.96) --
	(504.01,163.61) --
	(504.11,163.47) --
	(504.21,164.21) --
	(504.32,164.51) --
	(504.42,164.90) --
	(504.73,164.87) --
	(504.83,165.31) --
	(504.93,165.52) --
	(505.04,164.66) --
	(505.14,164.14) --
	(505.45,165.71) --
	(505.55,165.17) --
	(505.65,165.11) --
	(505.76,162.99) --
	(505.86,163.51) --
	(506.17,164.06) --
	(506.27,164.81) --
	(506.37,164.75) --
	(506.47,164.93) --
	(506.58,166.11) --
	(506.89,167.05) --
	(506.99,167.05) --
	(507.09,166.69) --
	(507.19,167.44) --
	(507.30,167.33) --
	(507.61,167.83) --
	(507.71,167.66) --
	(507.81,167.89) --
	(507.91,168.04) --
	(508.02,167.09) --
	(508.33,167.16) --
	(508.43,166.50) --
	(508.53,166.51) --
	(508.63,166.21) --
	(508.74,166.31) --
	(509.04,166.95) --
	(509.15,166.66) --
	(509.25,166.90) --
	(509.35,166.87) --
	(509.46,168.12) --
	(509.76,168.84) --
	(509.87,167.59) --
	(509.97,168.10) --
	(510.07,167.52) --
	(510.18,167.67) --
	(510.48,168.36) --
	(510.59,169.04) --
	(510.69,166.12) --
	(510.79,166.78) --
	(510.90,165.66) --
	(511.20,166.10) --
	(511.31,165.97) --
	(511.41,166.03) --
	(511.51,167.28) --
	(511.61,166.21) --
	(511.92,165.72) --
	(512.03,163.43) --
	(512.13,165.29) --
	(512.23,165.41) --
	(512.33,165.56) --
	(512.64,165.95) --
	(512.75,166.39) --
	(512.85,166.45) --
	(512.95,165.72) --
	(513.05,165.80) --
	(513.36,164.79) --
	(513.47,166.18) --
	(513.57,166.37) --
	(513.67,166.39) --
	(513.77,166.14) --
	(514.08,166.80) --
	(514.19,166.69) --
	(514.29,168.12) --
	(514.39,168.39) --
	(514.49,168.17) --
	(514.80,169.49) --
	(514.90,170.26) --
	(515.01,170.08) --
	(515.11,170.99) --
	(515.21,171.11) --
	(515.52,171.36) --
	(515.62,171.02) --
	(515.73,172.72) --
	(515.83,173.40) --
	(515.93,172.66) --
	(516.24,173.27) --
	(516.34,173.78) --
	(516.45,174.40) --
	(516.55,175.66) --
	(516.65,175.00) --
	(516.96,176.20) --
	(517.06,177.64) --
	(517.17,179.15) --
	(517.27,175.88) --
	(517.37,177.25) --
	(517.68,176.60) --
	(517.78,175.55) --
	(517.89,175.98) --
	(517.99,177.75) --
	(518.09,172.98) --
	(518.40,175.56) --
	(518.50,175.90) --
	(518.61,174.21) --
	(518.71,173.20) --
	(518.81,174.00) --
	(519.12,174.27) --
	(519.22,175.27) --
	(519.33,175.71) --
	(519.43,175.63) --
	(519.53,175.83) --
	(519.84,177.17) --
	(519.94,177.53) --
	(520.04,178.54) --
	(520.15,178.23) --
	(520.25,177.73) --
	(520.56,175.65) --
	(520.66,176.14) --
	(520.76,175.63) --
	(520.87,175.85) --
	(520.97,176.47) --
	(521.28,175.86) --
	(521.38,176.69) --
	(521.48,176.45) --
	(521.59,177.80) --
	(521.69,177.37) --
	(522.00,177.17) --
	(522.10,178.47) --
	(522.20,178.91) --
	(522.31,179.30) --
	(522.41,179.10) --
	(522.72,179.09) --
	(522.82,179.18) --
	(522.92,180.84) --
	(523.03,181.04) --
	(523.13,181.59) --
	(523.44,181.66) --
	(523.54,181.73) --
	(523.64,179.59) --
	(523.75,179.58) --
	(523.85,180.32) --
	(524.16,179.91) --
	(524.26,179.68) --
	(524.36,179.20) --
	(524.47,177.93) --
	(524.57,179.04) --
	(524.88,179.07) --
	(524.98,179.09) --
	(525.08,180.95) --
	(525.19,178.06) --
	(525.29,178.46) --
	(525.60,176.15) --
	(525.70,170.37) --
	(525.80,170.19) --
	(525.90,169.63) --
	(526.01,168.51) --
	(526.32,164.88) --
	(526.42,170.12) --
	(526.52,172.25) --
	(526.62,173.64) --
	(526.73,173.78) --
	(527.04,174.38) --
	(527.14,174.01) --
	(527.24,174.30) --
	(527.34,175.00) --
	(527.45,174.58) --
	(527.76,174.33) --
	(527.86,175.25) --
	(527.96,173.55) --
	(528.06,174.23) --
	(528.17,174.37) --
	(528.47,175.23) --
	(528.58,175.57) --
	(528.68,174.18) --
	(528.78,173.40) --
	(528.89,174.23) --
	(529.19,174.19) --
	(529.30,173.99) --
	(529.40,173.62) --
	(529.50,174.75) --
	(529.61,174.80) --
	(529.91,173.87) --
	(530.02,174.30) --
	(530.12,173.64) --
	(530.22,174.67) --
	(530.63,174.63) --
	(530.74,174.72) --
	(530.84,177.67) --
	(530.94,177.14) --
	(531.04,178.08) --
	(531.35,175.97) --
	(531.46,175.67) --
	(531.56,174.99) --
	(531.66,175.65) --
	(531.76,176.33) --
	(532.07,175.76) --
	(532.18,177.71) --
	(532.28,177.75) --
	(532.38,177.96) --
	(532.48,178.90) --
	(532.79,177.23) --
	(532.90,177.34) --
	(533.00,177.89) --
	(533.10,177.67) --
	(533.20,177.74) --
	(533.51,178.12) --
	(533.62,178.89) --
	(533.72,176.27) --
	(533.82,175.70) --
	(533.92,174.58) --
	(534.23,173.65) --
	(534.33,174.94) --
	(534.44,174.97) --
	(534.54,176.28) --
	(534.64,176.06) --
	(534.95,175.96) --
	(535.05,175.97) --
	(535.16,176.75) --
	(535.26,176.85) --
	(535.36,177.04) --
	(535.67,174.92) --
	(535.77,174.87) --
	(535.88,174.26) --
	(535.98,174.74) --
	(536.08,175.08) --
	(536.39,174.93) --
	(536.49,175.96) --
	(536.60,176.73) --
	(536.70,175.50) --
	(536.80,175.25) --
	(537.11,175.89) --
	(537.21,176.17) --
	(537.32,175.05) --
	(537.42,175.94) --
	(537.52,175.66) --
	(537.83,176.29) --
	(537.93,177.17) --
	(538.04,177.52) --
	(538.14,178.18) --
	(538.24,176.48) --
	(538.55,176.09) --
	(538.65,175.56) --
	(538.76,175.57) --
	(538.86,176.23) --
	(538.96,175.40) --
	(539.27,176.01) --
	(539.37,176.50) --
	(539.47,175.81) --
	(539.58,175.85) --
	(539.68,176.39) --
	(539.99,176.21) --
	(540.09,175.70) --
	(540.19,173.77) --
	(540.30,173.46) --
	(540.40,172.69) --
	(540.71,172.70) --
	(540.81,172.82) --
	(540.91,172.58) --
	(541.02,173.76) --
	(541.12,173.58) --
	(541.43,174.39) --
	(541.53,174.94) --
	(541.63,175.73) --
	(541.74,175.80) --
	(541.84,176.01) --
	(542.15,175.63) --
	(542.25,176.43) --
	(542.35,176.42) --
	(542.46,177.03) --
	(542.56,177.51) --
	(542.87,178.18) --
	(542.97,178.63) --
	(543.07,179.91) --
	(543.18,179.98) --
	(543.28,180.63) --
	(543.59,178.60) --
	(543.69,177.56) --
	(543.79,177.53) --
	(543.90,177.54) --
	(544.00,177.90) --
	(544.31,176.52) --
	(544.41,174.24) --
	(544.51,173.91) --
	(544.62,174.21) --
	(544.72,173.01) --
	(545.03,171.51) --
	(545.13,169.44) --
	(545.23,169.03) --
	(545.33,168.16) --
	(545.44,167.59) --
	(545.75,170.27) --
	(545.85,169.31) --
	(545.95,170.57) --
	(546.05,170.25) --
	(546.16,170.89) --
	(546.47,169.91) --
	(546.57,169.93) --
	(546.67,169.30) --
	(546.77,169.61) --
	(546.88,167.37) --
	(547.19,169.55) --
	(547.29,168.44) --
	(547.39,167.06) --
	(547.49,167.35) --
	(547.60,167.84) --
	(547.90,167.46) --
	(548.01,167.94) --
	(548.11,168.01) --
	(548.21,168.91) --
	(548.32,169.33) --
	(548.62,167.86) --
	(548.73,167.65) --
	(548.83,167.65) --
	(548.93,167.65) --
	(549.04,167.65);
\definecolor{drawColor}{RGB}{255,159,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 76.55,196.38) --
	( 76.65,196.61) --
	( 76.75,197.88) --
	( 76.86,198.00) --
	( 76.96,197.53) --
	( 77.27,197.73) --
	( 77.37,197.93) --
	( 77.47,197.94) --
	( 77.58,198.02) --
	( 77.68,197.56) --
	( 77.99,198.16) --
	( 78.09,198.36) --
	( 78.19,198.68) --
	( 78.30,199.02) --
	( 78.71,199.96) --
	( 78.81,200.27) --
	( 78.91,200.20) --
	( 79.02,199.85) --
	( 79.12,199.52) --
	( 79.43,199.28) --
	( 79.53,199.20) --
	( 79.63,199.64) --
	( 79.73,200.19) --
	( 79.84,199.94) --
	( 80.15,199.30) --
	( 80.25,199.63) --
	( 80.35,200.10) --
	( 80.45,200.32) --
	( 80.56,200.68) --
	( 80.87,200.50) --
	( 80.97,200.67) --
	( 81.07,200.69) --
	( 81.17,200.94) --
	( 81.28,200.96) --
	( 81.59,201.77) --
	( 81.69,201.08) --
	( 81.79,200.32) --
	( 81.89,199.61) --
	( 82.00,198.69) --
	( 82.31,199.40) --
	( 82.41,199.87) --
	( 82.51,200.24) --
	( 82.61,200.04) --
	( 82.72,199.27) --
	( 83.02,198.29) --
	( 83.13,198.56) --
	( 83.23,197.58) --
	( 83.33,196.65) --
	( 83.44,196.31) --
	( 83.74,196.65) --
	( 83.85,195.87) --
	( 83.95,197.40) --
	( 84.05,198.16) --
	( 84.16,198.14) --
	( 84.46,198.32) --
	( 84.57,197.68) --
	( 84.67,198.07) --
	( 84.77,199.05) --
	( 84.88,198.07) --
	( 85.18,198.25) --
	( 85.29,198.17) --
	( 85.39,199.01) --
	( 85.49,199.12) --
	( 85.59,198.70) --
	( 85.90,198.79) --
	( 86.01,198.94) --
	( 86.11,199.80) --
	( 86.21,199.84) --
	( 86.31,199.64) --
	( 86.62,200.11) --
	( 86.73,199.90) --
	( 86.83,199.03) --
	( 86.93,199.07) --
	( 87.03,199.66) --
	( 87.34,199.71) --
	( 87.45,199.06) --
	( 87.55,198.74) --
	( 87.65,196.82) --
	( 87.75,196.40) --
	( 88.06,196.39) --
	( 88.16,196.17) --
	( 88.27,197.07) --
	( 88.37,197.45) --
	( 88.47,197.91) --
	( 88.78,197.59) --
	( 88.88,198.23) --
	( 88.99,198.25) --
	( 89.09,197.51) --
	( 89.19,197.17) --
	( 89.50,197.25) --
	( 89.60,197.64) --
	( 89.71,197.60) --
	( 89.81,198.30) --
	( 89.91,198.10) --
	( 90.22,197.89) --
	( 90.32,197.31) --
	( 90.43,197.28) --
	( 90.53,197.71) --
	( 90.63,198.03) --
	( 90.94,198.78) --
	( 91.04,199.40) --
	( 91.15,199.38) --
	( 91.25,199.06) --
	( 91.35,198.25) --
	( 91.66,198.70) --
	( 91.76,198.27) --
	( 91.87,198.32) --
	( 91.97,197.44) --
	( 92.07,197.44) --
	( 92.38,197.13) --
	( 92.48,197.88) --
	( 92.59,197.75) --
	( 92.69,197.33) --
	( 92.79,197.16) --
	( 93.10,197.00) --
	( 93.20,196.53) --
	( 93.31,196.93) --
	( 93.41,197.44) --
	( 93.51,198.03) --
	( 93.82,198.25) --
	( 93.92,197.35) --
	( 94.02,197.76) --
	( 94.13,197.97) --
	( 94.23,197.68) --
	( 94.54,197.81) --
	( 94.64,198.66) --
	( 94.74,198.73) --
	( 94.85,198.51) --
	( 94.95,198.83) --
	( 95.26,198.67) --
	( 95.36,198.43) --
	( 95.46,198.30) --
	( 95.57,197.95) --
	( 95.67,197.90) --
	( 95.98,198.31) --
	( 96.08,197.47) --
	( 96.18,196.91) --
	( 96.29,197.19) --
	( 96.39,197.07) --
	( 96.70,197.02) --
	( 96.80,196.77) --
	( 96.90,197.50) --
	( 97.01,198.10) --
	( 97.11,198.28) --
	( 97.42,198.35) --
	( 97.52,198.59) --
	( 97.62,198.43) --
	( 97.73,197.82) --
	( 97.83,198.02) --
	( 98.14,198.05) --
	( 98.24,197.84) --
	( 98.34,198.19) --
	( 98.45,197.87) --
	( 98.55,197.29) --
	( 98.86,198.12) --
	( 98.96,197.33) --
	( 99.06,197.77) --
	( 99.16,197.19) --
	( 99.27,197.56) --
	( 99.58,197.75) --
	( 99.68,198.04) --
	( 99.78,198.09) --
	( 99.88,197.85) --
	( 99.99,197.64) --
	(100.30,198.34) --
	(100.40,198.30) --
	(100.50,198.42) --
	(100.60,198.90) --
	(100.71,199.33) --
	(101.02,199.72) --
	(101.12,200.00) --
	(101.22,200.22) --
	(101.32,200.47) --
	(101.43,199.46) --
	(101.74,199.86) --
	(101.84,199.33) --
	(101.94,198.70) --
	(102.04,199.08) --
	(102.15,198.70) --
	(102.45,198.68) --
	(102.56,199.01) --
	(102.66,200.10) --
	(102.76,200.12) --
	(102.87,200.21) --
	(103.17,201.16) --
	(103.28,200.98) --
	(103.38,201.67) --
	(103.48,202.11) --
	(103.59,201.91) --
	(103.89,202.17) --
	(104.00,202.25) --
	(104.10,202.04) --
	(104.20,202.15) --
	(104.31,201.99) --
	(104.61,201.84) --
	(104.72,201.86) --
	(104.82,202.63) --
	(104.92,202.40) --
	(105.02,202.54) --
	(105.33,203.11) --
	(105.44,203.34) --
	(105.54,203.50) --
	(105.64,203.67) --
	(105.74,203.52) --
	(106.05,203.48) --
	(106.16,203.77) --
	(106.26,203.45) --
	(106.36,202.95) --
	(106.46,203.30) --
	(106.77,203.43) --
	(106.88,203.11) --
	(106.98,204.18) --
	(107.08,204.23) --
	(107.18,204.03) --
	(107.49,204.82) --
	(107.59,205.39) --
	(107.70,205.18) --
	(107.80,204.64) --
	(107.90,204.80) --
	(108.21,204.59) --
	(108.31,204.50) --
	(108.42,204.40) --
	(108.52,203.85) --
	(108.62,203.85) --
	(108.93,203.45) --
	(109.03,202.87) --
	(109.14,203.74) --
	(109.24,203.50) --
	(109.34,204.44) --
	(109.65,204.77) --
	(109.75,204.65) --
	(109.86,204.90) --
	(109.96,205.12) --
	(110.06,204.61) --
	(110.37,204.40) --
	(110.47,204.51) --
	(110.58,204.89) --
	(110.68,204.90) --
	(110.78,205.19) --
	(111.09,205.85) --
	(111.19,205.38) --
	(111.30,205.86) --
	(111.40,205.39) --
	(111.50,205.12) --
	(111.81,206.14) --
	(111.91,206.19) --
	(112.02,207.59) --
	(112.12,207.48) --
	(112.22,207.82) --
	(112.53,207.55) --
	(112.63,208.64) --
	(112.74,208.68) --
	(112.84,207.99) --
	(112.94,208.26) --
	(113.25,207.98) --
	(113.35,207.57) --
	(113.45,208.36) --
	(113.56,208.47) --
	(113.66,207.73) --
	(113.97,207.46) --
	(114.07,205.92) --
	(114.17,206.76) --
	(114.28,207.71) --
	(114.38,207.07) --
	(114.69,207.24) --
	(114.79,207.50) --
	(114.89,207.72) --
	(115.00,207.56) --
	(115.10,207.72) --
	(115.41,207.48) --
	(115.51,207.52) --
	(115.61,207.47) --
	(115.72,208.00) --
	(115.82,208.22) --
	(116.13,208.87) --
	(116.23,209.17) --
	(116.33,208.93) --
	(116.44,209.09) --
	(116.54,209.73) --
	(116.85,209.12) --
	(116.95,208.21) --
	(117.05,208.81) --
	(117.16,208.56) --
	(117.26,208.97) --
	(117.57,208.93) --
	(117.67,208.62) --
	(117.77,208.88) --
	(117.88,208.84) --
	(117.98,208.84) --
	(118.29,208.69) --
	(118.39,208.67) --
	(118.49,208.63) --
	(118.59,208.50) --
	(118.70,208.77) --
	(119.01,208.52) --
	(119.11,207.81) --
	(119.21,207.48) --
	(119.31,205.19) --
	(119.42,205.22) --
	(119.73,207.05) --
	(119.83,207.44) --
	(119.93,206.48) --
	(120.03,206.49) --
	(120.14,207.02) --
	(120.45,206.62) --
	(120.55,205.63) --
	(120.65,206.29) --
	(120.75,205.87) --
	(120.86,206.52) --
	(121.16,206.09) --
	(121.27,206.67) --
	(121.37,207.40) --
	(121.47,207.31) --
	(121.58,206.88) --
	(121.88,206.88) --
	(121.99,207.20) --
	(122.09,206.76) --
	(122.19,206.65) --
	(122.30,206.40) --
	(122.60,206.15) --
	(122.71,206.54) --
	(122.81,207.09) --
	(122.91,207.72) --
	(123.02,207.86) --
	(123.32,207.79) --
	(123.43,208.03) --
	(123.53,207.81) --
	(123.63,206.85) --
	(123.74,206.40) --
	(124.04,205.99) --
	(124.15,205.56) --
	(124.25,206.63) --
	(124.35,204.81) --
	(124.45,204.31) --
	(124.76,204.40) --
	(124.87,205.06) --
	(124.97,205.98) --
	(125.07,205.85) --
	(125.17,205.61) --
	(125.48,205.49) --
	(125.59,206.40) --
	(125.69,206.65) --
	(125.79,207.96) --
	(125.89,208.10) --
	(126.20,208.36) --
	(126.31,208.64) --
	(126.41,208.46) --
	(126.51,208.43) --
	(126.61,208.13) --
	(126.92,207.88) --
	(127.02,208.06) --
	(127.13,208.21) --
	(127.23,207.57) --
	(127.33,208.04) --
	(127.64,207.78) --
	(127.74,207.57) --
	(127.85,207.66) --
	(127.95,207.72) --
	(128.05,207.40) --
	(128.36,207.74) --
	(128.46,207.77) --
	(128.57,206.55) --
	(128.67,205.28) --
	(128.77,205.52) --
	(129.08,204.03) --
	(129.18,203.22) --
	(129.29,204.94) --
	(129.39,205.19) --
	(129.49,205.17) --
	(129.80,205.28) --
	(129.90,205.23) --
	(130.01,205.52) --
	(130.11,204.64) --
	(130.21,204.97) --
	(130.52,204.96) --
	(130.62,205.06) --
	(130.73,205.36) --
	(130.83,205.56) --
	(130.93,205.51) --
	(131.24,205.61) --
	(131.34,206.36) --
	(131.45,206.74) --
	(131.55,206.85) --
	(131.65,206.40) --
	(131.96,205.98) --
	(132.06,207.01) --
	(132.17,207.60) --
	(132.27,207.74) --
	(132.37,207.77) --
	(132.68,207.55) --
	(132.78,207.41) --
	(132.88,207.40) --
	(132.99,207.92) --
	(133.09,207.21) --
	(133.40,206.57) --
	(133.50,206.93) --
	(133.60,207.21) --
	(133.71,205.99) --
	(133.81,205.42) --
	(134.12,205.30) --
	(134.22,206.16) --
	(134.32,205.25) --
	(134.43,205.16) --
	(134.53,205.29) --
	(134.84,205.48) --
	(134.94,204.43) --
	(135.04,205.35) --
	(135.15,206.08) --
	(135.25,206.26) --
	(135.56,206.54) --
	(135.66,207.06) --
	(135.76,206.90) --
	(135.87,206.85) --
	(135.97,207.64) --
	(136.28,206.65) --
	(136.38,206.94) --
	(136.48,206.09) --
	(136.59,206.44) --
	(136.69,206.10) --
	(137.00,206.59) --
	(137.10,206.48) --
	(137.20,205.90) --
	(137.31,206.16) --
	(137.41,205.62) --
	(137.72,206.19) --
	(137.82,206.57) --
	(137.92,206.39) --
	(138.02,206.67) --
	(138.13,207.04) --
	(138.44,207.84) --
	(138.54,207.81) --
	(138.64,207.74) --
	(138.74,208.00) --
	(138.85,207.78) --
	(139.16,207.42) --
	(139.26,207.79) --
	(139.36,207.81) --
	(139.46,206.73) --
	(139.57,206.40) --
	(139.88,206.22) --
	(139.98,206.82) --
	(140.08,206.64) --
	(140.18,206.83) --
	(140.29,206.69) --
	(140.59,207.28) --
	(140.70,207.76) --
	(140.80,207.40) --
	(140.90,206.89) --
	(141.01,207.32) --
	(141.31,207.27) --
	(141.42,207.56) --
	(141.52,207.15) --
	(141.62,206.88) --
	(141.73,206.96) --
	(142.03,207.00) --
	(142.14,208.05) --
	(142.24,206.82) --
	(142.34,206.74) --
	(142.45,206.17) --
	(142.75,206.40) --
	(142.86,207.16) --
	(142.96,207.55) --
	(143.06,207.61) --
	(143.17,207.66) --
	(143.47,207.70) --
	(143.58,208.04) --
	(143.68,207.87) --
	(143.78,207.96) --
	(143.88,207.81) --
	(144.19,207.85) --
	(144.30,209.02) --
	(144.40,209.75) --
	(144.50,209.90) --
	(144.60,210.16) --
	(144.91,209.90) --
	(145.02,210.14) --
	(145.12,210.03) --
	(145.22,209.44) --
	(145.32,209.60) --
	(145.63,209.88) --
	(145.74,209.77) --
	(145.84,209.22) --
	(145.94,209.20) --
	(146.04,208.77) --
	(146.35,208.74) --
	(146.45,208.59) --
	(146.56,208.30) --
	(146.66,208.61) --
	(146.76,208.49) --
	(147.07,208.51) --
	(147.17,208.70) --
	(147.28,208.66) --
	(147.38,208.84) --
	(147.48,209.56) --
	(147.79,209.96) --
	(147.89,209.71) --
	(148.00,210.00) --
	(148.10,210.31) --
	(148.20,210.22) --
	(148.51,210.33) --
	(148.61,210.58) --
	(148.72,210.90) --
	(148.82,211.04) --
	(148.92,210.85) --
	(149.23,210.72) --
	(149.33,211.14) --
	(149.44,211.44) --
	(149.54,211.32) --
	(149.64,211.57) --
	(149.95,211.33) --
	(150.05,210.45) --
	(150.16,211.08) --
	(150.26,212.03) --
	(150.36,211.62) --
	(150.67,211.58) --
	(150.77,211.34) --
	(150.88,211.80) --
	(150.98,211.83) --
	(151.08,212.35) --
	(151.39,212.04) --
	(151.49,212.43) --
	(151.59,212.23) --
	(151.70,211.70) --
	(151.80,212.06) --
	(152.11,211.86) --
	(152.21,211.48) --
	(152.31,211.53) --
	(152.42,211.28) --
	(152.52,211.62) --
	(152.83,211.53) --
	(152.93,211.60) --
	(153.03,211.24) --
	(153.14,210.80) --
	(153.24,210.82) --
	(153.55,211.53) --
	(153.65,211.60) --
	(153.75,211.16) --
	(153.86,211.64) --
	(154.27,211.32) --
	(154.37,210.62) --
	(154.47,210.63) --
	(154.58,210.85) --
	(154.68,211.15) --
	(154.99,210.13) --
	(155.09,210.19) --
	(155.19,209.98) --
	(155.30,209.95) --
	(155.40,209.94) --
	(155.71,210.10) --
	(155.81,209.85) --
	(155.91,210.04) --
	(156.02,210.30) --
	(156.12,210.16) --
	(156.43,210.09) --
	(156.53,210.15) --
	(156.63,209.95) --
	(156.74,209.38) --
	(156.84,208.72) --
	(157.15,208.79) --
	(157.25,208.79) --
	(157.35,209.10) --
	(157.45,208.96) --
	(157.56,208.87) --
	(157.87,208.90) --
	(157.97,209.34) --
	(158.07,209.22) --
	(158.17,208.02) --
	(158.28,207.69) --
	(158.59,208.11) --
	(158.69,208.32) --
	(158.79,207.70) --
	(158.89,208.13) --
	(159.00,208.27) --
	(159.31,208.28) --
	(159.41,208.27) --
	(159.51,207.60) --
	(159.61,207.12) --
	(159.72,205.81) --
	(160.02,205.78) --
	(160.13,205.89) --
	(160.23,206.17) --
	(160.33,205.96) --
	(160.44,205.92) --
	(160.74,205.55) --
	(160.85,205.16) --
	(160.95,205.04) --
	(161.05,204.81) --
	(161.16,204.99) --
	(161.46,204.65) --
	(161.57,204.27) --
	(161.67,203.17) --
	(161.77,202.35) --
	(161.88,202.93) --
	(162.18,203.13) --
	(162.29,203.89) --
	(162.39,204.11) --
	(162.49,203.45) --
	(162.60,205.10) --
	(162.90,205.16) --
	(163.01,206.21) --
	(163.11,206.14) --
	(163.21,206.79) --
	(163.31,206.25) --
	(163.62,206.89) --
	(163.73,206.31) --
	(163.83,207.09) --
	(163.93,207.48) --
	(164.03,207.77) --
	(164.34,208.09) --
	(164.45,208.17) --
	(164.55,208.56) --
	(164.65,209.38) --
	(164.75,209.41) --
	(165.06,208.41) --
	(165.17,208.61) --
	(165.27,208.64) --
	(165.37,208.58) --
	(165.47,208.86) --
	(165.78,208.93) --
	(165.88,208.42) --
	(165.99,208.94) --
	(166.09,209.05) --
	(166.19,209.42) --
	(166.50,209.56) --
	(166.60,210.28) --
	(166.71,210.41) --
	(166.81,210.88) --
	(166.91,210.84) --
	(167.22,210.91) --
	(167.32,211.06) --
	(167.43,211.77) --
	(167.53,211.77) --
	(167.63,210.92) --
	(167.94,210.87) --
	(168.04,210.80) --
	(168.15,210.72) --
	(168.25,210.65) --
	(168.35,210.37) --
	(168.66,210.00) --
	(168.76,209.91) --
	(168.87,209.99) --
	(168.97,210.07) --
	(169.07,210.43) --
	(169.38,210.71) --
	(169.48,210.32) --
	(169.59,209.91) --
	(169.69,209.94) --
	(169.79,209.68) --
	(170.10,209.96) --
	(170.20,209.88) --
	(170.31,209.91) --
	(170.41,209.95) --
	(170.51,209.53) --
	(170.82,208.73) --
	(170.92,208.39) --
	(171.02,207.25) --
	(171.13,207.99) --
	(171.23,208.37) --
	(171.54,208.01) --
	(171.64,208.27) --
	(171.74,208.22) --
	(171.85,208.69) --
	(171.95,208.93) --
	(172.26,208.79) --
	(172.36,208.53) --
	(172.46,207.55) --
	(172.57,208.57) --
	(172.67,208.36) --
	(172.98,208.45) --
	(173.08,209.43) --
	(173.18,209.41) --
	(173.29,209.66) --
	(173.39,209.29) --
	(173.70,209.61) --
	(173.80,209.15) --
	(173.90,208.46) --
	(174.01,208.36) --
	(174.11,207.80) --
	(174.42,207.50) --
	(174.52,207.33) --
	(174.62,207.24) --
	(174.73,207.54) --
	(174.83,207.83) --
	(175.14,207.90) --
	(175.24,207.65) --
	(175.34,207.54) --
	(175.45,207.42) --
	(175.55,206.93) --
	(175.86,207.66) --
	(175.96,208.61) --
	(176.06,207.45) --
	(176.17,207.64) --
	(176.27,208.39) --
	(176.58,208.29) --
	(176.68,208.06) --
	(176.78,208.38) --
	(176.88,208.67) --
	(176.99,208.16) --
	(177.30,208.78) --
	(177.40,208.21) --
	(177.50,208.48) --
	(177.60,208.25) --
	(177.71,208.25) --
	(178.02,208.11) --
	(178.12,207.87) --
	(178.22,207.74) --
	(178.32,208.04) --
	(178.43,208.15) --
	(178.74,207.87) --
	(178.84,207.45) --
	(178.94,207.20) --
	(179.04,206.91) --
	(179.15,207.01) --
	(179.45,207.05) --
	(179.56,207.09) --
	(179.66,207.36) --
	(179.76,206.87) --
	(179.87,207.02) --
	(180.17,206.59) --
	(180.28,206.80) --
	(180.38,207.27) --
	(180.48,207.20) --
	(180.59,206.99) --
	(180.89,206.98) --
	(181.10,207.59) --
	(181.20,207.49) --
	(181.31,207.51) --
	(181.61,207.74) --
	(181.82,208.19) --
	(181.92,208.45) --
	(182.03,208.17) --
	(182.33,208.12) --
	(182.44,208.37) --
	(182.54,208.38) --
	(182.64,207.92) --
	(182.74,207.39) --
	(183.05,207.70) --
	(183.16,207.45) --
	(183.26,207.57) --
	(183.36,207.50) --
	(183.46,207.87) --
	(183.77,207.82) --
	(183.88,208.01) --
	(183.98,208.12) --
	(184.08,208.11) --
	(184.18,207.90) --
	(184.49,207.97) --
	(184.60,208.13) --
	(184.70,208.10) --
	(184.80,208.25) --
	(184.90,208.44) --
	(185.21,208.41) --
	(185.31,208.50) --
	(185.42,208.70) --
	(185.52,209.14) --
	(185.62,209.67) --
	(185.93,209.35) --
	(186.03,209.38) --
	(186.14,209.40) --
	(186.24,209.42) --
	(186.34,209.32) --
	(186.65,209.22) --
	(186.75,209.15) --
	(186.86,208.86) --
	(186.96,208.48) --
	(187.06,208.63) --
	(187.37,208.99) --
	(187.47,208.48) --
	(187.58,208.03) --
	(187.68,208.08) --
	(187.78,207.86) --
	(188.09,207.71) --
	(188.19,208.08) --
	(188.30,208.11) --
	(188.40,207.77) --
	(188.50,207.92) --
	(188.81,207.59) --
	(188.91,207.43) --
	(189.02,207.26) --
	(189.12,207.40) --
	(189.22,207.32) --
	(189.53,207.53) --
	(189.63,207.10) --
	(189.74,207.35) --
	(189.84,207.06) --
	(189.94,206.90) --
	(190.25,207.39) --
	(190.35,207.72) --
	(190.45,208.03) --
	(190.56,208.03) --
	(190.97,208.26) --
	(191.07,208.22) --
	(191.17,207.07) --
	(191.28,206.62) --
	(191.38,205.80) --
	(191.69,205.92) --
	(191.79,206.22) --
	(191.89,206.11) --
	(192.00,205.56) --
	(192.10,205.17) --
	(192.41,204.49) --
	(192.51,203.98) --
	(192.61,203.61) --
	(192.72,204.03) --
	(192.82,204.20) --
	(193.13,204.40) --
	(193.23,204.54) --
	(193.33,204.95) --
	(193.44,205.49) --
	(193.54,205.37) --
	(193.85,205.38) --
	(193.95,204.76) --
	(194.05,203.95) --
	(194.16,205.16) --
	(194.26,205.45) --
	(194.57,205.94) --
	(194.67,205.60) --
	(194.77,205.39) --
	(194.88,205.70) --
	(194.98,205.65) --
	(195.29,205.34) --
	(195.39,205.41) --
	(195.49,205.83) --
	(195.60,205.88) --
	(195.70,206.25) --
	(196.01,206.18) --
	(196.11,205.85) --
	(196.21,205.56) --
	(196.31,205.31) --
	(196.42,205.38) --
	(196.73,205.37) --
	(196.83,206.07) --
	(196.93,205.28) --
	(197.03,204.93) --
	(197.14,204.48) --
	(197.45,204.82) --
	(197.55,205.18) --
	(197.65,205.09) --
	(197.75,204.89) --
	(197.86,205.24) --
	(198.17,204.97) --
	(198.27,204.51) --
	(198.37,204.62) --
	(198.47,204.77) --
	(198.58,205.36) --
	(198.88,205.17) --
	(198.99,205.29) --
	(199.09,205.57) --
	(199.19,204.52) --
	(199.30,204.37) --
	(199.60,204.48) --
	(199.71,204.61) --
	(199.81,204.93) --
	(199.91,205.24) --
	(200.02,205.11) --
	(200.32,205.26) --
	(200.43,205.80) --
	(200.53,206.27) --
	(200.63,206.45) --
	(200.74,207.33) --
	(201.04,207.17) --
	(201.15,207.52) --
	(201.25,207.25) --
	(201.35,206.72) --
	(201.45,207.12) --
	(201.76,207.24) --
	(201.87,207.09) --
	(201.97,206.94) --
	(202.07,207.00) --
	(202.17,206.73) --
	(202.48,206.65) --
	(202.59,206.63) --
	(202.69,206.32) --
	(202.79,206.27) --
	(202.89,206.12) --
	(203.20,206.24) --
	(203.31,206.08) --
	(203.41,206.22) --
	(203.51,207.00) --
	(203.61,206.64) --
	(203.92,206.62) --
	(204.03,206.35) --
	(204.13,206.05) --
	(204.23,205.71) --
	(204.33,206.27) --
	(204.64,206.59) --
	(204.74,206.94) --
	(204.85,207.07) --
	(204.95,207.11) --
	(205.05,206.94) --
	(205.36,206.76) --
	(205.46,206.63) --
	(205.57,206.67) --
	(205.67,206.70) --
	(205.77,206.96) --
	(206.08,206.89) --
	(206.18,207.87) --
	(206.29,208.63) --
	(206.39,208.46) --
	(206.49,208.18) --
	(206.80,208.33) --
	(206.90,208.76) --
	(207.01,208.44) --
	(207.11,208.75) --
	(207.21,208.84) --
	(207.52,207.96) --
	(207.62,207.21) --
	(207.73,207.17) --
	(207.83,207.53) --
	(207.93,207.58) --
	(208.24,206.68) --
	(208.34,206.05) --
	(208.45,206.38) --
	(208.55,205.81) --
	(208.65,205.96) --
	(208.96,205.72) --
	(209.06,205.91) --
	(209.17,205.69) --
	(209.27,206.04) --
	(209.37,205.79) --
	(209.68,205.70) --
	(209.78,205.57) --
	(209.88,205.82) --
	(209.99,205.67) --
	(210.09,205.95) --
	(210.40,205.96) --
	(210.50,206.12) --
	(210.60,205.91) --
	(210.71,206.73) --
	(210.81,206.52) --
	(211.12,206.41) --
	(211.22,206.18) --
	(211.32,206.42) --
	(211.43,205.56) --
	(211.53,205.79) --
	(211.84,205.70) --
	(211.94,205.57) --
	(212.04,204.93) --
	(212.15,204.63) --
	(212.25,204.60) --
	(212.56,205.45) --
	(212.66,205.37) --
	(212.76,205.64) --
	(212.87,205.70) --
	(212.97,205.05) --
	(213.28,205.07) --
	(213.38,204.90) --
	(213.48,204.78) --
	(213.59,204.45) --
	(213.69,205.08) --
	(214.00,205.39) --
	(214.10,205.14) --
	(214.20,205.41) --
	(214.31,205.91) --
	(214.41,205.81) --
	(214.72,205.77) --
	(214.82,205.21) --
	(214.92,205.80) --
	(215.03,206.29) --
	(215.13,206.39) --
	(215.44,206.47) --
	(215.54,206.29) --
	(215.64,206.40) --
	(215.74,206.20) --
	(215.85,205.89) --
	(216.16,206.51) --
	(216.26,206.73) --
	(216.36,206.51) --
	(216.46,206.06) --
	(216.57,206.15) --
	(216.88,205.41) --
	(216.98,205.35) --
	(217.08,205.38) --
	(217.18,205.15) --
	(217.29,205.22) --
	(217.60,205.67) --
	(217.70,205.06) --
	(217.80,205.63) --
	(217.90,205.89) --
	(218.01,206.31) --
	(218.31,206.24) --
	(218.42,206.38) --
	(218.62,206.41) --
	(218.73,206.36) --
	(219.03,205.97) --
	(219.14,206.00) --
	(219.24,206.01) --
	(219.34,205.30) --
	(219.45,205.25) --
	(219.75,205.14) --
	(219.86,205.37) --
	(219.96,205.42) --
	(220.06,205.12) --
	(220.17,205.25) --
	(220.47,205.13) --
	(220.58,205.02) --
	(220.68,205.44) --
	(220.78,205.38) --
	(220.88,205.38) --
	(221.19,205.31) --
	(221.30,205.40) --
	(221.40,205.89) --
	(221.50,205.33) --
	(221.60,205.46) --
	(221.91,205.10) --
	(222.02,205.32) --
	(222.12,205.47) --
	(222.22,205.75) --
	(222.32,205.44) --
	(222.63,205.23) --
	(222.74,205.16) --
	(222.84,205.27) --
	(222.94,205.41) --
	(223.04,206.02) --
	(223.35,205.70) --
	(223.46,205.73) --
	(223.56,205.86) --
	(223.66,205.63) --
	(223.76,205.71) --
	(224.07,205.67) --
	(224.17,205.92) --
	(224.28,205.97) --
	(224.38,205.94) --
	(224.48,205.74) --
	(224.79,205.95) --
	(224.89,205.58) --
	(225.00,205.71) --
	(225.10,205.48) --
	(225.20,205.28) --
	(225.51,206.03) --
	(225.61,205.43) --
	(225.72,204.98) --
	(225.82,204.77) --
	(225.92,204.99) --
	(226.23,204.68) --
	(226.33,204.85) --
	(226.44,204.57) --
	(226.54,204.45) --
	(226.64,204.69) --
	(226.95,203.95) --
	(227.05,204.09) --
	(227.16,204.03) --
	(227.26,204.34) --
	(227.36,204.45) --
	(227.67,204.30) --
	(227.77,204.38) --
	(227.88,204.50) --
	(227.98,204.84) --
	(228.08,204.88) --
	(228.39,204.74) --
	(228.49,204.03) --
	(228.60,203.84) --
	(228.70,204.36) --
	(228.80,204.58) --
	(229.11,204.21) --
	(229.21,204.64) --
	(229.31,204.59) --
	(229.42,204.35) --
	(229.52,204.32) --
	(229.83,204.99) --
	(229.93,204.90) --
	(230.03,205.16) --
	(230.14,205.14) --
	(230.55,205.32) --
	(230.65,205.09) --
	(230.75,205.02) --
	(230.86,205.34) --
	(230.96,205.12) --
	(231.27,204.65) --
	(231.37,205.00) --
	(231.47,204.59) --
	(231.58,204.50) --
	(231.68,204.75) --
	(231.99,204.48) --
	(232.09,204.15) --
	(232.19,204.52) --
	(232.30,204.66) --
	(232.40,204.80) --
	(232.71,204.97) --
	(232.81,205.35) --
	(232.91,205.60) --
	(233.02,205.69) --
	(233.12,205.52) --
	(233.43,205.37) --
	(233.53,205.48) --
	(233.63,205.77) --
	(233.74,205.79) --
	(233.84,205.89) --
	(234.15,205.80) --
	(234.25,205.74) --
	(234.35,205.78) --
	(234.46,205.80) --
	(234.56,205.56) --
	(234.87,205.46) --
	(234.97,205.39) --
	(235.07,205.33) --
	(235.17,205.30) --
	(235.28,205.29) --
	(235.59,205.81) --
	(235.69,205.78) --
	(235.79,205.94) --
	(235.89,206.79) --
	(236.00,206.93) --
	(236.31,206.72) --
	(236.41,206.94) --
	(236.51,207.06) --
	(236.61,207.27) --
	(236.72,207.23) --
	(237.03,207.04) --
	(237.13,207.14) --
	(237.23,206.96) --
	(237.33,206.79) --
	(237.44,206.73) --
	(237.74,206.38) --
	(237.85,206.40) --
	(237.95,206.14) --
	(238.05,206.20) --
	(238.16,206.14) --
	(238.46,206.02) --
	(238.57,205.62) --
	(238.67,205.36) --
	(238.77,205.57) --
	(238.88,204.97) --
	(239.18,205.06) --
	(239.29,204.89) --
	(239.39,204.95) --
	(239.49,205.56) --
	(239.60,205.37) --
	(239.90,205.50) --
	(240.01,205.53) --
	(240.11,205.74) --
	(240.21,205.45) --
	(240.31,205.93) --
	(240.62,205.65) --
	(240.73,205.77) --
	(240.83,205.43) --
	(240.93,205.30) --
	(241.03,204.83) --
	(241.34,205.02) --
	(241.45,204.88) --
	(241.55,204.86) --
	(241.65,205.17) --
	(241.75,204.92) --
	(242.06,204.87) --
	(242.17,204.39) --
	(242.27,204.79) --
	(242.37,204.07) --
	(242.47,204.47) --
	(242.78,203.93) --
	(242.89,204.02) --
	(242.99,204.39) --
	(243.09,204.44) --
	(243.19,204.42) --
	(243.50,204.65) --
	(243.60,204.65) --
	(243.71,204.66) --
	(243.81,204.60) --
	(243.91,204.94) --
	(244.22,204.82) --
	(244.32,204.01) --
	(244.43,204.74) --
	(244.53,204.95) --
	(244.63,204.61) --
	(244.94,204.53) --
	(245.04,204.08) --
	(245.15,203.76) --
	(245.25,203.74) --
	(245.35,203.32) --
	(245.66,203.21) --
	(245.76,203.96) --
	(245.87,204.17) --
	(245.97,203.60) --
	(246.07,204.07) --
	(246.38,203.54) --
	(246.48,203.51) --
	(246.59,203.71) --
	(246.69,203.81) --
	(246.79,203.97) --
	(247.10,204.04) --
	(247.20,203.32) --
	(247.31,203.16) --
	(247.41,202.79) --
	(247.51,202.79) --
	(247.82,202.61) --
	(247.92,202.32) --
	(248.03,201.90) --
	(248.13,201.53) --
	(248.23,201.75) --
	(248.54,200.95) --
	(248.64,199.75) --
	(248.74,198.81) --
	(248.85,199.15) --
	(248.95,199.91) --
	(249.26,199.53) --
	(249.36,200.06) --
	(249.46,199.65) --
	(249.57,200.46) --
	(249.67,200.14) --
	(249.98,199.96) --
	(250.08,199.94) --
	(250.18,200.61) --
	(250.29,200.33) --
	(250.39,200.41) --
	(250.70,200.11) --
	(250.80,199.19) --
	(250.90,199.40) --
	(251.01,199.65) --
	(251.11,199.65) --
	(251.42,199.33) --
	(251.52,198.92) --
	(251.62,198.50) --
	(251.73,197.39) --
	(251.83,197.88) --
	(252.14,198.03) --
	(252.24,197.45) --
	(252.34,197.25) --
	(252.45,197.79) --
	(252.55,198.60) --
	(252.86,198.18) --
	(252.96,197.53) --
	(253.06,197.21) --
	(253.17,195.07) --
	(253.27,194.00) --
	(253.58,195.03) --
	(253.68,194.34) --
	(253.78,194.24) --
	(253.89,193.93) --
	(253.99,193.91) --
	(254.30,192.43) --
	(254.40,192.59) --
	(254.50,191.11) --
	(254.60,190.92) --
	(254.71,189.83) --
	(255.02,189.47) --
	(255.12,188.64) --
	(255.22,189.81) --
	(255.32,188.94) --
	(255.43,190.25) --
	(255.74,189.60) --
	(255.84,190.62) --
	(255.94,189.80) --
	(256.15,189.44) --
	(256.46,188.68) --
	(256.56,188.69) --
	(256.66,188.54) --
	(256.87,188.31) --
	(257.17,186.57) --
	(257.28,185.45) --
	(257.38,185.64) --
	(257.48,185.66) --
	(257.59,184.99) --
	(257.89,183.26) --
	(258.00,182.87) --
	(258.10,184.27) --
	(258.20,184.03) --
	(258.31,185.86) --
	(258.61,184.87) --
	(258.72,184.45) --
	(258.82,184.98) --
	(258.92,185.32) --
	(259.03,185.95) --
	(259.33,185.42) --
	(259.44,185.97) --
	(259.54,185.48) --
	(259.64,185.82) --
	(259.74,188.37) --
	(260.05,189.26) --
	(260.16,190.69) --
	(260.26,188.89) --
	(260.36,189.93) --
	(260.46,191.08) --
	(260.77,191.34) --
	(260.88,190.26) --
	(260.98,189.18) --
	(261.08,190.37) --
	(261.18,192.87) --
	(261.49,192.88) --
	(261.60,193.29) --
	(261.70,192.26) --
	(261.80,192.17) --
	(261.90,192.12) --
	(262.21,191.50) --
	(262.32,191.33) --
	(262.42,192.86) --
	(262.52,192.48) --
	(262.62,193.82) --
	(262.93,192.19) --
	(263.03,193.00) --
	(263.14,193.02) --
	(263.24,193.11) --
	(263.34,193.25) --
	(263.65,192.52) --
	(263.75,191.77) --
	(263.86,192.87) --
	(263.96,192.33) --
	(264.06,191.34) --
	(264.37,190.35) --
	(264.47,190.29) --
	(264.58,190.90) --
	(264.68,190.65) --
	(264.78,190.68) --
	(265.09,190.64) --
	(265.19,190.22) --
	(265.30,190.88) --
	(265.40,192.66) --
	(265.50,191.08) --
	(265.81,191.16) --
	(265.91,190.78) --
	(266.02,191.83) --
	(266.12,190.21) --
	(266.53,191.90) --
	(266.63,192.76) --
	(266.74,190.84) --
	(266.84,191.80) --
	(266.94,192.70) --
	(267.25,192.83) --
	(267.35,192.84) --
	(267.46,193.78) --
	(267.56,195.46) --
	(267.66,195.05) --
	(267.97,195.26) --
	(268.07,194.55) --
	(268.17,194.92) --
	(268.28,195.69) --
	(268.38,195.76) --
	(268.69,195.49) --
	(268.79,195.11) --
	(268.89,195.27) --
	(269.00,195.46) --
	(269.10,195.36) --
	(269.41,195.52) --
	(269.51,195.92) --
	(269.61,195.55) --
	(269.72,194.71) --
	(269.82,194.81) --
	(270.13,194.71) --
	(270.23,195.50) --
	(270.33,195.06) --
	(270.44,194.80) --
	(270.54,194.79) --
	(270.85,194.91) --
	(270.95,194.27) --
	(271.05,194.94) --
	(271.16,195.63) --
	(271.26,195.33) --
	(271.57,195.52) --
	(271.67,194.93) --
	(271.77,193.97) --
	(271.88,194.12) --
	(271.98,195.51) --
	(272.29,195.35) --
	(272.39,194.99) --
	(272.49,193.79) --
	(272.60,192.97) --
	(272.70,194.01) --
	(273.01,193.16) --
	(273.11,194.31) --
	(273.21,194.59) --
	(273.32,194.49) --
	(273.42,193.84) --
	(273.73,193.14) --
	(273.83,193.82) --
	(273.93,193.65) --
	(274.03,193.79) --
	(274.14,193.18) --
	(274.45,193.40) --
	(274.55,194.47) --
	(274.65,193.88) --
	(274.75,193.75) --
	(274.86,193.89) --
	(275.17,193.06) --
	(275.27,194.17) --
	(275.37,193.60) --
	(275.47,193.55) --
	(275.58,192.54) --
	(275.89,190.62) --
	(275.99,190.94) --
	(276.09,190.87) --
	(276.19,191.87) --
	(276.30,191.57) --
	(276.60,191.57) --
	(276.71,191.92) --
	(276.81,191.29) --
	(276.91,191.77) --
	(277.02,191.68) --
	(277.32,191.42) --
	(277.43,191.31) --
	(277.53,190.79) --
	(277.63,190.14) --
	(277.74,189.75) --
	(278.04,188.72) --
	(278.15,188.72) --
	(278.25,188.98) --
	(278.35,189.09) --
	(278.46,188.25) --
	(278.76,186.63) --
	(278.87,187.14) --
	(278.97,186.80) --
	(279.07,186.70) --
	(279.17,185.96) --
	(279.48,186.99) --
	(279.59,186.12) --
	(279.69,186.09) --
	(279.79,185.82) --
	(279.89,185.82) --
	(280.20,185.69) --
	(280.31,185.91) --
	(280.41,184.49) --
	(280.51,183.76) --
	(280.61,182.51) --
	(280.92,179.80) --
	(281.03,180.48) --
	(281.13,180.99) --
	(281.23,184.37) --
	(281.33,186.21) --
	(281.64,188.66) --
	(281.74,185.47) --
	(281.85,186.34) --
	(281.95,186.75) --
	(282.05,185.99) --
	(282.36,184.59) --
	(282.46,185.76) --
	(282.57,184.43) --
	(282.67,185.10) --
	(282.77,184.42) --
	(283.08,183.24) --
	(283.18,183.57) --
	(283.29,185.61) --
	(283.39,184.75) --
	(283.49,184.04) --
	(283.80,185.35) --
	(283.90,185.65) --
	(284.01,184.56) --
	(284.11,184.72) --
	(284.21,185.11) --
	(284.52,184.10) --
	(284.62,184.69) --
	(284.73,185.00) --
	(284.83,184.48) --
	(284.93,184.73) --
	(285.24,185.55) --
	(285.34,187.01) --
	(285.45,186.74) --
	(285.55,187.69) --
	(285.65,187.21) --
	(285.96,185.44) --
	(286.06,184.96) --
	(286.17,184.64) --
	(286.27,184.60) --
	(286.37,185.85) --
	(286.68,184.71) --
	(286.78,184.73) --
	(286.89,184.17) --
	(286.99,185.01) --
	(287.09,185.21) --
	(287.40,184.81) --
	(287.50,184.33) --
	(287.60,186.24) --
	(287.71,185.91) --
	(287.81,186.33) --
	(288.12,185.81) --
	(288.22,187.10) --
	(288.32,186.13) --
	(288.43,185.67) --
	(288.53,185.72) --
	(288.84,185.55) --
	(288.94,185.81) --
	(289.04,184.61) --
	(289.15,183.13) --
	(289.25,182.92) --
	(289.56,183.91) --
	(289.66,183.30) --
	(289.76,183.68) --
	(289.87,183.48) --
	(289.97,184.09) --
	(290.28,184.24) --
	(290.38,185.15) --
	(290.48,185.22) --
	(290.59,184.77) --
	(290.69,184.38) --
	(291.00,184.28) --
	(291.10,183.95) --
	(291.20,182.54) --
	(291.31,182.57) --
	(291.41,182.10) --
	(291.72,180.48) --
	(291.82,179.93) --
	(291.92,179.41) --
	(292.03,179.35) --
	(292.13,177.70) --
	(292.44,177.67) --
	(292.54,178.31) --
	(292.64,177.29) --
	(292.75,177.45) --
	(292.85,177.18) --
	(293.16,176.61) --
	(293.26,176.29) --
	(293.36,177.54) --
	(293.46,177.83) --
	(293.88,176.79) --
	(293.98,177.98) --
	(294.08,176.78) --
	(294.18,177.73) --
	(294.60,177.83) --
	(294.70,177.38) --
	(294.80,175.28) --
	(294.90,174.37) --
	(295.01,174.20) --
	(295.32,172.46) --
	(295.42,171.76) --
	(295.52,171.13) --
	(295.62,171.95) --
	(295.73,169.54) --
	(296.03,169.16) --
	(296.14,169.34) --
	(296.24,168.38) --
	(296.34,169.99) --
	(296.45,173.33) --
	(296.75,171.41) --
	(296.86,172.70) --
	(296.96,173.94) --
	(297.06,174.56) --
	(297.17,175.67) --
	(297.47,175.04) --
	(297.58,173.46) --
	(297.68,175.14) --
	(297.78,174.29) --
	(297.89,174.05) --
	(298.19,172.78) --
	(298.30,169.86) --
	(298.40,170.42) --
	(298.50,169.49) --
	(298.60,173.06) --
	(298.91,173.38) --
	(299.02,172.20) --
	(299.12,174.50) --
	(299.22,174.34) --
	(299.32,173.01) --
	(299.63,174.89) --
	(299.74,173.55) --
	(299.84,174.65) --
	(299.94,175.43) --
	(300.04,175.50) --
	(300.35,176.44) --
	(300.46,177.19) --
	(300.56,177.28) --
	(300.66,177.12) --
	(300.76,178.39) --
	(301.07,180.05) --
	(301.17,179.08) --
	(301.28,180.25) --
	(301.38,178.89) --
	(301.48,179.23) --
	(301.79,178.62) --
	(301.89,177.94) --
	(302.00,178.91) --
	(302.10,179.60) --
	(302.20,179.47) --
	(302.51,179.81) --
	(302.61,180.08) --
	(302.72,179.12) --
	(302.82,179.13) --
	(303.23,178.92) --
	(303.33,177.71) --
	(303.44,177.68) --
	(303.54,177.83) --
	(303.64,177.04) --
	(303.95,176.18) --
	(304.05,176.36) --
	(304.16,177.96) --
	(304.26,177.69) --
	(304.36,179.62) --
	(304.67,180.28) --
	(304.77,181.72) --
	(304.88,181.67) --
	(304.98,181.43) --
	(305.08,180.83) --
	(305.39,180.59) --
	(305.49,181.30) --
	(305.60,182.76) --
	(305.70,181.86) --
	(305.80,182.44) --
	(306.11,181.88) --
	(306.21,182.69) --
	(306.32,183.63) --
	(306.42,184.19) --
	(306.52,183.89) --
	(306.83,182.07) --
	(306.93,181.55) --
	(307.03,181.32) --
	(307.14,181.83) --
	(307.24,182.09) --
	(307.55,180.87) --
	(307.65,182.28) --
	(307.75,183.57) --
	(307.86,184.04) --
	(307.96,184.06) --
	(308.27,184.79) --
	(308.37,185.01) --
	(308.47,185.06) --
	(308.58,185.02) --
	(308.68,184.90) --
	(308.99,184.66) --
	(309.09,185.07) --
	(309.19,185.77) --
	(309.30,185.56) --
	(309.40,185.61) --
	(309.71,185.81) --
	(309.81,185.81) --
	(309.91,185.66) --
	(310.02,185.98) --
	(310.12,185.09) --
	(310.43,185.72) --
	(310.53,186.28) --
	(310.63,186.84) --
	(310.74,186.72) --
	(310.84,186.01) --
	(311.15,185.77) --
	(311.25,185.67) --
	(311.35,184.96) --
	(311.46,183.85) --
	(311.56,185.05) --
	(311.87,185.92) --
	(311.97,186.11) --
	(312.07,185.48) --
	(312.17,185.89) --
	(312.28,185.04) --
	(312.59,184.47) --
	(312.69,185.32) --
	(312.79,186.49) --
	(312.89,185.95) --
	(313.00,186.30) --
	(313.31,186.09) --
	(313.41,184.91) --
	(313.51,185.41) --
	(313.61,183.88) --
	(313.72,184.16) --
	(314.03,183.81) --
	(314.13,185.34) --
	(314.23,183.73) --
	(314.33,184.42) --
	(314.44,184.83) --
	(314.75,184.27) --
	(314.85,184.21) --
	(314.95,184.58) --
	(315.05,183.88) --
	(315.16,183.66) --
	(315.46,182.90) --
	(315.57,183.03) --
	(315.67,181.79) --
	(315.77,181.15) --
	(315.88,180.68) --
	(316.18,180.46) --
	(316.29,180.01) --
	(316.39,181.23) --
	(316.49,182.17) --
	(316.60,182.28) --
	(316.90,183.07) --
	(317.01,182.69) --
	(317.11,181.84) --
	(317.21,183.39) --
	(317.32,183.97) --
	(317.62,184.84) --
	(317.73,185.15) --
	(317.83,185.53) --
	(317.93,186.01) --
	(318.03,186.08) --
	(318.34,184.97) --
	(318.45,185.53) --
	(318.55,185.05) --
	(318.65,185.40) --
	(318.75,185.81) --
	(319.06,185.39) --
	(319.17,184.93) --
	(319.27,183.97) --
	(319.37,182.73) --
	(319.47,183.83) --
	(319.78,184.39) --
	(319.89,183.82) --
	(319.99,184.36) --
	(320.09,185.63) --
	(320.19,184.39) --
	(320.50,184.59) --
	(320.60,183.79) --
	(320.71,182.83) --
	(320.81,183.36) --
	(320.91,183.04) --
	(321.22,183.11) --
	(321.32,183.12) --
	(321.43,183.68) --
	(321.53,184.19) --
	(321.63,182.91) --
	(321.94,183.85) --
	(322.04,183.00) --
	(322.15,184.86) --
	(322.25,185.21) --
	(322.35,185.04) --
	(322.66,186.31) --
	(322.76,186.32) --
	(322.87,186.94) --
	(322.97,187.50) --
	(323.07,187.00) --
	(323.38,187.93) --
	(323.48,187.72) --
	(323.59,187.48) --
	(323.69,187.48) --
	(323.79,187.68) --
	(324.10,187.33) --
	(324.20,187.49) --
	(324.31,188.13) --
	(324.41,187.46) --
	(324.51,187.85) --
	(324.82,187.67) --
	(324.92,187.23) --
	(325.03,186.65) --
	(325.13,187.00) --
	(325.23,186.25) --
	(325.54,185.34) --
	(325.64,185.01) --
	(325.75,184.02) --
	(325.85,183.64) --
	(325.95,183.01) --
	(326.26,183.71) --
	(326.36,183.68) --
	(326.46,184.25) --
	(326.57,183.94) --
	(326.67,183.27) --
	(326.98,183.41) --
	(327.08,185.25) --
	(327.18,185.12) --
	(327.29,185.22) --
	(327.39,185.59) --
	(327.70,186.83) --
	(327.80,186.99) --
	(327.90,187.07) --
	(328.01,187.12) --
	(328.11,185.82) --
	(328.42,186.40) --
	(328.52,185.01) --
	(328.62,187.95) --
	(328.73,189.88) --
	(328.83,190.16) --
	(329.14,190.15) --
	(329.24,189.68) --
	(329.34,189.01) --
	(329.45,189.97) --
	(329.55,190.39) --
	(329.86,190.96) --
	(329.96,191.00) --
	(330.06,190.19) --
	(330.17,190.64) --
	(330.27,191.24) --
	(330.58,191.26) --
	(330.68,191.58) --
	(330.78,190.94) --
	(330.89,191.27) --
	(330.99,191.28) --
	(331.40,191.88) --
	(331.50,192.11) --
	(331.60,191.83) --
	(331.71,192.16) --
	(332.02,192.37) --
	(332.12,191.77) --
	(332.22,192.10) --
	(332.32,191.99) --
	(332.43,192.35) --
	(332.74,191.01) --
	(332.84,190.31) --
	(332.94,191.11) --
	(333.04,191.56) --
	(333.15,191.15) --
	(333.46,191.53) --
	(333.56,190.97) --
	(333.66,190.29) --
	(333.76,190.33) --
	(333.87,190.99) --
	(334.18,190.64) --
	(334.28,190.86) --
	(334.38,190.59) --
	(334.48,191.47) --
	(334.59,190.99) --
	(334.89,190.82) --
	(335.00,190.78) --
	(335.10,191.50) --
	(335.20,191.39) --
	(335.31,191.45) --
	(335.61,190.91) --
	(335.72,190.72) --
	(335.82,190.70) --
	(335.92,191.12) --
	(336.03,191.79) --
	(336.33,191.26) --
	(336.44,191.54) --
	(336.54,191.33) --
	(336.64,191.04) --
	(336.75,191.31) --
	(337.05,191.49) --
	(337.16,191.99) --
	(337.26,191.44) --
	(337.36,191.78) --
	(337.46,191.49) --
	(337.77,191.34) --
	(337.88,191.16) --
	(337.98,191.69) --
	(338.08,191.06) --
	(338.18,191.17) --
	(338.49,191.33) --
	(338.60,191.31) --
	(338.70,189.70) --
	(338.80,189.01) --
	(338.90,188.19) --
	(339.21,188.20) --
	(339.32,188.06) --
	(339.42,188.22) --
	(339.52,188.07) --
	(339.62,188.16) --
	(339.93,188.05) --
	(340.03,187.41) --
	(340.14,187.24) --
	(340.24,187.23) --
	(340.34,187.33) --
	(340.65,187.08) --
	(340.75,187.60) --
	(340.86,188.41) --
	(340.96,189.02) --
	(341.06,189.00) --
	(341.37,189.10) --
	(341.47,189.73) --
	(341.58,189.87) --
	(341.68,190.23) --
	(341.78,190.60) --
	(342.09,191.00) --
	(342.19,191.12) --
	(342.30,190.70) --
	(342.40,190.87) --
	(342.81,190.45) --
	(342.91,189.90) --
	(343.02,188.79) --
	(343.12,188.81) --
	(343.22,188.13) --
	(343.53,187.49) --
	(343.63,187.62) --
	(343.74,187.52) --
	(343.84,187.37) --
	(343.94,187.48) --
	(344.25,187.34) --
	(344.35,186.57) --
	(344.46,186.92) --
	(344.56,185.04) --
	(344.66,185.48) --
	(344.97,185.85) --
	(345.07,185.60) --
	(345.18,186.60) --
	(345.28,186.97) --
	(345.38,186.81) --
	(345.69,187.30) --
	(345.79,186.87) --
	(345.89,186.99) --
	(346.00,187.34) --
	(346.10,187.71) --
	(346.41,187.77) --
	(346.51,188.10) --
	(346.61,187.88) --
	(346.72,186.36) --
	(346.82,186.87) --
	(347.13,187.00) --
	(347.23,186.66) --
	(347.33,185.51) --
	(347.44,185.81) --
	(347.54,185.16) --
	(347.85,184.93) --
	(347.95,185.28) --
	(348.05,183.97) --
	(348.16,183.96) --
	(348.26,184.21) --
	(348.57,184.27) --
	(348.67,184.52) --
	(348.77,183.34) --
	(348.88,183.50) --
	(348.98,183.66) --
	(349.29,183.50) --
	(349.39,182.92) --
	(349.49,181.97) --
	(349.60,182.31) --
	(349.70,182.42) --
	(350.01,182.68) --
	(350.11,182.81) --
	(350.21,183.16) --
	(350.32,183.06) --
	(350.42,183.45) --
	(350.73,184.81) --
	(350.83,184.82) --
	(350.93,183.59) --
	(351.03,183.61) --
	(351.14,182.72) --
	(351.45,182.85) --
	(351.55,183.11) --
	(351.65,183.42) --
	(351.75,183.92) --
	(351.86,184.05) --
	(352.17,183.70) --
	(352.27,183.76) --
	(352.37,184.44) --
	(352.47,183.85) --
	(352.58,182.93) --
	(352.89,183.34) --
	(352.99,184.37) --
	(353.09,184.63) --
	(353.19,185.12) --
	(353.30,185.55) --
	(353.61,185.38) --
	(353.71,184.95) --
	(353.81,185.15) --
	(353.91,184.89) --
	(354.02,185.42) --
	(354.32,185.32) --
	(354.43,185.30) --
	(354.53,185.62) --
	(354.63,185.08) --
	(354.74,185.07) --
	(355.04,184.31) --
	(355.15,184.47) --
	(355.25,184.03) --
	(355.35,184.64) --
	(355.46,185.59) --
	(355.76,184.77) --
	(355.87,185.05) --
	(355.97,185.36) --
	(356.07,185.05) --
	(356.18,184.93) --
	(356.48,184.45) --
	(356.59,184.53) --
	(356.69,184.05) --
	(356.79,184.93) --
	(356.89,185.30) --
	(357.20,184.93) --
	(357.31,185.52) --
	(357.41,186.00) --
	(357.51,185.89) --
	(357.61,185.42) --
	(357.92,185.67) --
	(358.03,185.89) --
	(358.13,186.64) --
	(358.23,186.72) --
	(358.33,186.74) --
	(358.64,186.63) --
	(358.75,186.32) --
	(358.85,187.27) --
	(358.95,187.22) --
	(359.05,187.43) --
	(359.36,188.93) --
	(359.46,188.76) --
	(359.57,188.60) --
	(359.67,188.21) --
	(359.77,188.20) --
	(360.08,187.62) --
	(360.18,187.51) --
	(360.29,187.36) --
	(360.39,188.18) --
	(360.49,187.32) --
	(360.80,187.40) --
	(360.90,187.70) --
	(361.01,187.74) --
	(361.11,187.42) --
	(361.21,187.97) --
	(361.52,188.41) --
	(361.62,188.54) --
	(361.73,188.63) --
	(361.83,187.94) --
	(361.93,188.42) --
	(362.24,188.32) --
	(362.34,188.83) --
	(362.45,188.75) --
	(362.55,189.68) --
	(362.65,190.42) --
	(362.96,190.56) --
	(363.06,190.83) --
	(363.17,190.44) --
	(363.27,190.41) --
	(363.37,191.32) --
	(363.68,192.46) --
	(363.78,192.23) --
	(363.89,192.11) --
	(363.99,192.21) --
	(364.09,191.94) --
	(364.40,191.76) --
	(364.50,190.91) --
	(364.61,190.75) --
	(364.71,190.54) --
	(364.81,191.18) --
	(365.12,191.08) --
	(365.22,191.24) --
	(365.32,191.39) --
	(365.43,191.42) --
	(365.53,191.36) --
	(365.84,191.43) --
	(365.94,191.46) --
	(366.04,191.18) --
	(366.15,191.26) --
	(366.25,191.38) --
	(366.56,190.77) --
	(366.66,191.09) --
	(366.76,190.31) --
	(366.87,190.89) --
	(366.97,191.53) --
	(367.28,192.16) --
	(367.38,191.54) --
	(367.48,190.84) --
	(367.59,191.42) --
	(367.69,191.44) --
	(368.00,191.49) --
	(368.10,191.55) --
	(368.20,191.86) --
	(368.31,192.04) --
	(368.41,192.26) --
	(368.82,193.19) --
	(368.92,192.84) --
	(369.03,192.83) --
	(369.13,192.77) --
	(369.54,192.51) --
	(369.64,193.26) --
	(369.75,193.24) --
	(369.85,193.14) --
	(370.16,193.42) --
	(370.26,194.01) --
	(370.36,194.18) --
	(370.46,193.99) --
	(370.57,193.87) --
	(370.88,193.89) --
	(370.98,193.37) --
	(371.08,193.67) --
	(371.18,193.50) --
	(371.29,193.21) --
	(371.60,193.29) --
	(371.70,193.63) --
	(371.80,193.60) --
	(371.90,193.58) --
	(372.01,193.56) --
	(372.32,193.15) --
	(372.42,192.90) --
	(372.52,192.86) --
	(372.62,192.90) --
	(372.73,192.52) --
	(373.04,192.30) --
	(373.14,191.91) --
	(373.24,191.54) --
	(373.34,191.23) --
	(373.45,190.23) --
	(373.75,189.97) --
	(373.86,189.87) --
	(373.96,190.45) --
	(374.06,190.29) --
	(374.17,190.79) --
	(374.47,191.15) --
	(374.58,191.11) --
	(374.68,191.33) --
	(374.78,191.66) --
	(374.89,192.20) --
	(375.19,192.18) --
	(375.30,191.97) --
	(375.40,191.64) --
	(375.50,190.44) --
	(375.61,190.57) --
	(375.91,191.06) --
	(376.02,190.99) --
	(376.12,190.23) --
	(376.22,190.11) --
	(376.32,191.06) --
	(376.63,190.67) --
	(376.74,190.35) --
	(376.84,190.52) --
	(376.94,190.79) --
	(377.04,191.36) --
	(377.35,191.15) --
	(377.46,192.06) --
	(377.56,192.78) --
	(377.66,192.61) --
	(377.76,193.19) --
	(378.07,192.79) --
	(378.18,192.88) --
	(378.28,192.86) --
	(378.38,193.22) --
	(378.79,191.96) --
	(378.89,192.27) --
	(379.00,192.20) --
	(379.10,192.44) --
	(379.20,191.74) --
	(379.51,192.36) --
	(379.61,193.38) --
	(379.72,193.81) --
	(379.82,193.90) --
	(379.92,194.13) --
	(380.23,193.47) --
	(380.33,193.56) --
	(380.44,194.40) --
	(380.54,194.60) --
	(380.64,194.87) --
	(380.95,195.35) --
	(381.05,194.91) --
	(381.16,195.16) --
	(381.26,195.63) --
	(381.36,195.51) --
	(381.67,195.87) --
	(381.77,195.20) --
	(381.88,195.41) --
	(381.98,195.42) --
	(382.08,196.04) --
	(382.39,196.69) --
	(382.49,196.27) --
	(382.60,197.32) --
	(382.70,197.24) --
	(382.80,197.01) --
	(383.11,197.51) --
	(383.21,197.83) --
	(383.32,198.27) --
	(383.42,198.31) --
	(383.52,198.03) --
	(383.83,198.28) --
	(383.93,198.46) --
	(384.04,198.78) --
	(384.14,198.30) --
	(384.24,197.51) --
	(384.55,197.10) --
	(384.65,197.37) --
	(384.75,197.92) --
	(384.86,197.88) --
	(384.96,197.63) --
	(385.27,196.88) --
	(385.37,196.87) --
	(385.47,196.70) --
	(385.58,197.47) --
	(385.68,197.19) --
	(385.99,197.15) --
	(386.09,197.01) --
	(386.19,197.24) --
	(386.30,197.52) --
	(386.40,196.32) --
	(386.71,197.12) --
	(386.81,197.11) --
	(386.91,197.01) --
	(387.02,196.18) --
	(387.12,197.13) --
	(387.43,196.66) --
	(387.53,197.50) --
	(387.63,198.32) --
	(387.74,198.38) --
	(387.84,198.71) --
	(388.15,197.96) --
	(388.25,198.11) --
	(388.35,198.32) --
	(388.46,197.87) --
	(388.56,197.60) --
	(388.87,198.00) --
	(388.97,198.35) --
	(389.07,196.21) --
	(389.18,196.68) --
	(389.28,197.03) --
	(389.59,195.43) --
	(389.69,195.71) --
	(389.79,196.10) --
	(389.89,195.94) --
	(390.00,195.95) --
	(390.31,196.02) --
	(390.41,196.20) --
	(390.51,196.30) --
	(390.61,196.80) --
	(390.72,196.65) --
	(391.03,196.81) --
	(391.13,196.53) --
	(391.23,195.79) --
	(391.33,196.48) --
	(391.44,196.42) --
	(391.75,196.69) --
	(391.85,196.96) --
	(391.95,195.87) --
	(392.05,196.01) --
	(392.16,196.67) --
	(392.46,196.58) --
	(392.57,196.70) --
	(392.67,195.92) --
	(392.77,196.14) --
	(392.88,196.14) --
	(393.18,196.18) --
	(393.29,196.11) --
	(393.39,196.99) --
	(393.49,197.12) --
	(393.60,197.36) --
	(393.90,197.36) --
	(394.01,197.20) --
	(394.11,197.66) --
	(394.21,198.03) --
	(394.32,198.08) --
	(394.62,198.31) --
	(394.73,198.43) --
	(394.83,197.92) --
	(394.93,197.61) --
	(395.04,197.94) --
	(395.34,198.04) --
	(395.45,198.71) --
	(395.55,198.93) --
	(395.65,198.10) --
	(395.75,198.23) --
	(396.06,198.06) --
	(396.17,198.51) --
	(396.27,198.65) --
	(396.37,198.07) --
	(396.47,198.18) --
	(396.78,199.16) --
	(396.89,199.36) --
	(396.99,199.24) --
	(397.09,199.67) --
	(397.19,200.15) --
	(397.50,201.11) --
	(397.61,201.13) --
	(397.71,201.89) --
	(397.81,201.13) --
	(397.91,200.94) --
	(398.22,200.94) --
	(398.32,201.36) --
	(398.43,200.54) --
	(398.53,199.20) --
	(398.63,199.35) --
	(398.94,199.45) --
	(399.04,199.72) --
	(399.15,199.39) --
	(399.25,199.22) --
	(399.35,199.25) --
	(399.66,199.43) --
	(399.76,198.01) --
	(399.87,198.12) --
	(399.97,198.48) --
	(400.07,198.72) --
	(400.38,198.71) --
	(400.48,198.19) --
	(400.59,198.10) --
	(400.69,196.69) --
	(400.79,196.74) --
	(401.10,196.85) --
	(401.20,196.33) --
	(401.31,196.32) --
	(401.41,195.86) --
	(401.51,195.72) --
	(401.82,196.05) --
	(401.92,193.62) --
	(402.03,193.89) --
	(402.13,194.09) --
	(402.23,193.89) --
	(402.54,193.80) --
	(402.64,191.89) --
	(402.75,192.33) --
	(402.85,191.81) --
	(402.95,189.96) --
	(403.26,190.90) --
	(403.36,190.87) --
	(403.47,189.85) --
	(403.57,190.18) --
	(403.67,189.95) --
	(403.98,191.45) --
	(404.08,191.68) --
	(404.18,191.40) --
	(404.29,190.50) --
	(404.39,191.36) --
	(404.70,190.50) --
	(404.80,190.73) --
	(404.90,190.55) --
	(405.01,191.26) --
	(405.11,190.79) --
	(405.42,190.33) --
	(405.52,188.42) --
	(405.62,188.95) --
	(405.73,187.08) --
	(405.83,186.99) --
	(406.14,184.84) --
	(406.34,187.48) --
	(406.45,185.86) --
	(406.55,185.88) --
	(406.86,186.80) --
	(407.06,187.85) --
	(407.17,188.33) --
	(407.27,188.97) --
	(407.58,188.93) --
	(407.68,189.82) --
	(407.78,191.02) --
	(407.89,191.28) --
	(407.99,190.74) --
	(408.30,189.93) --
	(408.40,191.01) --
	(408.50,191.42) --
	(408.61,191.35) --
	(408.71,192.25) --
	(409.02,192.25) --
	(409.12,191.62) --
	(409.22,191.36) --
	(409.32,191.55) --
	(409.43,191.52) --
	(409.74,190.54) --
	(409.84,191.29) --
	(409.94,191.33) --
	(410.04,191.55) --
	(410.15,191.97) --
	(410.46,191.88) --
	(410.56,191.67) --
	(410.66,192.19) --
	(410.76,191.69) --
	(410.87,191.97) --
	(411.18,191.80) --
	(411.28,192.14) --
	(411.38,192.92) --
	(411.48,193.30) --
	(411.59,194.15) --
	(411.89,194.19) --
	(412.00,194.07) --
	(412.10,194.38) --
	(412.20,194.36) --
	(412.31,194.35) --
	(412.61,193.11) --
	(412.72,193.24) --
	(412.82,193.86) --
	(412.92,193.67) --
	(413.03,193.16) --
	(413.33,193.53) --
	(413.44,193.71) --
	(413.54,193.76) --
	(413.64,194.23) --
	(413.75,193.81) --
	(414.05,194.16) --
	(414.16,194.08) --
	(414.26,194.39) --
	(414.36,194.28) --
	(414.47,194.17) --
	(414.77,194.30) --
	(414.88,194.29) --
	(414.98,194.53) --
	(415.08,194.33) --
	(415.18,194.09) --
	(415.49,194.16) --
	(415.60,194.66) --
	(415.70,194.63) --
	(415.80,194.70) --
	(415.90,194.97) --
	(416.21,195.26) --
	(416.32,195.45) --
	(416.42,195.32) --
	(416.52,195.39) --
	(416.62,195.84) --
	(416.93,196.04) --
	(417.04,195.80) --
	(417.14,196.27) --
	(417.24,195.92) --
	(417.34,196.09) --
	(417.65,195.88) --
	(417.75,196.21) --
	(417.86,196.12) --
	(417.96,196.47) --
	(418.37,197.31) --
	(418.47,197.60) --
	(418.58,197.84) --
	(418.68,197.81) --
	(418.78,196.78) --
	(419.09,196.62) --
	(419.19,196.87) --
	(419.30,196.65) --
	(419.40,196.05) --
	(419.50,196.03) --
	(419.81,196.22) --
	(419.91,195.61) --
	(420.02,195.83) --
	(420.12,195.76) --
	(420.22,195.82) --
	(420.53,195.67) --
	(420.63,196.19) --
	(420.74,196.44) --
	(420.84,196.90) --
	(420.94,196.76) --
	(421.25,196.60) --
	(421.35,196.73) --
	(421.46,196.20) --
	(421.56,194.60) --
	(421.66,194.98) --
	(421.97,195.65) --
	(422.07,195.76) --
	(422.18,195.54) --
	(422.28,194.30) --
	(422.38,193.01) --
	(422.69,191.12) --
	(422.79,191.45) --
	(422.89,190.83) --
	(423.00,191.22) --
	(423.10,191.90) --
	(423.41,191.43) --
	(423.51,191.37) --
	(423.61,190.26) --
	(423.72,191.01) --
	(423.82,191.57) --
	(424.13,190.98) --
	(424.23,191.70) --
	(424.33,191.44) --
	(424.44,192.60) --
	(424.54,192.77) --
	(424.85,192.53) --
	(424.95,192.72) --
	(425.05,193.43) --
	(425.16,193.46) --
	(425.26,193.47) --
	(425.57,192.98) --
	(425.67,191.63) --
	(425.77,192.39) --
	(425.88,192.11) --
	(425.98,192.76) --
	(426.29,192.74) --
	(426.39,192.80) --
	(426.49,194.09) --
	(426.60,193.85) --
	(426.70,193.90) --
	(427.01,193.84) --
	(427.11,192.91) --
	(427.21,192.52) --
	(427.32,191.47) --
	(427.42,191.91) --
	(427.73,192.35) --
	(427.83,192.80) --
	(427.93,192.50) --
	(428.04,192.59) --
	(428.14,192.68) --
	(428.45,192.75) --
	(428.55,193.23) --
	(428.65,193.68) --
	(428.75,191.24) --
	(428.86,191.90) --
	(429.17,190.51) --
	(429.27,190.04) --
	(429.37,188.51) --
	(429.47,189.22) --
	(429.58,189.80) --
	(429.89,189.78) --
	(429.99,191.38) --
	(430.09,190.49) --
	(430.19,189.89) --
	(430.30,190.17) --
	(430.61,190.80) --
	(430.71,190.89) --
	(430.81,191.08) --
	(430.91,190.89) --
	(431.02,190.37) --
	(431.32,190.14) --
	(431.43,190.61) --
	(431.53,191.18) --
	(431.63,191.56) --
	(431.74,191.40) --
	(432.04,190.50) --
	(432.15,190.25) --
	(432.25,191.41) --
	(432.35,191.54) --
	(432.46,191.87) --
	(432.76,192.35) --
	(432.87,192.25) --
	(432.97,191.52) --
	(433.07,191.13) --
	(433.18,191.01) --
	(433.48,195.65) --
	(433.59,193.26) --
	(433.69,192.90) --
	(433.79,193.28) --
	(433.90,193.28) --
	(434.20,193.60) --
	(434.31,192.67) --
	(434.41,192.53) --
	(434.51,192.77) --
	(434.61,192.29) --
	(434.92,191.80) --
	(435.03,190.68) --
	(435.13,189.92) --
	(435.23,189.92) --
	(435.33,190.25) --
	(435.64,190.25) --
	(435.75,190.24) --
	(435.85,190.24) --
	(435.95,190.57) --
	(436.05,191.23) --
	(436.36,190.63) --
	(436.47,190.28) --
	(436.57,190.54) --
	(436.67,190.66) --
	(436.77,190.26) --
	(437.08,190.08) --
	(437.18,190.56) --
	(437.29,191.34) --
	(437.39,191.68) --
	(437.49,191.95) --
	(437.80,191.66) --
	(437.90,191.64) --
	(438.01,191.01) --
	(438.11,190.81) --
	(438.21,191.55) --
	(438.52,191.90) --
	(438.62,192.49) --
	(438.73,191.88) --
	(438.83,192.22) --
	(438.93,192.44) --
	(439.24,192.23) --
	(439.34,192.24) --
	(439.45,192.41) --
	(439.55,192.33) --
	(439.65,192.77) --
	(439.96,192.26) --
	(440.06,191.42) --
	(440.17,192.22) --
	(440.27,193.07) --
	(440.37,192.88) --
	(440.68,193.02) --
	(440.78,193.32) --
	(440.89,193.27) --
	(440.99,193.14) --
	(441.09,192.37) --
	(441.40,191.38) --
	(441.50,191.31) --
	(441.61,192.47) --
	(441.71,192.59) --
	(441.81,193.23) --
	(442.12,193.13) --
	(442.22,193.09) --
	(442.32,192.66) --
	(442.43,192.90) --
	(442.53,193.44) --
	(442.84,193.44) --
	(442.94,193.80) --
	(443.04,193.96) --
	(443.15,194.13) --
	(443.25,194.07) --
	(443.56,194.21) --
	(443.66,194.61) --
	(443.87,194.96) --
	(443.97,194.85) --
	(444.28,194.96) --
	(444.38,193.75) --
	(444.59,194.02) --
	(444.69,195.20) --
	(445.00,195.28) --
	(445.10,195.12) --
	(445.20,193.89) --
	(445.31,193.86) --
	(445.41,193.64) --
	(445.72,193.24) --
	(445.82,193.42) --
	(445.92,193.12) --
	(446.03,193.47) --
	(446.13,193.72) --
	(446.44,193.87) --
	(446.54,193.59) --
	(446.64,192.86) --
	(446.75,192.36) --
	(446.85,191.73) --
	(447.16,190.99) --
	(447.26,191.08) --
	(447.36,191.27) --
	(447.47,190.37) --
	(447.57,190.11) --
	(447.88,188.05) --
	(447.98,187.80) --
	(448.08,188.72) --
	(448.18,188.56) --
	(448.29,188.39) --
	(448.60,187.75) --
	(448.70,188.18) --
	(448.80,189.36) --
	(448.90,189.77) --
	(449.01,190.36) --
	(449.32,190.52) --
	(449.42,190.68) --
	(449.52,191.40) --
	(449.62,191.55) --
	(449.73,190.92) --
	(450.04,189.61) --
	(450.14,188.73) --
	(450.24,187.80) --
	(450.34,186.67) --
	(450.45,185.53) --
	(450.75,186.06) --
	(450.86,185.91) --
	(450.96,185.54) --
	(451.06,184.49) --
	(451.17,181.12) --
	(451.47,171.65) --
	(451.58,174.72) --
	(451.68,173.47) --
	(451.78,171.28) --
	(451.89,172.11) --
	(452.19,167.98) --
	(452.30,167.05) --
	(452.40,162.61) --
	(452.50,167.66) --
	(452.61,165.89) --
	(452.91,165.84) --
	(453.02,165.78) --
	(453.12,165.77) --
	(453.22,164.05) --
	(453.33,161.93) --
	(453.63,159.21) --
	(453.74,159.23) --
	(453.84,162.16) --
	(453.94,168.67) --
	(454.04,173.05) --
	(454.35,172.05) --
	(454.46,170.57) --
	(454.56,171.63) --
	(454.66,170.03) --
	(455.07,170.31) --
	(455.18,167.83) --
	(455.28,165.87) --
	(455.38,166.23) --
	(455.48,166.41) --
	(455.79,163.41) --
	(455.90,154.32) --
	(456.00,156.13) --
	(456.10,157.76) --
	(456.20,157.80) --
	(456.51,155.49) --
	(456.61,156.28) --
	(456.72,159.26) --
	(456.82,162.74) --
	(456.92,164.13) --
	(457.23,165.28) --
	(457.33,169.70) --
	(457.44,168.50) --
	(457.54,168.10) --
	(457.64,169.70) --
	(457.95,168.36) --
	(458.05,168.62) --
	(458.16,167.84) --
	(458.26,169.97) --
	(458.36,171.34) --
	(458.67,173.27) --
	(458.77,173.10) --
	(458.88,173.94) --
	(458.98,174.31) --
	(459.08,173.60) --
	(459.39,173.96) --
	(459.49,174.30) --
	(459.60,172.92) --
	(459.70,173.21) --
	(459.80,173.18) --
	(460.11,175.72) --
	(460.21,176.66) --
	(460.32,176.65) --
	(460.42,176.51) --
	(460.52,178.49) --
	(460.83,177.28) --
	(460.93,177.44) --
	(461.04,177.79) --
	(461.14,175.42) --
	(461.24,175.69) --
	(461.55,176.31) --
	(461.65,177.48) --
	(461.75,177.35) --
	(461.86,178.10) --
	(461.96,178.71) --
	(462.27,179.17) --
	(462.37,178.69) --
	(462.47,177.04) --
	(462.58,177.73) --
	(462.68,177.71) --
	(462.99,178.20) --
	(463.09,177.79) --
	(463.19,178.43) --
	(463.30,179.32) --
	(463.40,179.04) --
	(463.71,179.10) --
	(463.81,179.20) --
	(463.91,179.20) --
	(464.02,178.62) --
	(464.12,179.26) --
	(464.43,178.76) --
	(464.53,178.74) --
	(464.63,179.37) --
	(464.74,179.14) --
	(464.84,178.85) --
	(465.15,178.92) --
	(465.25,179.46) --
	(465.35,179.33) --
	(465.46,178.53) --
	(465.56,178.39) --
	(465.87,178.19) --
	(465.97,178.15) --
	(466.07,178.34) --
	(466.18,177.59) --
	(466.28,178.06) --
	(466.59,178.75) --
	(466.69,178.85) --
	(466.79,179.22) --
	(466.90,179.13) --
	(467.00,178.88) --
	(467.31,179.46) --
	(467.41,179.10) --
	(467.51,179.66) --
	(467.61,179.25) --
	(467.72,179.06) --
	(468.03,179.39) --
	(468.13,179.29) --
	(468.23,179.48) --
	(468.33,179.08) --
	(468.44,178.85) --
	(468.75,179.44) --
	(468.85,179.83) --
	(468.95,179.68) --
	(469.05,179.31) --
	(469.16,179.05) --
	(469.47,179.12) --
	(469.57,179.41) --
	(469.67,178.73) --
	(469.77,178.48) --
	(469.88,177.45) --
	(470.18,177.00) --
	(470.29,175.33) --
	(470.39,176.08) --
	(470.49,175.46) --
	(470.60,175.18) --
	(470.90,174.94) --
	(471.01,175.75) --
	(471.11,177.16) --
	(471.21,177.89) --
	(471.32,177.80) --
	(471.62,176.67) --
	(471.73,177.06) --
	(471.83,177.23) --
	(471.93,177.32) --
	(472.04,177.42) --
	(472.34,177.71) --
	(472.45,176.40) --
	(472.55,176.40) --
	(472.65,176.31) --
	(472.75,175.05) --
	(473.06,176.49) --
	(473.17,177.67) --
	(473.27,177.09) --
	(473.37,178.13) --
	(473.47,177.57) --
	(473.78,176.73) --
	(473.89,177.48) --
	(473.99,178.13) --
	(474.09,178.12) --
	(474.19,177.92) --
	(474.50,177.56) --
	(474.61,177.82) --
	(474.71,176.62) --
	(474.81,177.31) --
	(474.91,176.66) --
	(475.22,175.78) --
	(475.33,176.41) --
	(475.43,174.87) --
	(475.53,173.82) --
	(475.63,173.73) --
	(475.94,175.05) --
	(476.04,175.47) --
	(476.15,176.66) --
	(476.25,176.16) --
	(476.35,174.82) --
	(476.66,177.34) --
	(476.76,178.26) --
	(476.87,178.51) --
	(476.97,178.23) --
	(477.07,177.59) --
	(477.38,178.32) --
	(477.48,178.25) --
	(477.59,178.71) --
	(477.69,178.54) --
	(477.79,179.15) --
	(478.10,179.97) --
	(478.20,181.08) --
	(478.31,181.52) --
	(478.41,180.97) --
	(478.51,181.09) --
	(478.82,180.77) --
	(478.92,180.27) --
	(479.03,180.71) --
	(479.13,180.95) --
	(479.23,181.36) --
	(479.54,181.08) --
	(479.64,181.13) --
	(479.75,181.20) --
	(479.85,181.96) --
	(479.95,181.84) --
	(480.26,181.96) --
	(480.36,182.24) --
	(480.47,182.32) --
	(480.57,182.41) --
	(480.67,182.91) --
	(480.98,182.10) --
	(481.08,181.79) --
	(481.18,182.44) --
	(481.29,182.50) --
	(481.70,182.16) --
	(481.80,182.22) --
	(481.90,182.26) --
	(482.01,182.77) --
	(482.42,182.23) --
	(482.52,183.67) --
	(482.62,184.02) --
	(482.73,184.21) --
	(482.83,185.30) --
	(483.14,185.30) --
	(483.24,185.68) --
	(483.34,185.52) --
	(483.45,185.73) --
	(483.55,185.17) --
	(483.86,184.97) --
	(483.96,185.50) --
	(484.06,185.67) --
	(484.17,185.52) --
	(484.27,185.11) --
	(484.58,185.46) --
	(484.68,185.41) --
	(484.78,185.49) --
	(484.89,185.29) --
	(484.99,185.45) --
	(485.30,185.93) --
	(485.40,186.61) --
	(485.50,187.19) --
	(485.61,187.60) --
	(485.71,187.65) --
	(486.02,188.30) --
	(486.12,188.39) --
	(486.22,188.60) --
	(486.33,188.39) --
	(486.43,189.09) --
	(486.74,189.51) --
	(486.84,189.59) --
	(486.94,190.27) --
	(487.04,189.91) --
	(487.15,189.30) --
	(487.46,190.36) --
	(487.56,190.43) --
	(487.66,191.20) --
	(487.76,191.09) --
	(487.87,190.98) --
	(488.18,189.81) --
	(488.28,189.17) --
	(488.38,189.94) --
	(488.48,191.52) --
	(488.59,192.90) --
	(488.90,192.55) --
	(489.00,192.04) --
	(489.10,192.14) --
	(489.20,192.79) --
	(489.31,192.68) --
	(489.61,192.56) --
	(489.72,192.39) --
	(489.82,191.99) --
	(489.92,189.82) --
	(490.03,190.48) --
	(490.33,190.43) --
	(490.44,188.66) --
	(490.54,190.64) --
	(490.64,189.50) --
	(490.75,190.75) --
	(491.05,191.03) --
	(491.16,190.74) --
	(491.26,190.39) --
	(491.36,190.92) --
	(491.77,189.41) --
	(491.88,189.54) --
	(491.98,189.76) --
	(492.08,189.66) --
	(492.18,189.57) --
	(492.49,189.69) --
	(492.60,189.78) --
	(492.70,191.14) --
	(492.80,191.35) --
	(492.90,191.21) --
	(493.21,191.21) --
	(493.32,190.97) --
	(493.42,190.35) --
	(493.52,190.44) --
	(493.62,190.56) --
	(493.93,190.37) --
	(494.04,190.73) --
	(494.14,191.05) --
	(494.24,191.68) --
	(494.34,191.32) --
	(494.65,191.35) --
	(494.76,192.10) --
	(494.86,192.16) --
	(494.96,191.59) --
	(495.06,191.41) --
	(495.37,191.51) --
	(495.47,191.57) --
	(495.58,192.14) --
	(495.68,191.03) --
	(495.78,191.66) --
	(496.09,191.98) --
	(496.19,191.44) --
	(496.30,190.58) --
	(496.40,189.67) --
	(496.50,190.45) --
	(496.81,191.32) --
	(496.91,191.32) --
	(497.02,191.58) --
	(497.12,191.85) --
	(497.22,191.94) --
	(497.53,191.69) --
	(497.63,192.16) --
	(497.74,192.67) --
	(497.84,192.88) --
	(497.94,193.03) --
	(498.25,192.78) --
	(498.35,193.16) --
	(498.46,193.14) --
	(498.56,193.29) --
	(498.66,193.54) --
	(498.97,193.58) --
	(499.07,194.06) --
	(499.18,194.59) --
	(499.28,194.25) --
	(499.38,194.58) --
	(499.69,195.05) --
	(499.79,194.95) --
	(499.90,195.15) --
	(500.00,195.30) --
	(500.10,195.56) --
	(500.41,194.95) --
	(500.51,195.07) --
	(500.61,195.34) --
	(500.72,195.67) --
	(500.82,195.77) --
	(501.13,196.21) --
	(501.23,195.19) --
	(501.33,194.80) --
	(501.44,194.97) --
	(501.54,195.51) --
	(501.85,195.39) --
	(501.95,196.20) --
	(502.05,195.29) --
	(502.16,194.79) --
	(502.26,194.86) --
	(502.57,192.59) --
	(502.67,192.99) --
	(502.77,194.27) --
	(502.88,195.02) --
	(502.98,195.16) --
	(503.29,195.24) --
	(503.39,195.19) --
	(503.49,195.22) --
	(503.60,195.67) --
	(503.70,195.83) --
	(504.01,194.33) --
	(504.11,194.13) --
	(504.21,193.27) --
	(504.32,193.69) --
	(504.42,193.62) --
	(504.73,192.90) --
	(504.83,193.69) --
	(504.93,194.00) --
	(505.04,193.97) --
	(505.14,193.46) --
	(505.45,192.99) --
	(505.55,192.95) --
	(505.65,192.56) --
	(505.76,191.80) --
	(505.86,191.10) --
	(506.17,192.70) --
	(506.27,193.74) --
	(506.37,194.23) --
	(506.47,193.75) --
	(506.58,194.36) --
	(506.89,194.66) --
	(506.99,194.44) --
	(507.09,193.72) --
	(507.19,194.27) --
	(507.30,194.05) --
	(507.61,193.90) --
	(507.71,193.74) --
	(507.81,194.22) --
	(507.91,193.66) --
	(508.02,194.35) --
	(508.33,194.62) --
	(508.43,194.67) --
	(508.53,195.44) --
	(508.63,195.67) --
	(508.74,195.63) --
	(509.04,195.00) --
	(509.15,195.20) --
	(509.25,196.09) --
	(509.35,196.40) --
	(509.46,196.81) --
	(509.76,197.45) --
	(509.87,197.30) --
	(509.97,197.35) --
	(510.07,197.34) --
	(510.18,197.61) --
	(510.48,198.33) --
	(510.59,198.91) --
	(510.69,198.43) --
	(510.79,198.80) --
	(510.90,198.92) --
	(511.20,199.45) --
	(511.31,199.42) --
	(511.41,199.14) --
	(511.51,199.45) --
	(511.61,199.77) --
	(511.92,199.53) --
	(512.03,199.75) --
	(512.13,199.99) --
	(512.23,199.60) --
	(512.33,199.88) --
	(512.64,200.17) --
	(512.75,200.35) --
	(512.85,199.63) --
	(512.95,199.32) --
	(513.05,199.67) --
	(513.36,199.67) --
	(513.47,199.75) --
	(513.57,198.59) --
	(513.67,198.17) --
	(513.77,199.01) --
	(514.08,199.22) --
	(514.19,199.73) --
	(514.29,199.21) --
	(514.39,199.38) --
	(514.49,199.10) --
	(514.80,199.29) --
	(514.90,199.57) --
	(515.01,198.71) --
	(515.11,198.94) --
	(515.21,198.22) --
	(515.52,198.69) --
	(515.62,199.70) --
	(515.73,199.81) --
	(515.83,199.77) --
	(515.93,195.45) --
	(516.24,195.83) --
	(516.34,194.40) --
	(516.45,193.65) --
	(516.55,194.08) --
	(516.65,194.13) --
	(516.96,195.66) --
	(517.06,196.75) --
	(517.17,196.68) --
	(517.27,196.21) --
	(517.37,196.47) --
	(517.68,196.21) --
	(517.78,195.97) --
	(517.89,195.97) --
	(517.99,196.35) --
	(518.09,195.95) --
	(518.40,194.96) --
	(518.50,196.05) --
	(518.61,196.50) --
	(518.71,197.16) --
	(518.81,196.90) --
	(519.12,197.92) --
	(519.22,198.11) --
	(519.33,198.13) --
	(519.43,198.24) --
	(519.53,197.48) --
	(519.84,198.20) --
	(519.94,198.65) --
	(520.04,198.90) --
	(520.15,199.44) --
	(520.25,199.15) --
	(520.56,198.91) --
	(520.66,199.93) --
	(520.76,200.08) --
	(520.87,199.98) --
	(520.97,200.70) --
	(521.28,200.87) --
	(521.38,201.48) --
	(521.48,201.77) --
	(521.59,201.83) --
	(521.69,201.56) --
	(522.00,200.98) --
	(522.10,201.77) --
	(522.20,202.58) --
	(522.31,202.62) --
	(522.41,202.87) --
	(522.72,203.01) --
	(522.82,202.16) --
	(522.92,202.17) --
	(523.03,202.37) --
	(523.13,203.10) --
	(523.44,202.89) --
	(523.54,202.29) --
	(523.64,202.53) --
	(523.75,202.46) --
	(523.85,203.74) --
	(524.16,204.54) --
	(524.26,203.29) --
	(524.36,203.76) --
	(524.47,203.14) --
	(524.57,203.44) --
	(524.88,204.07) --
	(524.98,204.51) --
	(525.08,204.54) --
	(525.19,205.61) --
	(525.29,205.00) --
	(525.60,206.10) --
	(525.70,207.62) --
	(525.80,210.00) --
	(525.90,209.43) --
	(526.01,212.01) --
	(526.32,213.56) --
	(526.42,214.65) --
	(526.52,209.52) --
	(526.62,209.25) --
	(526.73,210.43) --
	(527.04,208.59) --
	(527.14,206.34) --
	(527.24,205.47) --
	(527.34,208.03) --
	(527.45,208.51) --
	(527.76,210.83) --
	(527.86,210.74) --
	(527.96,212.47) --
	(528.06,211.79) --
	(528.17,212.26) --
	(528.47,209.95) --
	(528.58,208.96) --
	(528.68,209.68) --
	(528.78,208.30) --
	(528.89,207.25) --
	(529.19,208.42) --
	(529.30,208.33) --
	(529.40,206.60) --
	(529.50,206.48) --
	(529.61,207.17) --
	(529.91,205.72) --
	(530.02,207.86) --
	(530.12,208.93) --
	(530.22,209.95) --
	(530.63,210.48) --
	(530.74,208.71) --
	(530.84,208.37) --
	(530.94,208.87) --
	(531.04,208.48) --
	(531.35,207.36) --
	(531.46,208.42) --
	(531.56,208.77) --
	(531.66,209.64) --
	(531.76,210.01) --
	(532.07,209.58) --
	(532.18,208.72) --
	(532.28,209.97) --
	(532.38,210.43) --
	(532.48,210.83) --
	(532.79,208.87) --
	(532.90,207.86) --
	(533.00,209.47) --
	(533.10,209.86) --
	(533.20,210.97) --
	(533.51,211.66) --
	(533.62,210.63) --
	(533.72,210.05) --
	(533.82,210.53) --
	(533.92,210.76) --
	(534.23,210.60) --
	(534.33,210.50) --
	(534.44,210.79) --
	(534.54,211.60) --
	(534.64,212.14) --
	(534.95,212.58) --
	(535.05,213.02) --
	(535.16,211.50) --
	(535.26,211.56) --
	(535.36,212.22) --
	(535.67,212.22) --
	(535.77,212.49) --
	(535.88,213.24) --
	(535.98,213.41) --
	(536.08,213.42) --
	(536.39,213.81) --
	(536.49,213.49) --
	(536.60,212.68) --
	(536.70,212.71) --
	(536.80,210.99) --
	(537.11,211.24) --
	(537.21,211.34) --
	(537.32,210.38) --
	(537.42,210.01) --
	(537.52,210.81) --
	(537.83,211.28) --
	(537.93,212.29) --
	(538.04,212.05) --
	(538.14,211.51) --
	(538.24,210.76) --
	(538.55,211.32) --
	(538.65,208.58) --
	(538.76,208.18) --
	(538.86,209.51) --
	(538.96,210.16) --
	(539.27,210.64) --
	(539.37,208.25) --
	(539.47,208.20) --
	(539.58,208.19) --
	(539.68,208.63) --
	(539.99,210.03) --
	(540.09,210.09) --
	(540.19,210.10) --
	(540.30,208.99) --
	(540.40,208.83) --
	(540.71,209.39) --
	(540.81,209.49) --
	(540.91,209.88) --
	(541.02,210.06) --
	(541.12,210.84) --
	(541.43,207.59) --
	(541.53,208.05) --
	(541.63,206.81) --
	(541.74,205.64) --
	(541.84,206.11) --
	(542.15,206.63) --
	(542.25,206.46) --
	(542.35,206.54) --
	(542.46,207.20) --
	(542.56,206.90) --
	(542.87,206.17) --
	(542.97,205.17) --
	(543.07,205.58) --
	(543.18,206.87) --
	(543.28,207.08) --
	(543.59,207.27) --
	(543.69,208.42) --
	(543.79,208.74) --
	(543.90,208.09) --
	(544.00,208.65) --
	(544.31,209.81) --
	(544.41,207.90) --
	(544.51,206.81) --
	(544.62,205.74) --
	(544.72,205.94) --
	(545.03,206.93) --
	(545.13,205.99) --
	(545.23,203.93) --
	(545.33,204.36) --
	(545.44,205.52) --
	(545.75,205.64) --
	(545.85,205.82) --
	(545.95,206.11) --
	(546.05,204.88) --
	(546.16,205.01) --
	(546.47,205.22) --
	(546.57,204.90) --
	(546.67,205.05) --
	(546.77,205.28) --
	(546.88,204.18) --
	(547.19,203.66) --
	(547.29,204.55) --
	(547.39,205.20) --
	(547.49,204.63) --
	(547.60,204.49) --
	(547.90,204.68) --
	(548.01,205.26) --
	(548.11,206.30) --
	(548.21,207.00) --
	(548.32,208.35) --
	(548.62,207.69) --
	(548.73,206.90) --
	(548.83,206.41) --
	(548.93,206.97) --
	(549.04,206.98);
\definecolor{drawColor}{RGB}{25,118,210}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 76.55,169.97) --
	( 76.65,169.43) --
	( 76.75,169.14) --
	( 76.86,168.50) --
	( 76.96,168.59) --
	( 77.27,169.05) --
	( 77.37,169.61) --
	( 77.47,169.75) --
	( 77.58,170.03) --
	( 77.68,170.97) --
	( 77.99,170.93) --
	( 78.09,172.16) --
	( 78.19,170.32) --
	( 78.30,169.73) --
	( 78.71,169.72) --
	( 78.81,171.08) --
	( 78.91,171.53) --
	( 79.02,171.39) --
	( 79.12,172.96) --
	( 79.43,173.11) --
	( 79.53,172.67) --
	( 79.63,173.93) --
	( 79.73,173.25) --
	( 79.84,172.30) --
	( 80.15,171.88) --
	( 80.25,172.14) --
	( 80.35,173.10) --
	( 80.45,172.97) --
	( 80.56,172.71) --
	( 80.87,175.37) --
	( 80.97,178.45) --
	( 81.07,176.92) --
	( 81.17,176.81) --
	( 81.28,176.24) --
	( 81.59,176.24) --
	( 81.69,179.84) --
	( 81.79,179.19) --
	( 81.89,180.97) --
	( 82.00,181.99) --
	( 82.31,181.31) --
	( 82.41,180.49) --
	( 82.51,180.16) --
	( 82.61,179.54) --
	( 82.72,180.52) --
	( 83.02,179.97) --
	( 83.13,181.30) --
	( 83.23,180.84) --
	( 83.33,180.84) --
	( 83.44,181.24) --
	( 83.74,182.46) --
	( 83.85,181.83) --
	( 83.95,182.12) --
	( 84.05,180.98) --
	( 84.16,181.00) --
	( 84.46,181.00) --
	( 84.57,181.28) --
	( 84.67,181.82) --
	( 84.77,181.55) --
	( 84.88,183.25) --
	( 85.18,184.47) --
	( 85.29,185.80) --
	( 85.39,185.92) --
	( 85.49,184.91) --
	( 85.59,184.70) --
	( 85.90,185.83) --
	( 86.01,187.29) --
	( 86.11,187.02) --
	( 86.21,187.39) --
	( 86.31,186.96) --
	( 86.62,187.19) --
	( 86.73,186.57) --
	( 86.83,186.61) --
	( 86.93,186.39) --
	( 87.03,186.01) --
	( 87.34,186.53) --
	( 87.45,187.48) --
	( 87.55,188.17) --
	( 87.65,188.71) --
	( 87.75,188.84) --
	( 88.06,189.89) --
	( 88.16,189.63) --
	( 88.27,189.12) --
	( 88.37,189.30) --
	( 88.47,189.59) --
	( 88.78,189.24) --
	( 88.88,189.04) --
	( 88.99,187.76) --
	( 89.09,187.34) --
	( 89.19,186.19) --
	( 89.50,186.15) --
	( 89.60,184.10) --
	( 89.71,182.58) --
	( 89.81,183.97) --
	( 89.91,184.57) --
	( 90.22,183.20) --
	( 90.32,182.58) --
	( 90.43,183.09) --
	( 90.53,184.62) --
	( 90.63,185.24) --
	( 90.94,186.19) --
	( 91.04,185.74) --
	( 91.15,186.16) --
	( 91.25,186.04) --
	( 91.35,185.47) --
	( 91.66,185.98) --
	( 91.76,185.58) --
	( 91.87,185.67) --
	( 91.97,185.23) --
	( 92.07,185.14) --
	( 92.38,184.33) --
	( 92.48,184.18) --
	( 92.59,183.70) --
	( 92.69,184.12) --
	( 92.79,184.74) --
	( 93.10,184.54) --
	( 93.20,183.72) --
	( 93.31,183.75) --
	( 93.41,184.20) --
	( 93.51,183.97) --
	( 93.82,184.26) --
	( 93.92,184.90) --
	( 94.02,184.78) --
	( 94.13,185.07) --
	( 94.23,185.51) --
	( 94.54,184.58) --
	( 94.64,184.70) --
	( 94.74,185.18) --
	( 94.85,185.54) --
	( 94.95,185.15) --
	( 95.26,185.21) --
	( 95.36,185.05) --
	( 95.46,185.12) --
	( 95.57,184.85) --
	( 95.67,184.83) --
	( 95.98,184.59) --
	( 96.08,184.34) --
	( 96.18,184.66) --
	( 96.29,184.99) --
	( 96.39,185.37) --
	( 96.70,185.07) --
	( 96.80,185.95) --
	( 96.90,185.96) --
	( 97.01,186.30) --
	( 97.11,185.72) --
	( 97.42,186.15) --
	( 97.52,185.84) --
	( 97.62,185.63) --
	( 97.73,185.16) --
	( 97.83,185.37) --
	( 98.14,185.82) --
	( 98.24,185.68) --
	( 98.34,185.53) --
	( 98.45,185.87) --
	( 98.55,185.83) --
	( 98.86,185.67) --
	( 98.96,185.19) --
	( 99.06,185.47) --
	( 99.16,185.17) --
	( 99.27,185.40) --
	( 99.58,185.47) --
	( 99.68,186.07) --
	( 99.78,185.98) --
	( 99.88,185.60) --
	( 99.99,185.57) --
	(100.30,185.21) --
	(100.40,185.48) --
	(100.50,185.64) --
	(100.60,185.50) --
	(100.71,185.13) --
	(101.02,184.69) --
	(101.12,184.77) --
	(101.22,184.99) --
	(101.32,185.17) --
	(101.43,185.53) --
	(101.74,186.64) --
	(101.84,186.36) --
	(101.94,186.39) --
	(102.04,186.56) --
	(102.15,186.67) --
	(102.45,188.85) --
	(102.56,188.26) --
	(102.66,188.87) --
	(102.76,188.44) --
	(102.87,188.86) --
	(103.17,190.23) --
	(103.28,190.35) --
	(103.38,191.33) --
	(103.48,191.32) --
	(103.59,193.06) --
	(103.89,192.91) --
	(104.00,192.59) --
	(104.10,193.42) --
	(104.20,192.89) --
	(104.31,192.86) --
	(104.61,191.86) --
	(104.72,190.83) --
	(104.82,190.90) --
	(104.92,191.90) --
	(105.02,192.48) --
	(105.33,191.98) --
	(105.44,191.61) --
	(105.54,191.75) --
	(105.64,191.77) --
	(105.74,192.06) --
	(106.05,192.09) --
	(106.16,192.10) --
	(106.26,193.50) --
	(106.36,194.22) --
	(106.46,193.54) --
	(106.77,193.57) --
	(106.88,191.86) --
	(106.98,191.43) --
	(107.08,192.01) --
	(107.18,191.74) --
	(107.49,191.32) --
	(107.59,191.69) --
	(107.70,192.34) --
	(107.80,191.79) --
	(107.90,191.35) --
	(108.21,191.56) --
	(108.31,191.78) --
	(108.42,191.67) --
	(108.52,191.62) --
	(108.62,191.02) --
	(108.93,190.70) --
	(109.03,190.15) --
	(109.14,190.48) --
	(109.24,190.10) --
	(109.34,189.70) --
	(109.65,189.44) --
	(109.75,189.63) --
	(109.86,190.44) --
	(109.96,191.01) --
	(110.06,190.88) --
	(110.37,190.58) --
	(110.47,190.13) --
	(110.58,189.43) --
	(110.68,189.59) --
	(110.78,190.03) --
	(111.09,189.97) --
	(111.19,189.76) --
	(111.30,189.45) --
	(111.40,189.62) --
	(111.50,189.45) --
	(111.81,190.11) --
	(111.91,190.42) --
	(112.02,190.44) --
	(112.12,190.44) --
	(112.22,190.54) --
	(112.53,190.68) --
	(112.63,191.06) --
	(112.74,191.55) --
	(112.84,191.35) --
	(112.94,191.91) --
	(113.25,192.72) --
	(113.35,192.12) --
	(113.45,192.44) --
	(113.56,191.96) --
	(113.66,192.92) --
	(113.97,194.66) --
	(114.07,195.38) --
	(114.17,195.45) --
	(114.28,194.35) --
	(114.38,193.68) --
	(114.69,193.10) --
	(114.79,193.86) --
	(114.89,194.01) --
	(115.00,194.07) --
	(115.10,193.51) --
	(115.41,193.74) --
	(115.51,193.05) --
	(115.61,192.36) --
	(115.72,194.26) --
	(115.82,194.23) --
	(116.13,193.92) --
	(116.23,193.32) --
	(116.33,192.81) --
	(116.44,192.68) --
	(116.54,192.85) --
	(116.85,192.88) --
	(116.95,192.56) --
	(117.05,191.80) --
	(117.16,191.85) --
	(117.26,192.02) --
	(117.57,191.45) --
	(117.67,191.65) --
	(117.77,191.65) --
	(117.88,191.00) --
	(117.98,191.00) --
	(118.29,191.00) --
	(118.39,189.93) --
	(118.49,190.62) --
	(118.59,191.60) --
	(118.70,191.74) --
	(119.01,191.74) --
	(119.11,190.15) --
	(119.21,190.04) --
	(119.31,189.97) --
	(119.42,190.07) --
	(119.73,191.06) --
	(119.83,191.83) --
	(119.93,192.05) --
	(120.03,191.88) --
	(120.14,191.30) --
	(120.45,191.72) --
	(120.55,191.61) --
	(120.65,191.65) --
	(120.75,191.69) --
	(120.86,191.89) --
	(121.16,191.92) --
	(121.27,191.83) --
	(121.37,192.01) --
	(121.47,191.91) --
	(121.58,192.25) --
	(121.88,192.24) --
	(121.99,192.51) --
	(122.09,191.87) --
	(122.19,191.56) --
	(122.30,191.71) --
	(122.60,191.41) --
	(122.71,191.51) --
	(122.81,191.50) --
	(122.91,191.57) --
	(123.02,191.57) --
	(123.32,192.11) --
	(123.43,191.96) --
	(123.53,191.82) --
	(123.63,191.46) --
	(123.74,191.45) --
	(124.04,191.15) --
	(124.15,191.20) --
	(124.25,191.05) --
	(124.35,190.91) --
	(124.45,190.50) --
	(124.76,190.21) --
	(124.87,190.38) --
	(124.97,190.73) --
	(125.07,190.69) --
	(125.17,189.93) --
	(125.48,190.17) --
	(125.59,190.32) --
	(125.69,190.26) --
	(125.79,190.62) --
	(125.89,190.35) --
	(126.20,190.03) --
	(126.31,190.26) --
	(126.41,190.15) --
	(126.51,189.96) --
	(126.61,190.14) --
	(126.92,190.29) --
	(127.02,190.13) --
	(127.13,190.27) --
	(127.23,190.14) --
	(127.33,189.83) --
	(127.64,189.68) --
	(127.74,189.43) --
	(127.85,189.22) --
	(127.95,189.27) --
	(128.05,190.74) --
	(128.36,190.06) --
	(128.46,189.94) --
	(128.57,189.76) --
	(128.67,189.44) --
	(128.77,189.54) --
	(129.08,189.66) --
	(129.18,190.21) --
	(129.29,189.97) --
	(129.39,190.13) --
	(129.49,190.35) --
	(129.80,190.19) --
	(129.90,190.08) --
	(130.01,190.77) --
	(130.11,190.79) --
	(130.21,190.53) --
	(130.52,191.14) --
	(130.62,191.63) --
	(130.73,192.08) --
	(130.83,191.51) --
	(130.93,192.49) --
	(131.24,192.46) --
	(131.34,193.74) --
	(131.45,196.84) --
	(131.55,196.33) --
	(131.65,195.58) --
	(131.96,195.85) --
	(132.06,196.11) --
	(132.17,196.22) --
	(132.27,196.89) --
	(132.37,196.52) --
	(132.68,195.94) --
	(132.78,195.31) --
	(132.88,195.03) --
	(132.99,195.24) --
	(133.09,194.63) --
	(133.40,194.74) --
	(133.50,194.91) --
	(133.60,194.49) --
	(133.71,194.21) --
	(133.81,194.13) --
	(134.12,192.84) --
	(134.22,192.92) --
	(134.32,193.71) --
	(134.43,193.44) --
	(134.53,196.31) --
	(134.84,196.21) --
	(134.94,196.61) --
	(135.04,196.26) --
	(135.15,195.67) --
	(135.25,194.97) --
	(135.56,195.45) --
	(135.66,195.71) --
	(135.76,195.71) --
	(135.87,194.76) --
	(135.97,195.01) --
	(136.28,195.01) --
	(136.38,194.47) --
	(136.48,194.20) --
	(136.59,194.15) --
	(136.69,194.69) --
	(137.00,194.79) --
	(137.10,194.02) --
	(137.20,193.58) --
	(137.31,193.83) --
	(137.41,193.53) --
	(137.72,195.00) --
	(137.82,194.88) --
	(137.92,194.30) --
	(138.02,194.45) --
	(138.13,194.48) --
	(138.44,195.51) --
	(138.54,194.90) --
	(138.64,194.40) --
	(138.74,194.17) --
	(138.85,193.84) --
	(139.16,193.64) --
	(139.26,193.75) --
	(139.36,193.81) --
	(139.46,193.48) --
	(139.57,193.23) --
	(139.88,193.35) --
	(139.98,193.22) --
	(140.08,193.05) --
	(140.18,192.76) --
	(140.29,192.65) --
	(140.59,192.34) --
	(140.70,192.03) --
	(140.80,192.41) --
	(140.90,191.67) --
	(141.01,191.66) --
	(141.31,191.23) --
	(141.42,191.09) --
	(141.52,191.45) --
	(141.62,191.98) --
	(141.73,192.62) --
	(142.03,191.99) --
	(142.14,192.40) --
	(142.24,191.90) --
	(142.34,191.66) --
	(142.45,191.45) --
	(142.75,191.13) --
	(142.86,191.61) --
	(142.96,191.48) --
	(143.06,191.57) --
	(143.17,191.30) --
	(143.47,191.33) --
	(143.58,191.35) --
	(143.68,190.64) --
	(143.78,190.07) --
	(143.88,190.45) --
	(144.19,190.49) --
	(144.30,189.47) --
	(144.40,189.88) --
	(144.50,189.78) --
	(144.60,189.68) --
	(144.91,190.80) --
	(145.02,190.64) --
	(145.12,191.11) --
	(145.22,190.65) --
	(145.32,190.35) --
	(145.63,189.51) --
	(145.74,189.13) --
	(145.84,189.08) --
	(145.94,189.15) --
	(146.04,189.88) --
	(146.35,189.99) --
	(146.45,190.44) --
	(146.56,190.59) --
	(146.66,189.72) --
	(146.76,191.71) --
	(147.07,192.88) --
	(147.17,192.00) --
	(147.28,192.29) --
	(147.38,192.90) --
	(147.48,193.10) --
	(147.79,193.40) --
	(147.89,194.11) --
	(148.00,193.15) --
	(148.10,192.71) --
	(148.20,192.57) --
	(148.51,191.11) --
	(148.61,191.42) --
	(148.72,192.34) --
	(148.82,192.52) --
	(148.92,192.34) --
	(149.23,191.95) --
	(149.33,192.22) --
	(149.44,192.86) --
	(149.54,192.68) --
	(149.64,193.13) --
	(149.95,193.98) --
	(150.05,193.40) --
	(150.16,193.12) --
	(150.26,192.84) --
	(150.36,192.69) --
	(150.67,192.31) --
	(150.77,192.02) --
	(150.88,192.42) --
	(150.98,193.28) --
	(151.08,193.57) --
	(151.39,192.82) --
	(151.49,193.27) --
	(151.59,193.72) --
	(151.70,193.31) --
	(151.80,193.70) --
	(152.11,194.25) --
	(152.21,194.14) --
	(152.31,193.55) --
	(152.42,192.95) --
	(152.52,192.61) --
	(152.83,192.71) --
	(152.93,192.93) --
	(153.03,193.57) --
	(153.14,193.25) --
	(153.24,194.27) --
	(153.55,193.37) --
	(153.65,193.23) --
	(153.75,192.95) --
	(153.86,193.07) --
	(154.27,193.05) --
	(154.37,192.81) --
	(154.47,193.25) --
	(154.58,193.59) --
	(154.68,193.72) --
	(154.99,193.01) --
	(155.09,192.92) --
	(155.19,192.72) --
	(155.30,192.92) --
	(155.40,193.12) --
	(155.71,192.85) --
	(155.81,192.62) --
	(155.91,192.42) --
	(156.02,192.37) --
	(156.12,192.70) --
	(156.43,193.71) --
	(156.53,194.07) --
	(156.63,193.58) --
	(156.74,193.22) --
	(156.84,193.42) --
	(157.15,193.42) --
	(157.25,193.11) --
	(157.35,193.57) --
	(157.45,193.44) --
	(157.56,193.25) --
	(157.87,192.98) --
	(157.97,192.85) --
	(158.07,192.64) --
	(158.17,192.10) --
	(158.28,191.69) --
	(158.59,191.58) --
	(158.69,191.75) --
	(158.79,191.47) --
	(158.89,191.61) --
	(159.00,191.61) --
	(159.31,192.37) --
	(159.41,192.42) --
	(159.51,191.60) --
	(159.61,191.67) --
	(159.72,191.64) --
	(160.02,191.52) --
	(160.13,191.52) --
	(160.23,191.94) --
	(160.33,191.85) --
	(160.44,191.85) --
	(160.74,191.85) --
	(160.85,191.76) --
	(160.95,191.58) --
	(161.05,191.44) --
	(161.16,191.65) --
	(161.46,191.46) --
	(161.57,191.26) --
	(161.67,191.55) --
	(161.77,191.55) --
	(161.88,191.70) --
	(162.18,191.67) --
	(162.29,191.87) --
	(162.39,192.42) --
	(162.49,192.08) --
	(162.60,192.30) --
	(162.90,192.50) --
	(163.01,193.01) --
	(163.11,193.08) --
	(163.21,193.66) --
	(163.31,193.36) --
	(163.62,194.08) --
	(163.73,192.86) --
	(163.83,192.64) --
	(163.93,192.67) --
	(164.03,192.84) --
	(164.34,192.69) --
	(164.45,192.56) --
	(164.55,192.20) --
	(164.65,192.21) --
	(164.75,192.62) --
	(165.06,192.18) --
	(165.17,192.26) --
	(165.27,192.33) --
	(165.37,192.55) --
	(165.47,192.22) --
	(165.78,192.27) --
	(165.88,192.74) --
	(165.99,192.71) --
	(166.09,192.50) --
	(166.19,192.35) --
	(166.50,192.18) --
	(166.60,192.60) --
	(166.71,193.15) --
	(166.81,193.48) --
	(166.91,193.65) --
	(167.22,193.72) --
	(167.32,193.78) --
	(167.43,193.32) --
	(167.53,193.21) --
	(167.63,193.59) --
	(167.94,194.03) --
	(168.04,193.94) --
	(168.15,193.99) --
	(168.25,193.73) --
	(168.35,193.82) --
	(168.66,193.80) --
	(168.76,193.34) --
	(168.87,193.41) --
	(168.97,193.58) --
	(169.07,194.56) --
	(169.38,195.11) --
	(169.48,194.77) --
	(169.59,194.77) --
	(169.69,194.84) --
	(169.79,194.53) --
	(170.10,194.22) --
	(170.20,193.89) --
	(170.31,194.06) --
	(170.41,194.43) --
	(170.51,194.52) --
	(170.82,194.09) --
	(170.92,194.02) --
	(171.02,193.82) --
	(171.13,194.15) --
	(171.23,194.44) --
	(171.54,194.05) --
	(171.64,194.26) --
	(171.74,194.21) --
	(171.85,194.23) --
	(171.95,195.45) --
	(172.26,195.33) --
	(172.36,195.27) --
	(172.46,195.30) --
	(172.57,195.32) --
	(172.67,195.70) --
	(172.98,195.89) --
	(173.08,195.65) --
	(173.18,195.81) --
	(173.29,195.47) --
	(173.39,195.38) --
	(173.70,195.22) --
	(173.80,195.37) --
	(173.90,195.54) --
	(174.01,195.84) --
	(174.11,196.39) --
	(174.42,196.95) --
	(174.52,196.86) --
	(174.62,196.54) --
	(174.73,196.34) --
	(174.83,197.04) --
	(175.14,196.82) --
	(175.24,196.75) --
	(175.34,196.39) --
	(175.45,196.25) --
	(175.55,196.22) --
	(175.86,195.89) --
	(175.96,196.30) --
	(176.06,196.14) --
	(176.17,196.14) --
	(176.27,196.28) --
	(176.58,196.34) --
	(176.68,196.42) --
	(176.78,196.18) --
	(176.88,196.62) --
	(176.99,196.75) --
	(177.30,196.73) --
	(177.40,196.65) --
	(177.50,196.84) --
	(177.60,196.81) --
	(177.71,196.95) --
	(178.02,196.45) --
	(178.12,196.54) --
	(178.22,196.51) --
	(178.32,196.36) --
	(178.43,196.68) --
	(178.74,197.12) --
	(178.84,197.23) --
	(178.94,197.67) --
	(179.04,197.35) --
	(179.15,197.40) --
	(179.45,196.74) --
	(179.56,196.50) --
	(179.66,196.49) --
	(179.76,196.39) --
	(179.87,196.48) --
	(180.17,196.30) --
	(180.28,196.45) --
	(180.38,196.44) --
	(180.48,196.31) --
	(180.59,196.21) --
	(180.89,195.50) --
	(181.10,195.53) --
	(181.20,195.38) --
	(181.31,195.27) --
	(181.61,195.35) --
	(181.82,195.66) --
	(181.92,196.13) --
	(182.03,196.40) --
	(182.33,196.98) --
	(182.44,196.70) --
	(182.54,197.04) --
	(182.64,196.49) --
	(182.74,196.38) --
	(183.05,196.05) --
	(183.16,195.89) --
	(183.26,196.29) --
	(183.36,196.41) --
	(183.46,195.89) --
	(183.77,195.20) --
	(183.88,195.51) --
	(183.98,195.38) --
	(184.08,194.86) --
	(184.18,195.19) --
	(184.49,195.10) --
	(184.60,194.74) --
	(184.70,194.63) --
	(184.80,194.48) --
	(184.90,194.78) --
	(185.21,194.97) --
	(185.31,194.88) --
	(185.42,194.49) --
	(185.52,194.81) --
	(185.62,195.02) --
	(185.93,194.61) --
	(186.03,194.70) --
	(186.14,194.67) --
	(186.24,194.88) --
	(186.34,194.52) --
	(186.65,194.37) --
	(186.75,194.23) --
	(186.86,194.06) --
	(186.96,194.40) --
	(187.06,194.46) --
	(187.37,194.53) --
	(187.47,194.56) --
	(187.58,194.74) --
	(187.68,194.98) --
	(187.78,194.84) --
	(188.09,195.10) --
	(188.19,195.33) --
	(188.30,195.24) --
	(188.40,195.25) --
	(188.50,195.03) --
	(188.81,195.15) --
	(188.91,195.08) --
	(189.02,195.11) --
	(189.12,195.05) --
	(189.22,194.71) --
	(189.53,195.02) --
	(189.63,195.39) --
	(189.74,195.65) --
	(189.84,195.69) --
	(189.94,195.91) --
	(190.25,197.25) --
	(190.35,197.59) --
	(190.45,197.45) --
	(190.56,196.19) --
	(190.97,196.19) --
	(191.07,195.65) --
	(191.17,196.11) --
	(191.28,196.13) --
	(191.38,196.14) --
	(191.69,195.74) --
	(191.79,195.86) --
	(191.89,195.85) --
	(192.00,196.07) --
	(192.10,195.97) --
	(192.41,195.98) --
	(192.51,195.86) --
	(192.61,195.52) --
	(192.72,195.31) --
	(192.82,195.24) --
	(193.13,194.87) --
	(193.23,194.97) --
	(193.33,195.19) --
	(193.44,195.31) --
	(193.54,194.94) --
	(193.85,195.12) --
	(193.95,194.99) --
	(194.05,194.87) --
	(194.16,194.76) --
	(194.26,194.98) --
	(194.57,194.97) --
	(194.67,195.16) --
	(194.77,194.91) --
	(194.88,194.90) --
	(194.98,194.65) --
	(195.29,194.71) --
	(195.39,194.80) --
	(195.49,194.94) --
	(195.60,195.13) --
	(195.70,195.12) --
	(196.01,195.46) --
	(196.11,195.46) --
	(196.21,195.37) --
	(196.31,195.37) --
	(196.42,195.01) --
	(196.73,195.01) --
	(196.83,195.05) --
	(196.93,195.06) --
	(197.03,195.04) --
	(197.14,194.83) --
	(197.45,194.59) --
	(197.55,194.51) --
	(197.65,194.58) --
	(197.75,194.42) --
	(197.86,194.33) --
	(198.17,194.29) --
	(198.27,194.22) --
	(198.37,194.45) --
	(198.47,194.50) --
	(198.58,194.84) --
	(198.88,194.79) --
	(198.99,194.32) --
	(199.09,194.46) --
	(199.19,194.37) --
	(199.30,194.26) --
	(199.60,194.30) --
	(199.71,194.49) --
	(199.81,194.44) --
	(199.91,194.45) --
	(200.02,194.74) --
	(200.32,194.85) --
	(200.43,194.86) --
	(200.53,195.04) --
	(200.63,194.80) --
	(200.74,194.75) --
	(201.04,194.78) --
	(201.15,194.85) --
	(201.25,194.97) --
	(201.35,194.93) --
	(201.45,194.81) --
	(201.76,194.71) --
	(201.87,194.63) --
	(201.97,194.73) --
	(202.07,194.83) --
	(202.17,194.79) --
	(202.48,194.83) --
	(202.59,194.90) --
	(202.69,194.80) --
	(202.79,194.83) --
	(202.89,194.79) --
	(203.20,194.82) --
	(203.31,194.68) --
	(203.41,194.76) --
	(203.51,194.43) --
	(203.61,194.25) --
	(203.92,194.29) --
	(204.03,194.39) --
	(204.13,194.60) --
	(204.23,194.51) --
	(204.33,194.54) --
	(204.64,194.12) --
	(204.74,194.14) --
	(204.85,194.36) --
	(204.95,194.32) --
	(205.05,194.17) --
	(205.36,194.13) --
	(205.46,194.06) --
	(205.57,194.10) --
	(205.67,194.21) --
	(205.77,193.85) --
	(206.08,193.83) --
	(206.18,193.89) --
	(206.29,193.99) --
	(206.39,194.04) --
	(206.49,194.76) --
	(206.80,194.90) --
	(206.90,194.97) --
	(207.01,194.96) --
	(207.11,195.10) --
	(207.21,195.21) --
	(207.52,195.36) --
	(207.62,195.29) --
	(207.73,195.44) --
	(207.83,195.71) --
	(207.93,195.43) --
	(208.24,195.45) --
	(208.34,195.08) --
	(208.45,195.14) --
	(208.55,195.14) --
	(208.65,195.20) --
	(208.96,195.02) --
	(209.06,194.81) --
	(209.17,194.91) --
	(209.27,194.95) --
	(209.37,195.10) --
	(209.68,195.76) --
	(209.78,195.77) --
	(209.88,195.67) --
	(209.99,195.54) --
	(210.09,195.57) --
	(210.40,195.98) --
	(210.50,195.98) --
	(210.60,196.03) --
	(210.71,195.86) --
	(210.81,195.80) --
	(211.12,195.86) --
	(211.22,195.85) --
	(211.32,195.68) --
	(211.43,195.65) --
	(211.53,195.66) --
	(211.84,195.62) --
	(211.94,195.49) --
	(212.04,195.58) --
	(212.15,195.59) --
	(212.25,195.49) --
	(212.56,195.37) --
	(212.66,195.07) --
	(212.76,195.04) --
	(212.87,195.77) --
	(212.97,195.66) --
	(213.28,195.90) --
	(213.38,196.27) --
	(213.48,196.16) --
	(213.59,196.00) --
	(213.69,196.13) --
	(214.00,196.41) --
	(214.10,196.46) --
	(214.20,196.62) --
	(214.31,196.79) --
	(214.41,197.15) --
	(214.72,197.08) --
	(214.82,196.90) --
	(214.92,196.55) --
	(215.03,196.58) --
	(215.13,196.57) --
	(215.44,196.51) --
	(215.54,196.54) --
	(215.64,196.74) --
	(215.74,197.09) --
	(215.85,197.14) --
	(216.16,197.46) --
	(216.26,198.27) --
	(216.36,197.77) --
	(216.46,197.43) --
	(216.57,197.08) --
	(216.88,196.77) --
	(216.98,196.67) --
	(217.08,196.57) --
	(217.18,196.39) --
	(217.29,196.41) --
	(217.60,196.51) --
	(217.70,196.53) --
	(217.80,196.54) --
	(217.90,196.57) --
	(218.01,196.68) --
	(218.31,196.57) --
	(218.42,196.62) --
	(218.62,196.65) --
	(218.73,196.57) --
	(219.03,196.12) --
	(219.14,196.44) --
	(219.24,196.46) --
	(219.34,196.18) --
	(219.45,196.08) --
	(219.75,196.31) --
	(219.86,196.06) --
	(219.96,196.41) --
	(220.06,196.35) --
	(220.17,195.80) --
	(220.47,195.23) --
	(220.58,195.25) --
	(220.68,195.39) --
	(220.78,195.58) --
	(220.88,195.32) --
	(221.19,195.36) --
	(221.30,195.49) --
	(221.40,195.32) --
	(221.50,195.30) --
	(221.60,195.50) --
	(221.91,194.59) --
	(222.02,194.62) --
	(222.12,194.21) --
	(222.22,193.94) --
	(222.32,193.49) --
	(222.63,192.95) --
	(222.74,192.90) --
	(222.84,192.62) --
	(222.94,193.20) --
	(223.04,193.07) --
	(223.35,192.86) --
	(223.46,192.83) --
	(223.56,193.15) --
	(223.66,192.52) --
	(223.76,192.08) --
	(224.07,192.09) --
	(224.17,192.24) --
	(224.28,191.79) --
	(224.38,191.75) --
	(224.48,191.44) --
	(224.79,190.48) --
	(224.89,190.44) --
	(225.00,190.23) --
	(225.10,190.83) --
	(225.20,190.63) --
	(225.51,193.53) --
	(225.61,191.65) --
	(225.72,191.55) --
	(225.82,191.88) --
	(225.92,192.10) --
	(226.23,191.27) --
	(226.33,191.03) --
	(226.44,191.16) --
	(226.54,191.32) --
	(226.64,191.53) --
	(226.95,191.04) --
	(227.05,190.82) --
	(227.16,190.20) --
	(227.26,189.93) --
	(227.36,189.65) --
	(227.67,189.12) --
	(227.77,188.92) --
	(227.88,189.15) --
	(227.98,188.76) --
	(228.08,188.27) --
	(228.39,187.57) --
	(228.49,187.05) --
	(228.60,185.72) --
	(228.70,185.74) --
	(228.80,185.75) --
	(229.11,187.34) --
	(229.21,186.87) --
	(229.31,187.42) --
	(229.42,187.48) --
	(229.52,187.87) --
	(229.83,188.54) --
	(229.93,188.34) --
	(230.03,188.46) --
	(230.14,187.24) --
	(230.55,187.25) --
	(230.65,186.17) --
	(230.75,185.86) --
	(230.86,185.77) --
	(230.96,185.71) --
	(231.27,185.66) --
	(231.37,185.01) --
	(231.47,185.23) --
	(231.58,184.89) --
	(231.68,185.89) --
	(231.99,185.96) --
	(232.09,184.97) --
	(232.19,184.19) --
	(232.30,185.14) --
	(232.40,185.47) --
	(232.71,185.56) --
	(232.81,185.32) --
	(232.91,185.07) --
	(233.02,185.05) --
	(233.12,184.58) --
	(233.43,184.63) --
	(233.53,184.67) --
	(233.63,184.89) --
	(233.74,184.85) --
	(233.84,185.06) --
	(234.15,185.05) --
	(234.25,184.39) --
	(234.35,183.87) --
	(234.46,183.74) --
	(234.56,184.09) --
	(234.87,182.86) --
	(234.97,182.70) --
	(235.07,181.66) --
	(235.17,181.20) --
	(235.28,180.31) --
	(235.59,181.00) --
	(235.69,180.87) --
	(235.79,181.12) --
	(235.89,181.26) --
	(236.00,182.60) --
	(236.31,182.98) --
	(236.41,181.85) --
	(236.51,181.36) --
	(236.61,181.20) --
	(236.72,181.33) --
	(237.03,181.00) --
	(237.13,181.10) --
	(237.23,181.20) --
	(237.33,180.89) --
	(237.44,180.92) --
	(237.74,181.08) --
	(237.85,180.30) --
	(237.95,179.99) --
	(238.05,179.54) --
	(238.16,178.27) --
	(238.46,177.48) --
	(238.57,177.85) --
	(238.67,177.59) --
	(238.77,177.42) --
	(238.88,177.33) --
	(239.18,178.82) --
	(239.29,178.47) --
	(239.39,178.78) --
	(239.49,179.68) --
	(239.60,180.23) --
	(239.90,179.31) --
	(240.01,179.26) --
	(240.11,180.01) --
	(240.21,180.84) --
	(240.31,182.79) --
	(240.62,183.97) --
	(240.73,182.68) --
	(240.83,181.69) --
	(240.93,183.41) --
	(241.03,182.50) --
	(241.34,181.52) --
	(241.45,181.71) --
	(241.55,182.80) --
	(241.65,183.03) --
	(241.75,182.93) --
	(242.06,182.42) --
	(242.17,182.14) --
	(242.27,182.38) --
	(242.37,183.17) --
	(242.47,184.25) --
	(242.78,182.88) --
	(242.89,182.31) --
	(242.99,181.14) --
	(243.09,181.10) --
	(243.19,182.42) --
	(243.50,182.93) --
	(243.60,182.49) --
	(243.71,182.52) --
	(243.81,184.15) --
	(243.91,188.94) --
	(244.22,190.06) --
	(244.32,189.05) --
	(244.43,188.43) --
	(244.53,188.90) --
	(244.63,188.58) --
	(244.94,188.32) --
	(245.04,187.77) --
	(245.15,187.94) --
	(245.25,188.15) --
	(245.35,187.94) --
	(245.66,188.95) --
	(245.76,188.74) --
	(245.87,188.79) --
	(245.97,189.21) --
	(246.07,189.20) --
	(246.38,188.92) --
	(246.48,188.22) --
	(246.59,188.53) --
	(246.69,189.14) --
	(246.79,188.82) --
	(247.10,189.00) --
	(247.20,191.73) --
	(247.31,192.30) --
	(247.41,191.64) --
	(247.51,191.02) --
	(247.82,190.68) --
	(247.92,190.58) --
	(248.03,190.91) --
	(248.13,190.88) --
	(248.23,190.47) --
	(248.54,189.81) --
	(248.64,189.85) --
	(248.74,189.68) --
	(248.85,190.17) --
	(248.95,189.72) --
	(249.26,189.48) --
	(249.36,189.51) --
	(249.46,189.90) --
	(249.57,189.65) --
	(249.67,189.53) --
	(249.98,189.32) --
	(250.08,189.80) --
	(250.18,190.04) --
	(250.29,189.44) --
	(250.39,190.05) --
	(250.70,190.54) --
	(250.80,190.02) --
	(250.90,189.97) --
	(251.01,190.06) --
	(251.11,190.57) --
	(251.42,190.65) --
	(251.52,190.18) --
	(251.62,190.17) --
	(251.73,189.58) --
	(251.83,189.22) --
	(252.14,189.96) --
	(252.24,189.99) --
	(252.34,190.10) --
	(252.45,190.36) --
	(252.55,190.80) --
	(252.86,191.33) --
	(252.96,192.48) --
	(253.06,192.35) --
	(253.17,192.09) --
	(253.27,191.89) --
	(253.58,191.63) --
	(253.68,191.24) --
	(253.78,191.14) --
	(253.89,190.86) --
	(253.99,190.62) --
	(254.30,190.23) --
	(254.40,190.39) --
	(254.50,190.34) --
	(254.60,189.89) --
	(254.71,189.80) --
	(255.02,189.25) --
	(255.12,189.43) --
	(255.22,189.36) --
	(255.32,189.74) --
	(255.43,189.34) --
	(255.74,189.11) --
	(255.84,189.35) --
	(255.94,189.72) --
	(256.15,189.75) --
	(256.46,188.44) --
	(256.56,187.75) --
	(256.66,187.89) --
	(256.87,186.60) --
	(257.17,186.16) --
	(257.28,185.18) --
	(257.38,185.28) --
	(257.48,185.29) --
	(257.59,185.26) --
	(257.89,185.63) --
	(258.00,186.76) --
	(258.10,187.00) --
	(258.20,186.47) --
	(258.31,185.77) --
	(258.61,184.84) --
	(258.72,184.79) --
	(258.82,185.25) --
	(258.92,185.29) --
	(259.03,185.14) --
	(259.33,185.37) --
	(259.44,185.87) --
	(259.54,186.34) --
	(259.64,187.11) --
	(259.74,186.41) --
	(260.05,186.43) --
	(260.16,186.15) --
	(260.26,186.61) --
	(260.36,188.12) --
	(260.46,187.55) --
	(260.77,188.44) --
	(260.88,189.53) --
	(260.98,190.30) --
	(261.08,191.99) --
	(261.18,191.23) --
	(261.49,190.16) --
	(261.60,189.97) --
	(261.70,189.92) --
	(261.80,188.77) --
	(261.90,189.24) --
	(262.21,188.72) --
	(262.32,189.34) --
	(262.42,190.34) --
	(262.52,191.36) --
	(262.62,190.38) --
	(262.93,189.40) --
	(263.03,188.65) --
	(263.14,188.97) --
	(263.24,187.93) --
	(263.34,187.25) --
	(263.65,188.24) --
	(263.75,188.09) --
	(263.86,188.88) --
	(263.96,188.50) --
	(264.06,188.12) --
	(264.37,187.69) --
	(264.47,187.35) --
	(264.58,187.59) --
	(264.68,187.48) --
	(264.78,187.21) --
	(265.09,186.99) --
	(265.19,187.38) --
	(265.30,187.26) --
	(265.40,188.16) --
	(265.50,188.30) --
	(265.81,188.24) --
	(265.91,187.92) --
	(266.02,188.46) --
	(266.12,188.38) --
	(266.53,188.36) --
	(266.63,187.77) --
	(266.74,187.99) --
	(266.84,188.29) --
	(266.94,188.08) --
	(267.25,188.47) --
	(267.35,187.93) --
	(267.46,188.21) --
	(267.56,187.82) --
	(267.66,187.20) --
	(267.97,187.17) --
	(268.07,187.58) --
	(268.17,187.44) --
	(268.28,186.97) --
	(268.38,187.17) --
	(268.69,186.96) --
	(268.79,186.78) --
	(268.89,186.87) --
	(269.00,186.13) --
	(269.10,185.62) --
	(269.41,185.62) --
	(269.51,186.04) --
	(269.61,185.91) --
	(269.72,185.56) --
	(269.82,185.82) --
	(270.13,186.77) --
	(270.23,186.61) --
	(270.33,186.53) --
	(270.44,186.05) --
	(270.54,186.11) --
	(270.85,185.82) --
	(270.95,185.90) --
	(271.05,186.05) --
	(271.16,185.99) --
	(271.26,185.94) --
	(271.57,185.94) --
	(271.67,186.10) --
	(271.77,186.12) --
	(271.88,186.22) --
	(271.98,185.72) --
	(272.29,185.55) --
	(272.39,185.60) --
	(272.49,185.57) --
	(272.60,185.29) --
	(272.70,185.49) --
	(273.01,185.89) --
	(273.11,185.87) --
	(273.21,185.96) --
	(273.32,185.41) --
	(273.42,185.39) --
	(273.73,185.39) --
	(273.83,185.67) --
	(273.93,185.46) --
	(274.03,185.53) --
	(274.14,185.81) --
	(274.45,186.50) --
	(274.55,186.55) --
	(274.65,186.39) --
	(274.75,186.13) --
	(274.86,186.11) --
	(275.17,186.05) --
	(275.27,186.15) --
	(275.37,186.50) --
	(275.47,186.82) --
	(275.58,186.75) --
	(275.89,186.61) --
	(275.99,186.53) --
	(276.09,186.21) --
	(276.19,186.65) --
	(276.30,186.87) --
	(276.60,187.06) --
	(276.71,186.84) --
	(276.81,186.97) --
	(276.91,187.21) --
	(277.02,187.01) --
	(277.32,187.07) --
	(277.43,186.87) --
	(277.53,186.54) --
	(277.63,186.41) --
	(277.74,186.21) --
	(278.04,186.26) --
	(278.15,186.61) --
	(278.25,186.63) --
	(278.35,186.88) --
	(278.46,186.29) --
	(278.76,186.04) --
	(278.87,185.94) --
	(278.97,185.81) --
	(279.07,185.90) --
	(279.17,185.49) --
	(279.48,185.41) --
	(279.59,185.39) --
	(279.69,184.75) --
	(279.79,184.55) --
	(279.89,184.53) --
	(280.20,184.29) --
	(280.31,184.41) --
	(280.41,184.09) --
	(280.51,183.64) --
	(280.61,183.56) --
	(280.92,182.60) --
	(281.03,183.25) --
	(281.13,183.07) --
	(281.23,183.66) --
	(281.33,183.66) --
	(281.64,184.11) --
	(281.74,184.33) --
	(281.85,184.53) --
	(281.95,184.86) --
	(282.05,184.39) --
	(282.36,184.24) --
	(282.46,184.23) --
	(282.57,184.31) --
	(282.67,184.19) --
	(282.77,184.11) --
	(283.08,183.92) --
	(283.18,183.69) --
	(283.29,184.06) --
	(283.39,183.71) --
	(283.49,183.49) --
	(283.80,183.23) --
	(283.90,183.52) --
	(284.01,183.40) --
	(284.11,182.89) --
	(284.21,183.17) --
	(284.52,182.72) --
	(284.62,182.69) --
	(284.73,183.01) --
	(284.83,182.53) --
	(284.93,182.14) --
	(285.24,182.50) --
	(285.34,183.33) --
	(285.45,183.14) --
	(285.55,183.23) --
	(285.65,183.14) --
	(285.96,182.60) --
	(286.06,182.12) --
	(286.17,181.85) --
	(286.27,182.11) --
	(286.37,182.16) --
	(286.68,182.55) --
	(286.78,182.16) --
	(286.89,181.94) --
	(286.99,182.09) --
	(287.09,182.33) --
	(287.40,181.94) --
	(287.50,182.02) --
	(287.60,182.09) --
	(287.71,182.14) --
	(287.81,181.85) --
	(288.12,181.58) --
	(288.22,181.67) --
	(288.32,181.81) --
	(288.43,181.37) --
	(288.53,181.67) --
	(288.84,180.93) --
	(288.94,180.54) --
	(289.04,180.21) --
	(289.15,179.88) --
	(289.25,180.08) --
	(289.56,180.52) --
	(289.66,181.26) --
	(289.76,180.74) --
	(289.87,180.76) --
	(289.97,180.50) --
	(290.28,180.44) --
	(290.38,180.87) --
	(290.48,181.12) --
	(290.59,181.21) --
	(290.69,181.08) --
	(291.00,181.96) --
	(291.10,182.31) --
	(291.20,181.64) --
	(291.31,180.72) --
	(291.41,180.90) --
	(291.72,179.72) --
	(291.82,179.73) --
	(291.92,179.23) --
	(292.03,179.07) --
	(292.13,178.64) --
	(292.44,177.79) --
	(292.54,178.24) --
	(292.64,177.51) --
	(292.75,177.26) --
	(292.85,176.83) --
	(293.16,176.22) --
	(293.26,175.92) --
	(293.36,175.10) --
	(293.46,174.87) --
	(293.88,175.76) --
	(293.98,176.99) --
	(294.08,175.97) --
	(294.18,175.71) --
	(294.60,175.36) --
	(294.70,175.77) --
	(294.80,176.53) --
	(294.90,177.40) --
	(295.01,175.78) --
	(295.32,175.54) --
	(295.42,174.21) --
	(295.52,174.51) --
	(295.62,173.56) --
	(295.73,172.52) --
	(296.03,172.68) --
	(296.14,172.58) --
	(296.24,171.20) --
	(296.34,170.63) --
	(296.45,172.83) --
	(296.75,171.08) --
	(296.86,171.42) --
	(296.96,172.39) --
	(297.06,173.32) --
	(297.17,172.61) --
	(297.47,171.17) --
	(297.58,171.11) --
	(297.68,171.47) --
	(297.78,170.14) --
	(297.89,169.78) --
	(298.19,169.69) --
	(298.30,169.46) --
	(298.40,168.98) --
	(298.50,168.65) --
	(298.60,169.25) --
	(298.91,168.92) --
	(299.02,168.25) --
	(299.12,168.68) --
	(299.22,169.35) --
	(299.32,168.95) --
	(299.63,169.93) --
	(299.74,169.73) --
	(299.84,169.03) --
	(299.94,168.61) --
	(300.04,169.30) --
	(300.35,169.34) --
	(300.46,169.27) --
	(300.56,169.36) --
	(300.66,168.87) --
	(300.76,168.36) --
	(301.07,168.24) --
	(301.17,168.55) --
	(301.28,168.89) --
	(301.38,168.34) --
	(301.48,168.66) --
	(301.79,168.67) --
	(301.89,168.72) --
	(302.00,168.59) --
	(302.10,168.75) --
	(302.20,168.92) --
	(302.51,168.39) --
	(302.61,168.37) --
	(302.72,168.47) --
	(302.82,168.70) --
	(303.23,168.69) --
	(303.33,168.69) --
	(303.44,168.77) --
	(303.54,168.40) --
	(303.64,167.57) --
	(303.95,166.82) --
	(304.05,166.42) --
	(304.16,166.88) --
	(304.26,166.16) --
	(304.36,166.38) --
	(304.67,166.26) --
	(304.77,166.47) --
	(304.88,166.65) --
	(304.98,166.36) --
	(305.08,166.32) --
	(305.39,166.69) --
	(305.49,167.59) --
	(305.60,167.97) --
	(305.70,169.84) --
	(305.80,171.32) --
	(306.11,171.03) --
	(306.21,173.47) --
	(306.32,173.47) --
	(306.42,170.19) --
	(306.52,170.54) --
	(306.83,169.22) --
	(306.93,168.88) --
	(307.03,169.61) --
	(307.14,170.66) --
	(307.24,170.76) --
	(307.55,171.37) --
	(307.65,170.86) --
	(307.75,171.09) --
	(307.86,170.84) --
	(307.96,170.68) --
	(308.27,171.28) --
	(308.37,171.40) --
	(308.47,171.28) --
	(308.58,170.92) --
	(308.68,171.11) --
	(308.99,170.84) --
	(309.09,171.04) --
	(309.19,171.78) --
	(309.30,172.24) --
	(309.40,173.03) --
	(309.71,173.24) --
	(309.81,174.00) --
	(309.91,173.62) --
	(310.02,174.35) --
	(310.12,174.07) --
	(310.43,174.59) --
	(310.53,174.86) --
	(310.63,174.37) --
	(310.74,173.90) --
	(310.84,173.42) --
	(311.15,173.10) --
	(311.25,173.50) --
	(311.35,173.91) --
	(311.46,173.86) --
	(311.56,174.64) --
	(311.87,176.03) --
	(311.97,175.47) --
	(312.07,176.29) --
	(312.17,176.10) --
	(312.28,175.52) --
	(312.59,174.20) --
	(312.69,173.87) --
	(312.79,174.50) --
	(312.89,174.38) --
	(313.00,174.17) --
	(313.31,174.77) --
	(313.41,174.10) --
	(313.51,173.92) --
	(313.61,174.44) --
	(313.72,173.88) --
	(314.03,173.84) --
	(314.13,174.27) --
	(314.23,174.10) --
	(314.33,174.29) --
	(314.44,174.10) --
	(314.75,174.25) --
	(314.85,174.53) --
	(314.95,175.22) --
	(315.05,175.79) --
	(315.16,175.50) --
	(315.46,175.48) --
	(315.57,174.92) --
	(315.67,174.60) --
	(315.77,173.92) --
	(315.88,174.61) --
	(316.18,173.67) --
	(316.29,173.10) --
	(316.39,172.85) --
	(316.49,172.73) --
	(316.60,172.00) --
	(316.90,171.32) --
	(317.01,170.77) --
	(317.11,170.87) --
	(317.21,170.62) --
	(317.32,169.25) --
	(317.62,167.61) --
	(317.73,168.19) --
	(317.83,168.78) --
	(317.93,168.57) --
	(318.03,164.50) --
	(318.34,166.47) --
	(318.45,167.63) --
	(318.55,166.03) --
	(318.65,165.95) --
	(318.75,166.92) --
	(319.06,167.92) --
	(319.17,167.21) --
	(319.27,170.24) --
	(319.37,170.10) --
	(319.47,170.35) --
	(319.78,169.83) --
	(319.89,169.44) --
	(319.99,168.44) --
	(320.09,168.36) --
	(320.19,168.16) --
	(320.50,167.96) --
	(320.60,168.44) --
	(320.71,168.27) --
	(320.81,169.70) --
	(320.91,170.46) --
	(321.22,171.95) --
	(321.32,171.09) --
	(321.43,171.68) --
	(321.53,172.37) --
	(321.63,173.45) --
	(321.94,173.18) --
	(322.04,171.75) --
	(322.15,173.19) --
	(322.25,173.30) --
	(322.35,176.41) --
	(322.66,176.93) --
	(322.76,177.71) --
	(322.87,178.02) --
	(322.97,178.64) --
	(323.07,177.91) --
	(323.38,177.38) --
	(323.48,176.63) --
	(323.59,176.50) --
	(323.69,177.19) --
	(323.79,178.05) --
	(324.10,178.34) --
	(324.20,179.27) --
	(324.31,179.25) --
	(324.41,179.55) --
	(324.51,179.31) --
	(324.82,180.32) --
	(324.92,180.86) --
	(325.03,180.02) --
	(325.13,180.59) --
	(325.23,180.25) --
	(325.54,181.26) --
	(325.64,182.45) --
	(325.75,183.33) --
	(325.85,183.19) --
	(325.95,182.26) --
	(326.26,181.65) --
	(326.36,181.03) --
	(326.46,181.52) --
	(326.57,181.81) --
	(326.67,181.80) --
	(326.98,180.95) --
	(327.08,181.43) --
	(327.18,181.02) --
	(327.29,181.03) --
	(327.39,181.50) --
	(327.70,180.52) --
	(327.80,180.99) --
	(327.90,181.31) --
	(328.01,181.38) --
	(328.11,181.12) --
	(328.42,181.58) --
	(328.52,181.59) --
	(328.62,182.02) --
	(328.73,181.80) --
	(328.83,180.79) --
	(329.14,179.69) --
	(329.24,178.42) --
	(329.34,178.28) --
	(329.45,178.58) --
	(329.55,178.75) --
	(329.86,179.92) --
	(329.96,179.98) --
	(330.06,179.95) --
	(330.17,180.04) --
	(330.27,180.67) --
	(330.58,180.43) --
	(330.68,180.72) --
	(330.78,180.97) --
	(330.89,181.77) --
	(330.99,181.82) --
	(331.40,182.33) --
	(331.50,183.11) --
	(331.60,183.51) --
	(331.71,184.44) --
	(332.02,183.91) --
	(332.12,182.51) --
	(332.22,183.32) --
	(332.32,183.36) --
	(332.43,182.82) --
	(332.74,183.89) --
	(332.84,185.02) --
	(332.94,186.15) --
	(333.04,185.88) --
	(333.15,185.39) --
	(333.46,183.73) --
	(333.56,184.51) --
	(333.66,184.76) --
	(333.76,185.23) --
	(333.87,186.17) --
	(334.18,187.15) --
	(334.28,186.48) --
	(334.38,185.39) --
	(334.48,185.10) --
	(334.59,184.52) --
	(334.89,185.97) --
	(335.00,186.52) --
	(335.10,187.70) --
	(335.20,188.04) --
	(335.31,188.77) --
	(335.61,188.31) --
	(335.72,187.30) --
	(335.82,185.76) --
	(335.92,185.59) --
	(336.03,184.90) --
	(336.33,183.68) --
	(336.44,183.13) --
	(336.54,183.33) --
	(336.64,183.59) --
	(336.75,182.65) --
	(337.05,182.78) --
	(337.16,181.97) --
	(337.26,181.83) --
	(337.36,182.27) --
	(337.46,181.35) --
	(337.77,180.36) --
	(337.88,179.61) --
	(337.98,180.02) --
	(338.08,179.33) --
	(338.18,179.33) --
	(338.49,179.00) --
	(338.60,178.77) --
	(338.70,178.24) --
	(338.80,177.98) --
	(338.90,178.03) --
	(339.21,177.33) --
	(339.32,177.53) --
	(339.42,177.86) --
	(339.52,177.62) --
	(339.62,177.62) --
	(339.93,177.18) --
	(340.03,176.88) --
	(340.14,176.80) --
	(340.24,176.75) --
	(340.34,176.04) --
	(340.65,175.35) --
	(340.75,175.65) --
	(340.86,176.71) --
	(340.96,177.44) --
	(341.06,177.16) --
	(341.37,177.53) --
	(341.47,177.81) --
	(341.58,177.99) --
	(341.68,177.83) --
	(341.78,177.19) --
	(342.09,176.50) --
	(342.19,176.46) --
	(342.30,176.74) --
	(342.40,176.77) --
	(342.81,176.75) --
	(342.91,177.94) --
	(343.02,177.80) --
	(343.12,177.56) --
	(343.22,178.12) --
	(343.53,177.72) --
	(343.63,177.01) --
	(343.74,177.59) --
	(343.84,177.57) --
	(343.94,177.84) --
	(344.25,177.82) --
	(344.35,178.36) --
	(344.46,178.12) --
	(344.56,177.26) --
	(344.66,177.10) --
	(344.97,176.34) --
	(345.07,176.26) --
	(345.18,176.52) --
	(345.28,176.22) --
	(345.38,176.11) --
	(345.69,176.41) --
	(345.79,176.10) --
	(345.89,176.59) --
	(346.00,176.88) --
	(346.10,176.42) --
	(346.41,176.41) --
	(346.51,176.69) --
	(346.61,176.51) --
	(346.72,176.15) --
	(346.82,176.09) --
	(347.13,176.24) --
	(347.23,176.71) --
	(347.33,175.96) --
	(347.44,175.54) --
	(347.54,175.20) --
	(347.85,175.37) --
	(347.95,174.98) --
	(348.05,175.15) --
	(348.16,175.92) --
	(348.26,175.31) --
	(348.57,174.85) --
	(348.67,174.58) --
	(348.77,174.64) --
	(348.88,174.38) --
	(348.98,174.42) --
	(349.29,174.78) --
	(349.39,174.87) --
	(349.49,174.74) --
	(349.60,174.49) --
	(349.70,174.51) --
	(350.01,174.91) --
	(350.11,175.38) --
	(350.21,175.63) --
	(350.32,175.31) --
	(350.42,175.02) --
	(350.73,175.65) --
	(350.83,175.28) --
	(350.93,175.28) --
	(351.03,175.40) --
	(351.14,174.91) --
	(351.45,174.53) --
	(351.55,174.23) --
	(351.65,174.25) --
	(351.75,174.55) --
	(351.86,174.63) --
	(352.17,175.15) --
	(352.27,174.86) --
	(352.37,174.94) --
	(352.47,175.31) --
	(352.58,175.17) --
	(352.89,174.81) --
	(352.99,175.04) --
	(353.09,175.79) --
	(353.19,175.69) --
	(353.30,175.37) --
	(353.61,175.32) --
	(353.71,174.68) --
	(353.81,174.83) --
	(353.91,174.93) --
	(354.02,175.39) --
	(354.32,176.13) --
	(354.43,175.75) --
	(354.53,176.59) --
	(354.63,177.01) --
	(354.74,177.50) --
	(355.04,177.21) --
	(355.15,176.59) --
	(355.25,177.66) --
	(355.35,177.86) --
	(355.46,177.65) --
	(355.76,177.81) --
	(355.87,177.75) --
	(355.97,178.16) --
	(356.07,178.13) --
	(356.18,178.04) --
	(356.48,178.03) --
	(356.59,178.36) --
	(356.69,178.45) --
	(356.79,178.31) --
	(356.89,178.23) --
	(357.20,178.29) --
	(357.31,179.07) --
	(357.41,179.03) --
	(357.51,178.97) --
	(357.61,178.94) --
	(357.92,179.71) --
	(358.03,179.63) --
	(358.13,179.89) --
	(358.23,180.43) --
	(358.33,179.71) --
	(358.64,179.53) --
	(358.75,179.57) --
	(358.85,179.18) --
	(358.95,178.85) --
	(359.05,178.65) --
	(359.36,180.10) --
	(359.46,180.01) --
	(359.57,180.27) --
	(359.67,180.47) --
	(359.77,180.05) --
	(360.08,180.52) --
	(360.18,181.06) --
	(360.29,181.11) --
	(360.39,181.33) --
	(360.49,181.28) --
	(360.80,181.60) --
	(360.90,181.37) --
	(361.01,181.26) --
	(361.11,180.96) --
	(361.21,181.08) --
	(361.52,181.43) --
	(361.62,181.35) --
	(361.73,181.75) --
	(361.83,181.39) --
	(361.93,180.79) --
	(362.24,180.72) --
	(362.34,180.45) --
	(362.45,180.74) --
	(362.55,180.50) --
	(362.65,180.55) --
	(362.96,180.54) --
	(363.06,181.63) --
	(363.17,182.04) --
	(363.27,182.07) --
	(363.37,181.65) --
	(363.68,182.79) --
	(363.78,183.42) --
	(363.89,183.47) --
	(363.99,183.76) --
	(364.09,184.12) --
	(364.40,184.47) --
	(364.50,183.50) --
	(364.61,182.89) --
	(364.71,183.39) --
	(364.81,182.81) --
	(365.12,183.71) --
	(365.22,184.30) --
	(365.32,184.04) --
	(365.43,184.62) --
	(365.53,185.42) --
	(365.84,185.67) --
	(365.94,185.07) --
	(366.04,185.23) --
	(366.15,185.17) --
	(366.25,186.04) --
	(366.56,186.72) --
	(366.66,186.80) --
	(366.76,186.52) --
	(366.87,186.82) --
	(366.97,186.16) --
	(367.28,186.20) --
	(367.38,187.39) --
	(367.48,185.67) --
	(367.59,186.68) --
	(367.69,186.27) --
	(368.00,185.43) --
	(368.10,184.87) --
	(368.20,185.23) --
	(368.31,184.73) --
	(368.41,184.18) --
	(368.82,184.23) --
	(368.92,183.39) --
	(369.03,184.31) --
	(369.13,184.18) --
	(369.54,183.91) --
	(369.64,183.72) --
	(369.75,183.55) --
	(369.85,183.09) --
	(370.16,183.36) --
	(370.26,184.03) --
	(370.36,184.15) --
	(370.46,183.86) --
	(370.57,184.74) --
	(370.88,183.64) --
	(370.98,183.34) --
	(371.08,182.41) --
	(371.18,182.12) --
	(371.29,181.89) --
	(371.60,182.53) --
	(371.70,181.98) --
	(371.80,181.31) --
	(371.90,181.16) --
	(372.01,181.29) --
	(372.32,180.60) --
	(372.42,180.35) --
	(372.52,181.45) --
	(372.62,181.99) --
	(372.73,181.87) --
	(373.04,180.84) --
	(373.14,181.26) --
	(373.24,181.99) --
	(373.34,181.33) --
	(373.45,181.34) --
	(373.75,181.42) --
	(373.86,182.06) --
	(373.96,181.78) --
	(374.06,181.09) --
	(374.17,181.85) --
	(374.47,183.50) --
	(374.58,184.67) --
	(374.68,184.52) --
	(374.78,184.70) --
	(374.89,185.94) --
	(375.19,182.40) --
	(375.30,183.39) --
	(375.40,180.10) --
	(375.50,180.44) --
	(375.61,181.13) --
	(375.91,180.38) --
	(376.02,180.86) --
	(376.12,180.83) --
	(376.22,181.68) --
	(376.32,182.81) --
	(376.63,184.26) --
	(376.74,183.86) --
	(376.84,181.82) --
	(376.94,182.69) --
	(377.04,182.27) --
	(377.35,182.36) --
	(377.46,183.09) --
	(377.56,183.44) --
	(377.66,182.84) --
	(377.76,181.85) --
	(378.07,180.99) --
	(378.18,181.90) --
	(378.28,181.72) --
	(378.38,181.39) --
	(378.79,181.37) --
	(378.89,181.09) --
	(379.00,181.34) --
	(379.10,181.27) --
	(379.20,181.27) --
	(379.51,182.11) --
	(379.61,182.48) --
	(379.72,183.23) --
	(379.82,183.10) --
	(379.92,183.73) --
	(380.23,183.45) --
	(380.33,182.84) --
	(380.44,183.29) --
	(380.54,183.97) --
	(380.64,183.99) --
	(380.95,184.25) --
	(381.05,183.82) --
	(381.16,184.12) --
	(381.26,184.60) --
	(381.36,184.72) --
	(381.67,185.27) --
	(381.77,184.56) --
	(381.88,184.09) --
	(381.98,184.12) --
	(382.08,184.93) --
	(382.39,185.31) --
	(382.49,185.35) --
	(382.60,185.60) --
	(382.70,185.67) --
	(382.80,186.21) --
	(383.11,186.74) --
	(383.21,186.88) --
	(383.32,186.70) --
	(383.42,187.69) --
	(383.52,187.41) --
	(383.83,187.80) --
	(383.93,188.73) --
	(384.04,188.43) --
	(384.14,188.41) --
	(384.24,187.21) --
	(384.55,187.27) --
	(384.65,188.48) --
	(384.75,188.90) --
	(384.86,188.21) --
	(384.96,186.97) --
	(385.27,187.25) --
	(385.37,186.54) --
	(385.47,186.29) --
	(385.58,186.81) --
	(385.68,186.64) --
	(385.99,186.34) --
	(386.09,187.02) --
	(386.19,187.90) --
	(386.30,188.04) --
	(386.40,186.97) --
	(386.71,187.60) --
	(386.81,186.90) --
	(386.91,186.59) --
	(387.02,186.71) --
	(387.12,186.88) --
	(387.43,186.76) --
	(387.53,186.56) --
	(387.63,187.43) --
	(387.74,187.32) --
	(387.84,187.18) --
	(388.15,187.68) --
	(388.25,187.81) --
	(388.35,187.76) --
	(388.46,188.08) --
	(388.56,187.93) --
	(388.87,188.48) --
	(388.97,188.48) --
	(389.07,188.27) --
	(389.18,187.38) --
	(389.28,187.82) --
	(389.59,187.47) --
	(389.69,187.21) --
	(389.79,187.63) --
	(389.89,187.66) --
	(390.00,187.24) --
	(390.31,187.47) --
	(390.41,187.57) --
	(390.51,187.68) --
	(390.61,187.59) --
	(390.72,187.26) --
	(391.03,187.50) --
	(391.13,187.58) --
	(391.23,187.31) --
	(391.33,187.32) --
	(391.44,187.79) --
	(391.75,188.14) --
	(391.85,188.30) --
	(391.95,188.28) --
	(392.05,188.44) --
	(392.16,188.68) --
	(392.46,189.54) --
	(392.57,189.85) --
	(392.67,189.57) --
	(392.77,190.00) --
	(392.88,190.43) --
	(393.18,190.45) --
	(393.29,190.75) --
	(393.39,190.81) --
	(393.49,191.21) --
	(393.60,191.49) --
	(393.90,192.05) --
	(394.01,191.98) --
	(394.11,192.62) --
	(394.21,192.95) --
	(394.32,192.58) --
	(394.62,193.07) --
	(394.73,193.65) --
	(394.83,194.02) --
	(394.93,194.53) --
	(395.04,195.16) --
	(395.34,196.44) --
	(395.45,196.05) --
	(395.55,194.56) --
	(395.65,193.74) --
	(395.75,193.88) --
	(396.06,195.23) --
	(396.17,194.45) --
	(396.27,195.51) --
	(396.37,195.82) --
	(396.47,195.97) --
	(396.78,196.55) --
	(396.89,196.54) --
	(396.99,195.44) --
	(397.09,194.64) --
	(397.19,194.34) --
	(397.50,194.48) --
	(397.61,194.26) --
	(397.71,194.08) --
	(397.81,194.51) --
	(397.91,195.01) --
	(398.22,194.20) --
	(398.32,193.74) --
	(398.43,192.99) --
	(398.53,192.41) --
	(398.63,193.49) --
	(398.94,193.48) --
	(399.04,193.12) --
	(399.15,192.65) --
	(399.25,192.76) --
	(399.35,193.79) --
	(399.66,192.90) --
	(399.76,192.34) --
	(399.87,191.83) --
	(399.97,191.32) --
	(400.07,190.55) --
	(400.38,190.97) --
	(400.48,190.03) --
	(400.59,190.66) --
	(400.69,189.73) --
	(400.79,190.60) --
	(401.10,189.98) --
	(401.20,190.10) --
	(401.31,190.82) --
	(401.41,190.84) --
	(401.51,190.70) --
	(401.82,192.83) --
	(401.92,193.54) --
	(402.03,193.25) --
	(402.13,193.75) --
	(402.23,192.85) --
	(402.54,190.50) --
	(402.64,190.76) --
	(402.75,190.95) --
	(402.85,191.23) --
	(402.95,191.37) --
	(403.26,190.99) --
	(403.36,191.80) --
	(403.47,190.66) --
	(403.57,191.10) --
	(403.67,191.17) --
	(403.98,191.68) --
	(404.08,190.80) --
	(404.18,189.99) --
	(404.29,189.08) --
	(404.39,189.04) --
	(404.70,189.18) --
	(404.80,189.69) --
	(404.90,190.10) --
	(405.01,190.51) --
	(405.11,191.07) --
	(405.42,191.13) --
	(405.52,189.87) --
	(405.62,190.53) --
	(405.73,191.06) --
	(405.83,191.46) --
	(406.14,190.63) --
	(406.34,190.65) --
	(406.45,189.40) --
	(406.55,188.69) --
	(406.86,187.52) --
	(407.06,188.26) --
	(407.17,187.95) --
	(407.27,188.94) --
	(407.58,186.92) --
	(407.68,187.77) --
	(407.78,187.23) --
	(407.89,187.17) --
	(407.99,188.04) --
	(408.30,187.22) --
	(408.40,187.71) --
	(408.50,187.72) --
	(408.61,189.14) --
	(408.71,188.58) --
	(409.02,187.36) --
	(409.12,187.41) --
	(409.22,187.97) --
	(409.32,186.60) --
	(409.43,186.00) --
	(409.74,185.46) --
	(409.84,185.51) --
	(409.94,184.86) --
	(410.04,184.32) --
	(410.15,183.40) --
	(410.46,183.48) --
	(410.56,183.11) --
	(410.66,182.73) --
	(410.76,182.72) --
	(410.87,181.58) --
	(411.18,181.20) --
	(411.28,180.71) --
	(411.38,181.14) --
	(411.48,180.65) --
	(411.59,181.27) --
	(411.89,180.01) --
	(412.00,180.50) --
	(412.10,181.29) --
	(412.20,180.14) --
	(412.31,179.58) --
	(412.61,179.01) --
	(412.72,179.18) --
	(412.82,180.25) --
	(412.92,180.60) --
	(413.03,179.67) --
	(413.33,179.78) --
	(413.44,179.36) --
	(413.54,178.72) --
	(413.64,178.74) --
	(413.75,178.45) --
	(414.05,178.21) --
	(414.16,177.38) --
	(414.26,176.38) --
	(414.36,176.12) --
	(414.47,175.36) --
	(414.77,174.75) --
	(414.88,174.80) --
	(414.98,175.24) --
	(415.08,173.81) --
	(415.18,173.56) --
	(415.49,172.93) --
	(415.60,173.37) --
	(415.70,174.72) --
	(415.80,173.46) --
	(415.90,172.96) --
	(416.21,172.08) --
	(416.32,171.15) --
	(416.42,172.87) --
	(416.52,174.25) --
	(416.62,178.03) --
	(416.93,176.67) --
	(417.04,178.24) --
	(417.14,176.17) --
	(417.24,176.71) --
	(417.34,176.41) --
	(417.65,174.61) --
	(417.75,174.23) --
	(417.86,175.01) --
	(417.96,173.40) --
	(418.37,173.39) --
	(418.47,173.30) --
	(418.58,172.94) --
	(418.68,173.56) --
	(418.78,173.30) --
	(419.09,173.53) --
	(419.19,173.22) --
	(419.30,172.46) --
	(419.40,173.17) --
	(419.50,173.62) --
	(419.81,173.10) --
	(419.91,172.69) --
	(420.02,173.07) --
	(420.12,173.37) --
	(420.22,172.32) --
	(420.53,171.76) --
	(420.63,171.82) --
	(420.74,171.99) --
	(420.84,170.86) --
	(420.94,169.54) --
	(421.25,169.65) --
	(421.35,169.15) --
	(421.46,169.00) --
	(421.56,168.86) --
	(421.66,167.95) --
	(421.97,167.70) --
	(422.07,168.64) --
	(422.18,167.86) --
	(422.28,165.81) --
	(422.38,165.02) --
	(422.69,164.71) --
	(422.79,167.00) --
	(422.89,166.14) --
	(423.00,164.71) --
	(423.10,165.90) --
	(423.41,166.69) --
	(423.51,164.98) --
	(423.61,164.80) --
	(423.72,165.53) --
	(423.82,165.31) --
	(424.13,166.04) --
	(424.23,164.49) --
	(424.33,162.83) --
	(424.44,161.78) --
	(424.54,162.44) --
	(424.85,161.96) --
	(424.95,160.82) --
	(425.05,160.07) --
	(425.16,159.24) --
	(425.26,161.72) --
	(425.57,162.52) --
	(425.67,162.09) --
	(425.77,162.31) --
	(425.88,163.10) --
	(425.98,165.11) --
	(426.29,166.99) --
	(426.39,166.66) --
	(426.49,167.69) --
	(426.60,170.26) --
	(426.70,170.63) --
	(427.01,169.69) --
	(427.11,165.73) --
	(427.21,164.48) --
	(427.32,163.73) --
	(427.42,163.96) --
	(427.73,161.92) --
	(427.83,163.76) --
	(427.93,161.64) --
	(428.04,161.47) --
	(428.14,161.28) --
	(428.45,160.77) --
	(428.55,160.70) --
	(428.65,164.48) --
	(428.75,168.28) --
	(428.86,167.35) --
	(429.17,165.82) --
	(429.27,164.33) --
	(429.37,165.67) --
	(429.47,167.50) --
	(429.58,167.36) --
	(429.89,165.68) --
	(429.99,166.90) --
	(430.09,164.98) --
	(430.19,165.11) --
	(430.30,164.32) --
	(430.61,163.80) --
	(430.71,165.08) --
	(430.81,165.64) --
	(430.91,164.41) --
	(431.02,163.17) --
	(431.32,162.33) --
	(431.43,161.55) --
	(431.53,162.08) --
	(431.63,163.57) --
	(431.74,169.34) --
	(432.04,166.82) --
	(432.15,167.50) --
	(432.25,167.12) --
	(432.35,167.86) --
	(432.46,168.17) --
	(432.76,167.85) --
	(432.87,173.16) --
	(432.97,173.05) --
	(433.07,173.29) --
	(433.18,173.84) --
	(433.48,175.18) --
	(433.59,170.89) --
	(433.69,168.36) --
	(433.79,167.88) --
	(433.90,169.07) --
	(434.20,167.85) --
	(434.31,168.10) --
	(434.41,167.05) --
	(434.51,167.31) --
	(434.61,167.02) --
	(434.92,177.34) --
	(435.03,178.06) --
	(435.13,176.56) --
	(435.23,176.56) --
	(435.33,176.07) --
	(435.64,175.52) --
	(435.75,175.80) --
	(435.85,175.66) --
	(435.95,176.23) --
	(436.05,176.81) --
	(436.36,176.61) --
	(436.47,176.66) --
	(436.57,176.68) --
	(436.67,176.59) --
	(436.77,176.48) --
	(437.08,175.75) --
	(437.18,175.73) --
	(437.29,175.35) --
	(437.39,175.86) --
	(437.49,174.97) --
	(437.80,173.13) --
	(437.90,171.85) --
	(438.01,171.72) --
	(438.11,176.86) --
	(438.21,176.95) --
	(438.52,177.56) --
	(438.62,178.18) --
	(438.73,177.18) --
	(438.83,176.86) --
	(438.93,176.50) --
	(439.24,176.32) --
	(439.34,175.70) --
	(439.45,175.50) --
	(439.55,175.96) --
	(439.65,176.06) --
	(439.96,175.03) --
	(440.06,175.16) --
	(440.17,175.78) --
	(440.27,175.85) --
	(440.37,176.72) --
	(440.68,177.09) --
	(440.78,176.30) --
	(440.89,176.56) --
	(440.99,175.88) --
	(441.09,177.26) --
	(441.40,176.19) --
	(441.50,176.11) --
	(441.61,176.34) --
	(441.71,175.36) --
	(441.81,174.77) --
	(442.12,174.21) --
	(442.22,173.42) --
	(442.32,172.31) --
	(442.43,173.94) --
	(442.53,171.74) --
	(442.84,171.95) --
	(442.94,173.27) --
	(443.04,174.37) --
	(443.15,174.50) --
	(443.25,172.79) --
	(443.56,169.95) --
	(443.66,168.89) --
	(443.87,168.92) --
	(443.97,169.34) --
	(444.28,168.15) --
	(444.38,167.51) --
	(444.59,167.60) --
	(444.69,169.98) --
	(445.00,168.20) --
	(445.10,167.27) --
	(445.20,167.38) --
	(445.31,167.97) --
	(445.41,167.34) --
	(445.72,167.69) --
	(445.82,165.61) --
	(445.92,165.26) --
	(446.03,165.07) --
	(446.13,164.52) --
	(446.44,163.40) --
	(446.54,164.04) --
	(446.64,163.05) --
	(446.75,162.96) --
	(446.85,163.04) --
	(447.16,163.25) --
	(447.26,164.06) --
	(447.36,162.06) --
	(447.47,160.85) --
	(447.57,160.76) --
	(447.88,158.88) --
	(447.98,159.42) --
	(448.08,159.23) --
	(448.18,158.65) --
	(448.29,158.36) --
	(448.60,156.78) --
	(448.70,156.45) --
	(448.80,157.07) --
	(448.90,157.69) --
	(449.01,157.64) --
	(449.32,159.17) --
	(449.42,159.39) --
	(449.52,160.04) --
	(449.62,160.02) --
	(449.73,159.47) --
	(450.04,158.14) --
	(450.14,158.00) --
	(450.24,158.22) --
	(450.34,157.48) --
	(450.45,157.48) --
	(450.75,157.50) --
	(450.86,158.50) --
	(450.96,157.57) --
	(451.06,157.33) --
	(451.17,156.56) --
	(451.47,156.46) --
	(451.58,157.80) --
	(451.68,159.12) --
	(451.78,158.95) --
	(451.89,158.80) --
	(452.19,156.81) --
	(452.30,155.78) --
	(452.40,154.97) --
	(452.50,156.04) --
	(452.61,155.06) --
	(452.91,153.25) --
	(453.02,153.48) --
	(453.12,152.79) --
	(453.22,152.06) --
	(453.33,150.48) --
	(453.63,148.98) --
	(453.74,148.99) --
	(453.84,148.61) --
	(453.94,149.13) --
	(454.04,149.06) --
	(454.35,150.71) --
	(454.46,150.68) --
	(454.56,150.56) --
	(454.66,150.65) --
	(455.07,150.61) --
	(455.18,148.74) --
	(455.28,147.65) --
	(455.38,148.89) --
	(455.48,149.29) --
	(455.79,147.49) --
	(455.90,145.97) --
	(456.00,145.50) --
	(456.10,144.61) --
	(456.20,143.03) --
	(456.51,143.98) --
	(456.61,145.09) --
	(456.72,144.37) --
	(456.82,145.47) --
	(456.92,143.43) --
	(457.23,142.85) --
	(457.33,142.48) --
	(457.44,142.98) --
	(457.54,143.45) --
	(457.64,143.36) --
	(457.95,142.66) --
	(458.05,140.33) --
	(458.16,139.12) --
	(458.26,140.04) --
	(458.36,139.74) --
	(458.67,137.84) --
	(458.77,135.72) --
	(458.88,134.64) --
	(458.98,129.62) --
	(459.08,130.16) --
	(459.39,136.96) --
	(459.49,132.05) --
	(459.60,128.49) --
	(459.70,126.80) --
	(459.80,134.05) --
	(460.11,131.48) --
	(460.21,137.34) --
	(460.32,140.40) --
	(460.42,140.77) --
	(460.52,142.62) --
	(460.83,139.88) --
	(460.93,137.01) --
	(461.04,136.98) --
	(461.14,138.22) --
	(461.24,140.02) --
	(461.55,141.48) --
	(461.65,139.95) --
	(461.75,139.63) --
	(461.86,141.11) --
	(461.96,142.08) --
	(462.27,141.39) --
	(462.37,143.32) --
	(462.47,142.38) --
	(462.58,139.96) --
	(462.68,139.01) --
	(462.99,143.40) --
	(463.09,145.16) --
	(463.19,143.54) --
	(463.30,143.99) --
	(463.40,144.47) --
	(463.71,144.84) --
	(463.81,144.99) --
	(463.91,143.98) --
	(464.02,142.99) --
	(464.12,141.36) --
	(464.43,139.13) --
	(464.53,138.97) --
	(464.63,139.87) --
	(464.74,138.81) --
	(464.84,139.17) --
	(465.15,136.66) --
	(465.25,137.07) --
	(465.35,137.33) --
	(465.46,138.36) --
	(465.56,138.54) --
	(465.87,137.07) --
	(465.97,138.22) --
	(466.07,139.63) --
	(466.18,139.92) --
	(466.28,144.56) --
	(466.59,148.54) --
	(466.69,151.09) --
	(466.79,150.94) --
	(466.90,153.59) --
	(467.00,153.56) --
	(467.31,152.14) --
	(467.41,151.39) --
	(467.51,150.31) --
	(467.61,150.94) --
	(467.72,153.95) --
	(468.03,154.60) --
	(468.13,156.03) --
	(468.23,155.28) --
	(468.33,154.47) --
	(468.44,152.29) --
	(468.75,155.30) --
	(468.85,157.21) --
	(468.95,158.23) --
	(469.05,157.23) --
	(469.16,164.72) --
	(469.47,164.92) --
	(469.57,165.08) --
	(469.67,164.54) --
	(469.77,166.31) --
	(469.88,166.17) --
	(470.18,164.89) --
	(470.29,163.62) --
	(470.39,163.41) --
	(470.49,162.74) --
	(470.60,162.68) --
	(470.90,163.32) --
	(471.01,163.89) --
	(471.11,165.12) --
	(471.21,164.55) --
	(471.32,165.57) --
	(471.62,165.62) --
	(471.73,166.20) --
	(471.83,167.07) --
	(471.93,166.00) --
	(472.04,166.09) --
	(472.34,167.95) --
	(472.45,167.75) --
	(472.55,170.31) --
	(472.65,170.05) --
	(472.75,169.67) --
	(473.06,170.63) --
	(473.17,170.35) --
	(473.27,171.32) --
	(473.37,171.77) --
	(473.47,171.42) --
	(473.78,171.62) --
	(473.89,171.04) --
	(473.99,171.69) --
	(474.09,172.54) --
	(474.19,173.13) --
	(474.50,173.63) --
	(474.61,174.03) --
	(474.71,173.97) --
	(474.81,174.81) --
	(474.91,175.14) --
	(475.22,173.98) --
	(475.33,173.72) --
	(475.43,173.15) --
	(475.53,172.54) --
	(475.63,172.19) --
	(475.94,171.25) --
	(476.04,171.27) --
	(476.15,171.79) --
	(476.25,173.11) --
	(476.35,171.84) --
	(476.66,171.74) --
	(476.76,172.17) --
	(476.87,172.31) --
	(476.97,172.10) --
	(477.07,172.65) --
	(477.38,173.23) --
	(477.48,172.03) --
	(477.59,171.35) --
	(477.69,169.74) --
	(477.79,169.42) --
	(478.10,170.99) --
	(478.20,171.86) --
	(478.31,171.93) --
	(478.41,171.88) --
	(478.51,173.19) --
	(478.82,174.62) --
	(478.92,174.13) --
	(479.03,174.11) --
	(479.13,172.40) --
	(479.23,173.53) --
	(479.54,172.88) --
	(479.64,173.08) --
	(479.75,173.72) --
	(479.85,175.45) --
	(479.95,176.31) --
	(480.26,177.60) --
	(480.36,178.79) --
	(480.47,177.16) --
	(480.57,176.27) --
	(480.67,176.16) --
	(480.98,177.98) --
	(481.08,179.57) --
	(481.18,179.33) --
	(481.29,179.60) --
	(481.70,182.27) --
	(481.80,181.62) --
	(481.90,182.01) --
	(482.01,182.22) --
	(482.42,183.44) --
	(482.52,180.28) --
	(482.62,179.47) --
	(482.73,182.54) --
	(482.83,183.89) --
	(483.14,186.99) --
	(483.24,192.44) --
	(483.34,186.07) --
	(483.45,185.81) --
	(483.55,184.04) --
	(483.86,182.09) --
	(483.96,184.24) --
	(484.06,184.13) --
	(484.17,183.81) --
	(484.27,186.04) --
	(484.58,183.97) --
	(484.68,182.89) --
	(484.78,183.21) --
	(484.89,185.14) --
	(484.99,183.40) --
	(485.30,180.52) --
	(485.40,180.72) --
	(485.50,180.00) --
	(485.61,180.48) --
	(485.71,180.94) --
	(486.02,183.98) --
	(486.12,182.09) --
	(486.22,181.25) --
	(486.33,179.10) --
	(486.43,179.55) --
	(486.74,177.50) --
	(486.84,177.83) --
	(486.94,177.48) --
	(487.04,178.99) --
	(487.15,177.49) --
	(487.46,176.27) --
	(487.56,176.85) --
	(487.66,177.10) --
	(487.76,176.19) --
	(487.87,175.69) --
	(488.18,176.46) --
	(488.28,176.02) --
	(488.38,175.30) --
	(488.48,176.13) --
	(488.59,177.00) --
	(488.90,176.54) --
	(489.00,178.05) --
	(489.10,179.37) --
	(489.20,180.27) --
	(489.31,180.83) --
	(489.61,179.88) --
	(489.72,179.37) --
	(489.82,179.94) --
	(489.92,179.55) --
	(490.03,178.62) --
	(490.33,180.04) --
	(490.44,180.65) --
	(490.54,181.00) --
	(490.64,180.60) --
	(490.75,181.18) --
	(491.05,180.71) --
	(491.16,181.34) --
	(491.26,181.66) --
	(491.36,181.96) --
	(491.77,181.93) --
	(491.88,182.95) --
	(491.98,182.12) --
	(492.08,181.61) --
	(492.18,181.51) --
	(492.49,182.69) --
	(492.60,182.46) --
	(492.70,182.74) --
	(492.80,183.67) --
	(492.90,184.11) --
	(493.21,184.74) --
	(493.32,184.93) --
	(493.42,184.99) --
	(493.52,185.39) --
	(493.62,183.31) --
	(493.93,183.23) --
	(494.04,185.43) --
	(494.14,185.66) --
	(494.24,187.05) --
	(494.34,188.17) --
	(494.65,188.89) --
	(494.76,187.83) --
	(494.86,189.09) --
	(494.96,189.58) --
	(495.06,189.06) --
	(495.37,190.71) --
	(495.47,191.48) --
	(495.58,192.25) --
	(495.68,192.04) --
	(495.78,192.75) --
	(496.09,192.11) --
	(496.19,190.19) --
	(496.30,187.25) --
	(496.40,190.03) --
	(496.50,190.17) --
	(496.81,190.12) --
	(496.91,191.94) --
	(497.02,192.24) --
	(497.12,190.69) --
	(497.22,190.34) --
	(497.53,190.58) --
	(497.63,191.66) --
	(497.74,191.35) --
	(497.84,191.32) --
	(497.94,191.43) --
	(498.25,192.30) --
	(498.35,193.87) --
	(498.46,194.44) --
	(498.56,194.88) --
	(498.66,193.91) --
	(498.97,195.02) --
	(499.07,194.24) --
	(499.18,194.12) --
	(499.28,194.45) --
	(499.38,195.69) --
	(499.69,195.93) --
	(499.79,197.15) --
	(499.90,198.00) --
	(500.00,198.48) --
	(500.10,198.85) --
	(500.41,198.77) --
	(500.51,199.96) --
	(500.61,201.05) --
	(500.72,202.45) --
	(500.82,202.17) --
	(501.13,204.05) --
	(501.23,200.58) --
	(501.33,198.85) --
	(501.44,199.82) --
	(501.54,202.92) --
	(501.85,201.12) --
	(501.95,201.88) --
	(502.05,201.24) --
	(502.16,200.32) --
	(502.26,201.31) --
	(502.57,202.04) --
	(502.67,201.60) --
	(502.77,202.31) --
	(502.88,202.47) --
	(502.98,201.92) --
	(503.29,203.16) --
	(503.39,203.74) --
	(503.49,205.52) --
	(503.60,206.69) --
	(503.70,206.37) --
	(504.01,207.46) --
	(504.11,206.74) --
	(504.21,207.53) --
	(504.32,208.02) --
	(504.42,208.18) --
	(504.73,207.92) --
	(504.83,209.31) --
	(504.93,210.26) --
	(505.04,210.18) --
	(505.14,209.28) --
	(505.45,211.63) --
	(505.55,210.92) --
	(505.65,209.81) --
	(505.76,206.02) --
	(505.86,207.24) --
	(506.17,207.02) --
	(506.27,209.42) --
	(506.37,209.71) --
	(506.47,210.07) --
	(506.58,211.47) --
	(506.89,212.71) --
	(506.99,213.13) --
	(507.09,213.06) --
	(507.19,214.13) --
	(507.30,213.87) --
	(507.61,214.71) --
	(507.71,215.33) --
	(507.81,216.15) --
	(507.91,216.90) --
	(508.02,217.66) --
	(508.33,219.48) --
	(508.43,221.78) --
	(508.53,224.13) --
	(508.63,220.50) --
	(508.74,221.44) --
	(509.04,226.17) --
	(509.15,225.50) --
	(509.25,224.56) --
	(509.35,223.63) --
	(509.46,223.89) --
	(509.76,226.66) --
	(509.87,227.52) --
	(509.97,230.69) --
	(510.07,234.63) --
	(510.18,233.22) --
	(510.48,234.24) --
	(510.59,240.19) --
	(510.69,237.91) --
	(510.79,234.21) --
	(510.90,231.03) --
	(511.20,230.12) --
	(511.31,230.31) --
	(511.41,233.18) --
	(511.51,236.02) --
	(511.61,233.18) --
	(511.92,233.28) --
	(512.03,231.86) --
	(512.13,233.11) --
	(512.23,231.32) --
	(512.33,230.90) --
	(512.64,231.38) --
	(512.75,231.33) --
	(512.85,230.70) --
	(512.95,226.81) --
	(513.05,221.21) --
	(513.36,221.58) --
	(513.47,222.55) --
	(513.57,226.59) --
	(513.67,225.22) --
	(513.77,225.50) --
	(514.08,227.65) --
	(514.19,224.86) --
	(514.29,223.73) --
	(514.39,225.83) --
	(514.49,226.21) --
	(514.80,227.99) --
	(514.90,233.32) --
	(515.01,233.60) --
	(515.11,233.65) --
	(515.21,230.77) --
	(515.52,229.58) --
	(515.62,232.14) --
	(515.73,233.21) --
	(515.83,232.94) --
	(515.93,230.98) --
	(516.24,232.90) --
	(516.34,232.67) --
	(516.45,233.76) --
	(516.55,233.47) --
	(516.65,231.57) --
	(516.96,231.72) --
	(517.06,233.80) --
	(517.17,235.65) --
	(517.27,235.31) --
	(517.37,236.99) --
	(517.68,240.00) --
	(517.78,243.25) --
	(517.89,244.24) --
	(517.99,246.73) --
	(518.09,245.37) --
	(518.40,247.68) --
	(518.50,254.34) --
	(518.61,252.98) --
	(518.71,244.35) --
	(518.81,238.42) --
	(519.12,237.36) --
	(519.22,237.27) --
	(519.33,234.03) --
	(519.43,230.68) --
	(519.53,223.76) --
	(519.84,228.13) --
	(519.94,231.34) --
	(520.04,232.35) --
	(520.15,234.07) --
	(520.25,231.14) --
	(520.56,229.81) --
	(520.66,227.48) --
	(520.76,225.96) --
	(520.87,230.15) --
	(520.97,230.73) --
	(521.28,226.76) --
	(521.38,227.31) --
	(521.48,226.15) --
	(521.59,225.97) --
	(521.69,227.56) --
	(522.00,232.85) --
	(522.10,233.05) --
	(522.20,232.43) --
	(522.31,232.59) --
	(522.41,232.50) --
	(522.72,229.75) --
	(522.82,226.30) --
	(522.92,226.80) --
	(523.03,227.98) --
	(523.13,228.94) --
	(523.44,227.70) --
	(523.54,226.74) --
	(523.64,225.50) --
	(523.75,225.46) --
	(523.85,226.77) --
	(524.16,228.13) --
	(524.26,223.89) --
	(524.36,223.36) --
	(524.47,225.65) --
	(524.57,225.13) --
	(524.88,224.56) --
	(524.98,227.63) --
	(525.08,231.14) --
	(525.19,244.56) --
	(525.29,233.07) --
	(525.60,234.44) --
	(525.70,241.27) --
	(525.80,251.28) --
	(525.90,250.33) --
	(526.01,256.17) --
	(526.32,261.52) --
	(526.42,259.64) --
	(526.52,249.23) --
	(526.62,242.40) --
	(526.73,243.61) --
	(527.04,239.14) --
	(527.14,239.38) --
	(527.24,235.54) --
	(527.34,236.30) --
	(527.45,236.27) --
	(527.76,233.40) --
	(527.86,234.21) --
	(527.96,239.71) --
	(528.06,238.17) --
	(528.17,234.99) --
	(528.47,235.36) --
	(528.58,237.15) --
	(528.68,240.17) --
	(528.78,242.00) --
	(528.89,238.22) --
	(529.19,237.41) --
	(529.30,237.11) --
	(529.40,236.56) --
	(529.50,235.86) --
	(529.61,235.64) --
	(529.91,234.40) --
	(530.02,235.06) --
	(530.12,236.02) --
	(530.22,232.86) --
	(530.63,232.83) --
	(530.74,232.18) --
	(530.84,232.33) --
	(530.94,234.28) --
	(531.04,232.54) --
	(531.35,231.81) --
	(531.46,235.25) --
	(531.56,236.55) --
	(531.66,234.26) --
	(531.76,234.02) --
	(532.07,233.21) --
	(532.18,233.99) --
	(532.28,235.39) --
	(532.38,236.21) --
	(532.48,234.70) --
	(532.79,232.04) --
	(532.90,233.73) --
	(533.00,232.11) --
	(533.10,236.22) --
	(533.20,233.07) --
	(533.51,231.67) --
	(533.62,232.12) --
	(533.72,232.24) --
	(533.82,231.01) --
	(533.92,229.87) --
	(534.23,228.10) --
	(534.33,228.57) --
	(534.44,229.91) --
	(534.54,229.12) --
	(534.64,229.45) --
	(534.95,229.85) --
	(535.05,232.00) --
	(535.16,228.93) --
	(535.26,228.31) --
	(535.36,227.97) --
	(535.67,227.75) --
	(535.77,226.56) --
	(535.88,226.47) --
	(535.98,228.64) --
	(536.08,227.69) --
	(536.39,228.04) --
	(536.49,232.97) --
	(536.60,239.97) --
	(536.70,241.04) --
	(536.80,239.25) --
	(537.11,240.04) --
	(537.21,241.34) --
	(537.32,241.76) --
	(537.42,243.30) --
	(537.52,242.10) --
	(537.83,242.33) --
	(537.93,242.26) --
	(538.04,244.78) --
	(538.14,245.91) --
	(538.24,246.64) --
	(538.55,249.81) --
	(538.65,250.23) --
	(538.76,251.38) --
	(538.86,253.62) --
	(538.96,252.17) --
	(539.27,250.12) --
	(539.37,251.68) --
	(539.47,253.13) --
	(539.58,252.13) --
	(539.68,249.12) --
	(539.99,248.63) --
	(540.09,248.03) --
	(540.19,248.15) --
	(540.30,248.26) --
	(540.40,249.13) --
	(540.71,252.35) --
	(540.81,256.38) --
	(540.91,257.23) --
	(541.02,256.21) --
	(541.12,254.86) --
	(541.43,256.48) --
	(541.53,257.18) --
	(541.63,256.21) --
	(541.74,256.21) --
	(541.84,255.72) --
	(542.15,255.16) --
	(542.25,255.00) --
	(542.35,257.15) --
	(542.46,257.58) --
	(542.56,257.26) --
	(542.87,259.38) --
	(542.97,260.21) --
	(543.07,260.19) --
	(543.18,262.30) --
	(543.28,262.76) --
	(543.59,266.76) --
	(543.69,265.83) --
	(543.79,268.50) --
	(543.90,271.59) --
	(544.00,273.34) --
	(544.31,266.19) --
	(544.41,263.75) --
	(544.51,262.01) --
	(544.62,262.42) --
	(544.72,258.38) --
	(545.03,262.77) --
	(545.13,261.94) --
	(545.23,258.21) --
	(545.33,259.19) --
	(545.44,257.14) --
	(545.75,254.40) --
	(545.85,255.73) --
	(545.95,258.74) --
	(546.05,258.19) --
	(546.16,253.89) --
	(546.47,252.92) --
	(546.57,254.99) --
	(546.67,254.23) --
	(546.77,253.84) --
	(546.88,253.49) --
	(547.19,251.38) --
	(547.29,253.60) --
	(547.39,257.09) --
	(547.49,253.87) --
	(547.60,254.07) --
	(547.90,250.64) --
	(548.01,249.07) --
	(548.11,251.35) --
	(548.21,251.73) --
	(548.32,247.90) --
	(548.62,247.46) --
	(548.73,248.02) --
	(548.83,248.72) --
	(548.93,247.40) --
	(549.04,247.40);
\definecolor{drawColor}{RGB}{93,63,55}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 76.55,128.69) --
	( 76.65,128.77) --
	( 76.75,128.52) --
	( 76.86,128.85) --
	( 76.96,129.02) --
	( 77.27,129.01) --
	( 77.37,129.23) --
	( 77.47,129.63) --
	( 77.58,129.65) --
	( 77.68,129.32) --
	( 77.99,129.22) --
	( 78.09,129.62) --
	( 78.19,129.96) --
	( 78.30,129.84) --
	( 78.71,130.06) --
	( 78.81,131.39) --
	( 78.91,131.40) --
	( 79.02,131.48) --
	( 79.12,131.35) --
	( 79.43,130.63) --
	( 79.53,130.00) --
	( 79.63,130.17) --
	( 79.73,130.17) --
	( 79.84,130.11) --
	( 80.15,130.55) --
	( 80.25,131.00) --
	( 80.35,132.38) --
	( 80.45,132.95) --
	( 80.56,132.54) --
	( 80.87,133.54) --
	( 80.97,134.78) --
	( 81.07,133.96) --
	( 81.17,134.48) --
	( 81.28,133.83) --
	( 81.59,135.08) --
	( 81.69,136.67) --
	( 81.79,136.89) --
	( 81.89,138.20) --
	( 82.00,138.01) --
	( 82.31,138.05) --
	( 82.41,137.89) --
	( 82.51,137.25) --
	( 82.61,137.58) --
	( 82.72,137.79) --
	( 83.02,137.43) --
	( 83.13,138.40) --
	( 83.23,137.56) --
	( 83.33,137.64) --
	( 83.44,138.10) --
	( 83.74,139.56) --
	( 83.85,138.91) --
	( 83.95,139.13) --
	( 84.05,138.48) --
	( 84.16,138.58) --
	( 84.46,138.59) --
	( 84.57,138.49) --
	( 84.67,138.72) --
	( 84.77,139.55) --
	( 84.88,140.56) --
	( 85.18,141.22) --
	( 85.29,141.99) --
	( 85.39,142.62) --
	( 85.49,141.98) --
	( 85.59,141.45) --
	( 85.90,141.28) --
	( 86.01,140.97) --
	( 86.11,140.80) --
	( 86.21,140.58) --
	( 86.31,140.60) --
	( 86.62,140.39) --
	( 86.73,140.28) --
	( 86.83,140.30) --
	( 86.93,140.26) --
	( 87.03,140.15) --
	( 87.34,140.13) --
	( 87.45,140.51) --
	( 87.55,140.51) --
	( 87.65,139.72) --
	( 87.75,139.35) --
	( 88.06,139.36) --
	( 88.16,139.20) --
	( 88.27,138.95) --
	( 88.37,138.96) --
	( 88.47,139.22) --
	( 88.78,139.18) --
	( 88.88,138.83) --
	( 88.99,138.82) --
	( 89.09,138.25) --
	( 89.19,138.21) --
	( 89.50,138.19) --
	( 89.60,138.28) --
	( 89.71,138.49) --
	( 89.81,138.20) --
	( 89.91,138.21) --
	( 90.22,138.01) --
	( 90.32,138.01) --
	( 90.43,137.98) --
	( 90.53,137.81) --
	( 90.63,137.89) --
	( 90.94,138.28) --
	( 91.04,138.32) --
	( 91.15,138.40) --
	( 91.25,138.28) --
	( 91.35,137.91) --
	( 91.66,137.92) --
	( 91.76,137.97) --
	( 91.87,138.47) --
	( 91.97,138.37) --
	( 92.07,138.48) --
	( 92.38,138.30) --
	( 92.48,138.24) --
	( 92.59,138.11) --
	( 92.69,138.23) --
	( 92.79,138.41) --
	( 93.10,138.69) --
	( 93.20,138.58) --
	( 93.31,138.36) --
	( 93.41,138.24) --
	( 93.51,138.19) --
	( 93.82,138.18) --
	( 93.92,138.18) --
	( 94.02,137.82) --
	( 94.13,137.81) --
	( 94.23,137.71) --
	( 94.54,137.64) --
	( 94.64,137.96) --
	( 94.74,137.81) --
	( 94.85,137.94) --
	( 94.95,137.99) --
	( 95.26,137.53) --
	( 95.36,137.54) --
	( 95.46,137.40) --
	( 95.57,137.36) --
	( 95.67,137.54) --
	( 95.98,137.44) --
	( 96.08,137.01) --
	( 96.18,136.76) --
	( 96.29,137.14) --
	( 96.39,136.61) --
	( 96.70,137.52) --
	( 96.80,137.25) --
	( 96.90,137.38) --
	( 97.01,137.52) --
	( 97.11,137.20) --
	( 97.42,137.25) --
	( 97.52,136.98) --
	( 97.62,136.94) --
	( 97.73,136.95) --
	( 97.83,136.84) --
	( 98.14,137.23) --
	( 98.24,137.10) --
	( 98.34,137.34) --
	( 98.45,137.42) --
	( 98.55,137.33) --
	( 98.86,137.37) --
	( 98.96,138.59) --
	( 99.06,137.49) --
	( 99.16,137.71) --
	( 99.27,137.52) --
	( 99.58,137.57) --
	( 99.68,137.78) --
	( 99.78,138.11) --
	( 99.88,137.62) --
	( 99.99,137.57) --
	(100.30,139.91) --
	(100.40,139.68) --
	(100.50,139.19) --
	(100.60,138.93) --
	(100.71,139.26) --
	(101.02,139.28) --
	(101.12,139.45) --
	(101.22,139.72) --
	(101.32,140.35) --
	(101.43,140.30) --
	(101.74,140.89) --
	(101.84,140.89) --
	(101.94,140.67) --
	(102.04,140.41) --
	(102.15,140.32) --
	(102.45,140.62) --
	(102.56,141.17) --
	(102.66,141.49) --
	(102.76,141.27) --
	(102.87,141.58) --
	(103.17,144.16) --
	(103.28,144.57) --
	(103.38,144.76) --
	(103.48,144.95) --
	(103.59,144.87) --
	(103.89,145.61) --
	(104.00,145.45) --
	(104.10,144.98) --
	(104.20,144.48) --
	(104.31,144.69) --
	(104.61,144.52) --
	(104.72,144.43) --
	(104.82,144.87) --
	(104.92,144.97) --
	(105.02,145.80) --
	(105.33,146.12) --
	(105.44,146.17) --
	(105.54,146.24) --
	(105.64,146.16) --
	(105.74,146.18) --
	(106.05,146.21) --
	(106.16,146.23) --
	(106.26,146.97) --
	(106.36,146.61) --
	(106.46,146.44) --
	(106.77,148.33) --
	(106.88,148.14) --
	(106.98,146.81) --
	(107.08,147.98) --
	(107.18,148.66) --
	(107.49,149.12) --
	(107.59,148.86) --
	(107.70,148.25) --
	(107.80,147.60) --
	(107.90,147.34) --
	(108.21,147.34) --
	(108.31,147.00) --
	(108.42,146.72) --
	(108.52,146.57) --
	(108.62,145.44) --
	(108.93,145.00) --
	(109.03,144.61) --
	(109.14,144.63) --
	(109.24,144.65) --
	(109.34,145.39) --
	(109.65,144.26) --
	(109.75,144.07) --
	(109.86,144.35) --
	(109.96,145.35) --
	(110.06,145.36) --
	(110.37,144.64) --
	(110.47,144.29) --
	(110.58,143.96) --
	(110.68,144.13) --
	(110.78,144.34) --
	(111.09,144.48) --
	(111.19,144.57) --
	(111.30,144.29) --
	(111.40,144.25) --
	(111.50,143.99) --
	(111.81,144.23) --
	(111.91,144.23) --
	(112.02,144.11) --
	(112.12,143.98) --
	(112.22,144.18) --
	(112.53,144.19) --
	(112.63,144.12) --
	(112.74,143.99) --
	(112.84,144.01) --
	(112.94,144.32) --
	(113.25,144.72) --
	(113.35,144.75) --
	(113.45,144.76) --
	(113.56,144.59) --
	(113.66,144.45) --
	(113.97,144.91) --
	(114.07,145.07) --
	(114.17,145.68) --
	(114.28,145.00) --
	(114.38,144.44) --
	(114.69,144.81) --
	(114.79,145.10) --
	(114.89,145.71) --
	(115.00,144.80) --
	(115.10,144.95) --
	(115.41,144.97) --
	(115.51,144.66) --
	(115.61,144.52) --
	(115.72,144.96) --
	(115.82,145.12) --
	(116.13,145.78) --
	(116.23,145.22) --
	(116.33,145.00) --
	(116.44,144.77) --
	(116.54,144.62) --
	(116.85,144.77) --
	(116.95,144.33) --
	(117.05,144.43) --
	(117.16,144.38) --
	(117.26,144.68) --
	(117.57,144.83) --
	(117.67,144.58) --
	(117.77,144.21) --
	(117.88,144.12) --
	(117.98,144.12) --
	(118.29,144.11) --
	(118.39,143.91) --
	(118.49,143.65) --
	(118.59,143.62) --
	(118.70,143.72) --
	(119.01,143.72) --
	(119.11,143.52) --
	(119.21,143.54) --
	(119.31,143.67) --
	(119.42,144.19) --
	(119.73,143.96) --
	(119.83,143.52) --
	(119.93,143.79) --
	(120.03,143.31) --
	(120.14,143.46) --
	(120.45,143.37) --
	(120.55,143.35) --
	(120.65,143.58) --
	(120.75,143.48) --
	(120.86,143.85) --
	(121.16,143.99) --
	(121.27,143.86) --
	(121.37,143.87) --
	(121.47,143.39) --
	(121.58,143.21) --
	(121.88,143.21) --
	(121.99,142.97) --
	(122.09,143.16) --
	(122.19,142.67) --
	(122.30,142.60) --
	(122.60,142.93) --
	(122.71,143.13) --
	(122.81,143.19) --
	(122.91,143.39) --
	(123.02,143.62) --
	(123.32,143.58) --
	(123.43,143.59) --
	(123.53,144.03) --
	(123.63,143.63) --
	(123.74,143.30) --
	(124.04,143.18) --
	(124.15,143.02) --
	(124.25,143.16) --
	(124.35,143.22) --
	(124.45,143.36) --
	(124.76,142.93) --
	(124.87,143.03) --
	(124.97,143.08) --
	(125.07,142.96) --
	(125.17,142.94) --
	(125.48,143.09) --
	(125.59,143.56) --
	(125.69,143.73) --
	(125.79,143.56) --
	(125.89,143.72) --
	(126.20,144.12) --
	(126.31,144.26) --
	(126.41,143.85) --
	(126.51,143.96) --
	(126.61,143.96) --
	(126.92,143.99) --
	(127.02,143.92) --
	(127.13,143.84) --
	(127.23,143.37) --
	(127.33,143.55) --
	(127.64,143.58) --
	(127.74,143.31) --
	(127.85,143.64) --
	(127.95,143.74) --
	(128.05,143.61) --
	(128.36,144.39) --
	(128.46,144.69) --
	(128.57,144.45) --
	(128.67,144.91) --
	(128.77,144.45) --
	(129.08,144.52) --
	(129.18,143.84) --
	(129.29,144.40) --
	(129.39,144.32) --
	(129.49,144.40) --
	(129.80,143.97) --
	(129.90,143.98) --
	(130.01,143.91) --
	(130.11,144.00) --
	(130.21,143.75) --
	(130.52,143.77) --
	(130.62,143.65) --
	(130.73,143.73) --
	(130.83,143.78) --
	(130.93,143.49) --
	(131.24,143.47) --
	(131.34,143.56) --
	(131.45,144.00) --
	(131.55,144.39) --
	(131.65,144.52) --
	(131.96,144.72) --
	(132.06,144.91) --
	(132.17,144.71) --
	(132.27,145.11) --
	(132.37,145.45) --
	(132.68,145.21) --
	(132.78,145.06) --
	(132.88,144.77) --
	(132.99,144.55) --
	(133.09,144.79) --
	(133.40,144.96) --
	(133.50,144.92) --
	(133.60,145.29) --
	(133.71,145.49) --
	(133.81,145.34) --
	(134.12,145.28) --
	(134.22,145.08) --
	(134.32,145.26) --
	(134.43,145.12) --
	(134.53,145.31) --
	(134.84,145.10) --
	(134.94,144.14) --
	(135.04,144.24) --
	(135.15,144.20) --
	(135.25,144.27) --
	(135.56,143.66) --
	(135.66,143.56) --
	(135.76,143.33) --
	(135.87,143.10) --
	(135.97,142.82) --
	(136.28,143.16) --
	(136.38,142.82) --
	(136.48,142.40) --
	(136.59,142.44) --
	(136.69,142.38) --
	(137.00,142.54) --
	(137.10,142.59) --
	(137.20,142.60) --
	(137.31,141.95) --
	(137.41,142.14) --
	(137.72,142.90) --
	(137.82,142.78) --
	(137.92,142.77) --
	(138.02,142.75) --
	(138.13,142.89) --
	(138.44,143.04) --
	(138.54,142.70) --
	(138.64,143.18) --
	(138.74,142.95) --
	(138.85,142.52) --
	(139.16,142.83) --
	(139.26,143.06) --
	(139.36,143.28) --
	(139.46,143.17) --
	(139.57,142.99) --
	(139.88,143.11) --
	(139.98,142.73) --
	(140.08,142.98) --
	(140.18,143.38) --
	(140.29,143.59) --
	(140.59,142.25) --
	(140.70,142.12) --
	(140.80,142.15) --
	(140.90,142.10) --
	(141.01,142.27) --
	(141.31,142.23) --
	(141.42,142.15) --
	(141.52,141.99) --
	(141.62,142.05) --
	(141.73,142.02) --
	(142.03,142.53) --
	(142.14,142.95) --
	(142.24,142.93) --
	(142.34,142.74) --
	(142.45,142.76) --
	(142.75,142.73) --
	(142.86,142.74) --
	(142.96,142.84) --
	(143.06,142.88) --
	(143.17,142.94) --
	(143.47,142.98) --
	(143.58,143.00) --
	(143.68,143.13) --
	(143.78,142.95) --
	(143.88,142.95) --
	(144.19,142.99) --
	(144.30,142.49) --
	(144.40,142.84) --
	(144.50,143.42) --
	(144.60,143.62) --
	(144.91,143.29) --
	(145.02,143.14) --
	(145.12,143.11) --
	(145.22,142.69) --
	(145.32,142.54) --
	(145.63,141.90) --
	(145.74,141.88) --
	(145.84,142.01) --
	(145.94,141.91) --
	(146.04,142.00) --
	(146.35,141.70) --
	(146.45,141.70) --
	(146.56,141.49) --
	(146.66,141.50) --
	(146.76,141.09) --
	(147.07,141.23) --
	(147.17,140.51) --
	(147.28,139.74) --
	(147.38,139.93) --
	(147.48,139.81) --
	(147.79,139.68) --
	(147.89,139.06) --
	(148.00,138.78) --
	(148.10,138.71) --
	(148.20,138.74) --
	(148.51,138.64) --
	(148.61,139.01) --
	(148.72,139.10) --
	(148.82,139.01) --
	(148.92,139.05) --
	(149.23,138.87) --
	(149.33,138.84) --
	(149.44,138.85) --
	(149.54,138.55) --
	(149.64,138.28) --
	(149.95,138.82) --
	(150.05,138.11) --
	(150.16,137.95) --
	(150.26,137.74) --
	(150.36,137.86) --
	(150.67,137.85) --
	(150.77,138.09) --
	(150.88,138.20) --
	(150.98,138.14) --
	(151.08,138.35) --
	(151.39,138.07) --
	(151.49,138.25) --
	(151.59,138.17) --
	(151.70,137.99) --
	(151.80,137.79) --
	(152.11,137.73) --
	(152.21,137.72) --
	(152.31,137.78) --
	(152.42,137.76) --
	(152.52,137.51) --
	(152.83,137.29) --
	(152.93,137.53) --
	(153.03,137.61) --
	(153.14,137.96) --
	(153.24,138.09) --
	(153.55,138.87) --
	(153.65,138.60) --
	(153.75,138.35) --
	(153.86,138.55) --
	(154.27,138.54) --
	(154.37,138.28) --
	(154.47,137.98) --
	(154.58,137.72) --
	(154.68,138.19) --
	(154.99,137.81) --
	(155.09,137.79) --
	(155.19,137.77) --
	(155.30,137.60) --
	(155.40,137.48) --
	(155.71,137.62) --
	(155.81,137.56) --
	(155.91,137.43) --
	(156.02,137.47) --
	(156.12,137.32) --
	(156.43,135.58) --
	(156.53,134.92) --
	(156.63,134.88) --
	(156.74,135.12) --
	(156.84,135.16) --
	(157.15,135.16) --
	(157.25,134.71) --
	(157.35,135.11) --
	(157.45,135.16) --
	(157.56,135.35) --
	(157.87,135.42) --
	(157.97,135.64) --
	(158.07,135.47) --
	(158.17,135.51) --
	(158.28,135.13) --
	(158.59,134.90) --
	(158.69,134.94) --
	(158.79,135.06) --
	(158.89,135.19) --
	(159.00,135.75) --
	(159.31,136.11) --
	(159.41,136.55) --
	(159.51,137.05) --
	(159.61,136.80) --
	(159.72,136.53) --
	(160.02,136.52) --
	(160.13,136.52) --
	(160.23,135.85) --
	(160.33,135.74) --
	(160.44,135.76) --
	(160.74,135.59) --
	(160.85,135.24) --
	(160.95,135.24) --
	(161.05,135.03) --
	(161.16,134.87) --
	(161.46,135.29) --
	(161.57,135.02) --
	(161.67,135.12) --
	(161.77,135.49) --
	(161.88,135.67) --
	(162.18,135.84) --
	(162.29,135.89) --
	(162.39,136.02) --
	(162.49,136.07) --
	(162.60,135.47) --
	(162.90,136.92) --
	(163.01,137.00) --
	(163.11,137.19) --
	(163.21,137.30) --
	(163.31,137.57) --
	(163.62,137.40) --
	(163.73,137.38) --
	(163.83,137.32) --
	(163.93,137.19) --
	(164.03,137.20) --
	(164.34,137.20) --
	(164.45,137.29) --
	(164.55,137.46) --
	(164.65,137.45) --
	(164.75,137.70) --
	(165.06,137.37) --
	(165.17,137.96) --
	(165.27,137.75) --
	(165.37,137.45) --
	(165.47,137.83) --
	(165.78,138.71) --
	(165.88,139.24) --
	(165.99,139.55) --
	(166.09,139.30) --
	(166.19,138.98) --
	(166.50,139.21) --
	(166.60,139.33) --
	(166.71,139.58) --
	(166.81,139.68) --
	(166.91,139.64) --
	(167.22,139.69) --
	(167.32,139.62) --
	(167.43,139.31) --
	(167.53,139.08) --
	(167.63,139.11) --
	(167.94,139.01) --
	(168.04,138.75) --
	(168.15,138.53) --
	(168.25,138.34) --
	(168.35,138.50) --
	(168.66,138.48) --
	(168.76,138.30) --
	(168.87,138.39) --
	(168.97,138.44) --
	(169.07,138.25) --
	(169.38,137.89) --
	(169.48,137.79) --
	(169.59,137.61) --
	(169.69,137.51) --
	(169.79,137.01) --
	(170.10,136.89) --
	(170.20,136.37) --
	(170.31,136.03) --
	(170.41,135.60) --
	(170.51,135.38) --
	(170.82,135.35) --
	(170.92,135.45) --
	(171.02,135.52) --
	(171.13,135.64) --
	(171.23,135.61) --
	(171.54,135.65) --
	(171.64,135.72) --
	(171.74,135.79) --
	(171.85,135.68) --
	(171.95,135.82) --
	(172.26,134.82) --
	(172.36,134.80) --
	(172.46,134.76) --
	(172.57,134.68) --
	(172.67,134.82) --
	(172.98,135.00) --
	(173.08,135.18) --
	(173.18,134.98) --
	(173.29,134.64) --
	(173.39,134.35) --
	(173.70,133.98) --
	(173.80,133.97) --
	(173.90,134.07) --
	(174.01,134.18) --
	(174.11,134.35) --
	(174.42,134.25) --
	(174.52,134.42) --
	(174.62,134.41) --
	(174.73,134.51) --
	(174.83,134.48) --
	(175.14,133.89) --
	(175.24,133.98) --
	(175.34,134.02) --
	(175.45,134.20) --
	(175.55,134.56) --
	(175.86,134.94) --
	(175.96,135.27) --
	(176.06,135.18) --
	(176.17,135.46) --
	(176.27,135.58) --
	(176.58,135.80) --
	(176.68,135.76) --
	(176.78,135.68) --
	(176.88,135.84) --
	(176.99,136.07) --
	(177.30,135.81) --
	(177.40,135.72) --
	(177.50,135.59) --
	(177.60,135.56) --
	(177.71,135.38) --
	(178.02,135.37) --
	(178.12,135.49) --
	(178.22,135.46) --
	(178.32,135.40) --
	(178.43,135.37) --
	(178.74,136.47) --
	(178.84,136.21) --
	(178.94,136.04) --
	(179.04,135.94) --
	(179.15,135.83) --
	(179.45,135.63) --
	(179.56,135.23) --
	(179.66,134.72) --
	(179.76,134.84) --
	(179.87,134.98) --
	(180.17,135.15) --
	(180.28,135.14) --
	(180.38,135.24) --
	(180.48,135.07) --
	(180.59,135.13) --
	(180.89,135.23) --
	(181.10,135.26) --
	(181.20,135.15) --
	(181.31,135.10) --
	(181.61,135.16) --
	(181.82,135.12) --
	(181.92,135.08) --
	(182.03,135.00) --
	(182.33,134.50) --
	(182.44,134.35) --
	(182.54,134.41) --
	(182.64,133.86) --
	(182.74,133.66) --
	(183.05,133.49) --
	(183.16,133.66) --
	(183.26,133.69) --
	(183.36,133.67) --
	(183.46,133.77) --
	(183.77,133.68) --
	(183.88,133.64) --
	(183.98,133.60) --
	(184.08,133.50) --
	(184.18,133.31) --
	(184.49,133.89) --
	(184.60,133.58) --
	(184.70,133.30) --
	(184.80,132.95) --
	(184.90,132.88) --
	(185.21,133.15) --
	(185.31,133.15) --
	(185.42,133.31) --
	(185.52,133.75) --
	(185.62,134.41) --
	(185.93,134.03) --
	(186.03,133.80) --
	(186.14,133.78) --
	(186.24,133.94) --
	(186.34,133.90) --
	(186.65,133.84) --
	(186.75,133.88) --
	(186.86,134.15) --
	(186.96,134.34) --
	(187.06,134.34) --
	(187.37,135.23) --
	(187.47,135.25) --
	(187.58,134.97) --
	(187.68,135.65) --
	(187.78,135.48) --
	(188.09,134.90) --
	(188.19,134.67) --
	(188.30,134.68) --
	(188.40,134.45) --
	(188.50,134.60) --
	(188.81,134.44) --
	(188.91,134.53) --
	(189.02,134.47) --
	(189.12,134.27) --
	(189.22,134.00) --
	(189.53,134.15) --
	(189.63,134.01) --
	(189.74,133.85) --
	(189.84,133.86) --
	(189.94,133.69) --
	(190.25,133.95) --
	(190.35,133.97) --
	(190.45,134.08) --
	(190.56,134.08) --
	(190.97,134.08) --
	(191.07,131.23) --
	(191.17,131.91) --
	(191.28,132.02) --
	(191.38,132.12) --
	(191.69,132.07) --
	(191.79,131.51) --
	(191.89,131.70) --
	(192.00,131.88) --
	(192.10,132.09) --
	(192.41,132.10) --
	(192.51,131.94) --
	(192.61,132.07) --
	(192.72,132.01) --
	(192.82,132.19) --
	(193.13,132.22) --
	(193.23,132.53) --
	(193.33,132.38) --
	(193.44,132.43) --
	(193.54,132.29) --
	(193.85,133.13) --
	(193.95,132.60) --
	(194.05,132.23) --
	(194.16,132.59) --
	(194.26,132.70) --
	(194.57,132.69) --
	(194.67,132.72) --
	(194.77,132.53) --
	(194.88,132.82) --
	(194.98,132.75) --
	(195.29,132.49) --
	(195.39,132.71) --
	(195.49,132.77) --
	(195.60,132.62) --
	(195.70,132.59) --
	(196.01,132.49) --
	(196.11,132.49) --
	(196.21,132.57) --
	(196.31,132.40) --
	(196.42,132.41) --
	(196.73,132.40) --
	(196.83,132.55) --
	(196.93,132.38) --
	(197.03,132.08) --
	(197.14,132.21) --
	(197.45,130.49) --
	(197.55,130.23) --
	(197.65,130.20) --
	(197.75,129.65) --
	(197.86,129.64) --
	(198.17,129.24) --
	(198.27,128.67) --
	(198.37,128.55) --
	(198.47,128.13) --
	(198.58,128.09) --
	(198.88,128.00) --
	(198.99,128.06) --
	(199.09,128.37) --
	(199.19,128.61) --
	(199.30,128.79) --
	(199.60,128.78) --
	(199.71,128.98) --
	(199.81,129.10) --
	(199.91,129.07) --
	(200.02,129.15) --
	(200.32,128.66) --
	(200.43,128.81) --
	(200.53,128.95) --
	(200.63,129.17) --
	(200.74,129.82) --
	(201.04,129.68) --
	(201.15,129.94) --
	(201.25,129.34) --
	(201.35,129.18) --
	(201.45,129.13) --
	(201.76,129.30) --
	(201.87,129.14) --
	(201.97,129.21) --
	(202.07,129.15) --
	(202.17,128.97) --
	(202.48,128.77) --
	(202.59,128.89) --
	(202.69,128.95) --
	(202.79,128.80) --
	(202.89,128.75) --
	(203.20,129.97) --
	(203.31,129.92) --
	(203.41,129.32) --
	(203.51,129.46) --
	(203.61,129.02) --
	(203.92,128.93) --
	(204.03,128.76) --
	(204.13,128.71) --
	(204.23,128.58) --
	(204.33,128.80) --
	(204.64,128.86) --
	(204.74,129.00) --
	(204.85,129.05) --
	(204.95,128.80) --
	(205.05,128.89) --
	(205.36,128.84) --
	(205.46,128.61) --
	(205.57,128.75) --
	(205.67,128.84) --
	(205.77,128.83) --
	(206.08,128.82) --
	(206.18,128.68) --
	(206.29,128.74) --
	(206.39,129.06) --
	(206.49,129.10) --
	(206.80,129.52) --
	(206.90,129.55) --
	(207.01,129.45) --
	(207.11,129.79) --
	(207.21,129.38) --
	(207.52,129.29) --
	(207.62,129.21) --
	(207.73,129.18) --
	(207.83,129.32) --
	(207.93,129.45) --
	(208.24,129.30) --
	(208.34,129.58) --
	(208.45,129.37) --
	(208.55,129.29) --
	(208.65,129.18) --
	(208.96,129.50) --
	(209.06,129.55) --
	(209.17,129.48) --
	(209.27,129.57) --
	(209.37,129.43) --
	(209.68,131.16) --
	(209.78,130.76) --
	(209.88,131.01) --
	(209.99,130.86) --
	(210.09,131.20) --
	(210.40,131.20) --
	(210.50,131.12) --
	(210.60,131.20) --
	(210.71,131.25) --
	(210.81,131.04) --
	(211.12,131.03) --
	(211.22,131.08) --
	(211.32,131.21) --
	(211.43,131.13) --
	(211.53,131.21) --
	(211.84,131.25) --
	(211.94,131.02) --
	(212.04,131.01) --
	(212.15,131.01) --
	(212.25,131.02) --
	(212.56,132.00) --
	(212.66,132.04) --
	(212.76,131.87) --
	(212.87,131.47) --
	(212.97,131.45) --
	(213.28,131.36) --
	(213.38,131.54) --
	(213.48,131.74) --
	(213.59,132.09) --
	(213.69,132.10) --
	(214.00,132.03) --
	(214.10,131.63) --
	(214.20,131.46) --
	(214.31,131.63) --
	(214.41,131.70) --
	(214.72,131.64) --
	(214.82,131.60) --
	(214.92,132.09) --
	(215.03,131.94) --
	(215.13,131.75) --
	(215.44,131.71) --
	(215.54,131.73) --
	(215.64,131.67) --
	(215.74,131.66) --
	(215.85,131.65) --
	(216.16,130.92) --
	(216.26,130.80) --
	(216.36,130.67) --
	(216.46,130.74) --
	(216.57,130.95) --
	(216.88,130.97) --
	(216.98,131.29) --
	(217.08,131.43) --
	(217.18,131.75) --
	(217.29,131.81) --
	(217.60,131.61) --
	(217.70,131.55) --
	(217.80,131.72) --
	(217.90,131.69) --
	(218.01,131.70) --
	(218.31,131.64) --
	(218.42,131.68) --
	(218.62,131.71) --
	(218.73,131.64) --
	(219.03,130.24) --
	(219.14,130.32) --
	(219.24,130.33) --
	(219.34,130.20) --
	(219.45,129.90) --
	(219.75,129.95) --
	(219.86,129.93) --
	(219.96,130.97) --
	(220.06,131.73) --
	(220.17,131.44) --
	(220.47,131.59) --
	(220.58,131.55) --
	(220.68,131.97) --
	(220.78,131.97) --
	(220.88,132.10) --
	(221.19,131.92) --
	(221.30,131.82) --
	(221.40,131.67) --
	(221.50,131.28) --
	(221.60,131.34) --
	(221.91,131.34) --
	(222.02,131.34) --
	(222.12,131.33) --
	(222.22,131.57) --
	(222.32,131.73) --
	(222.63,130.21) --
	(222.74,130.14) --
	(222.84,130.39) --
	(222.94,130.20) --
	(223.04,129.83) --
	(223.35,129.65) --
	(223.46,129.76) --
	(223.56,129.91) --
	(223.66,129.59) --
	(223.76,129.62) --
	(224.07,129.35) --
	(224.17,129.16) --
	(224.28,128.85) --
	(224.38,128.77) --
	(224.48,128.64) --
	(224.79,128.51) --
	(224.89,128.45) --
	(225.00,128.58) --
	(225.10,128.52) --
	(225.20,128.28) --
	(225.51,127.20) --
	(225.61,126.70) --
	(225.72,126.67) --
	(225.82,126.62) --
	(225.92,126.55) --
	(226.23,126.47) --
	(226.33,127.00) --
	(226.44,127.14) --
	(226.54,127.26) --
	(226.64,127.23) --
	(226.95,127.30) --
	(227.05,127.10) --
	(227.16,127.29) --
	(227.26,127.33) --
	(227.36,127.38) --
	(227.67,127.24) --
	(227.77,127.16) --
	(227.88,127.26) --
	(227.98,127.36) --
	(228.08,127.37) --
	(228.39,128.33) --
	(228.49,128.06) --
	(228.60,127.74) --
	(228.70,127.98) --
	(228.80,127.91) --
	(229.11,128.00) --
	(229.21,127.62) --
	(229.31,127.45) --
	(229.42,127.72) --
	(229.52,127.68) --
	(229.83,127.93) --
	(229.93,128.07) --
	(230.03,128.17) --
	(230.14,127.90) --
	(230.55,127.91) --
	(230.65,127.89) --
	(230.75,127.90) --
	(230.86,127.85) --
	(230.96,127.87) --
	(231.27,127.75) --
	(231.37,127.62) --
	(231.47,127.02) --
	(231.58,126.95) --
	(231.68,127.00) --
	(231.99,127.00) --
	(232.09,127.00) --
	(232.19,126.84) --
	(232.30,127.14) --
	(232.40,127.37) --
	(232.71,127.27) --
	(232.81,127.45) --
	(232.91,127.51) --
	(233.02,127.52) --
	(233.12,127.53) --
	(233.43,127.43) --
	(233.53,127.36) --
	(233.63,127.42) --
	(233.74,127.56) --
	(233.84,127.56) --
	(234.15,127.56) --
	(234.25,127.47) --
	(234.35,127.57) --
	(234.46,127.55) --
	(234.56,127.46) --
	(234.87,127.29) --
	(234.97,127.20) --
	(235.07,127.15) --
	(235.17,126.59) --
	(235.28,126.54) --
	(235.59,126.65) --
	(235.69,126.74) --
	(235.79,126.73) --
	(235.89,126.68) --
	(236.00,126.84) --
	(236.31,126.83) --
	(236.41,126.80) --
	(236.51,126.57) --
	(236.61,126.60) --
	(236.72,126.56) --
	(237.03,126.52) --
	(237.13,126.46) --
	(237.23,126.48) --
	(237.33,126.51) --
	(237.44,126.43) --
	(237.74,126.73) --
	(237.85,126.88) --
	(237.95,126.84) --
	(238.05,126.77) --
	(238.16,126.83) --
	(238.46,126.86) --
	(238.57,126.80) --
	(238.67,126.55) --
	(238.77,126.64) --
	(238.88,126.65) --
	(239.18,126.83) --
	(239.29,126.97) --
	(239.39,127.06) --
	(239.49,127.12) --
	(239.60,127.15) --
	(239.90,127.19) --
	(240.01,127.39) --
	(240.11,127.48) --
	(240.21,127.55) --
	(240.31,127.58) --
	(240.62,129.67) --
	(240.73,129.33) --
	(240.83,128.93) --
	(240.93,128.89) --
	(241.03,128.79) --
	(241.34,128.93) --
	(241.45,129.20) --
	(241.55,129.29) --
	(241.65,129.59) --
	(241.75,129.64) --
	(242.06,129.40) --
	(242.17,129.38) --
	(242.27,129.40) --
	(242.37,129.15) --
	(242.47,129.40) --
	(242.78,129.14) --
	(242.89,129.19) --
	(242.99,129.40) --
	(243.09,129.38) --
	(243.19,129.43) --
	(243.50,129.42) --
	(243.60,129.64) --
	(243.71,129.57) --
	(243.81,129.59) --
	(243.91,129.69) --
	(244.22,129.77) --
	(244.32,129.50) --
	(244.43,129.28) --
	(244.53,129.55) --
	(244.63,129.36) --
	(244.94,129.78) --
	(245.04,129.37) --
	(245.15,129.49) --
	(245.25,129.52) --
	(245.35,129.53) --
	(245.66,129.48) --
	(245.76,129.31) --
	(245.87,129.55) --
	(245.97,129.38) --
	(246.07,129.57) --
	(246.38,129.50) --
	(246.48,129.51) --
	(246.59,129.65) --
	(246.69,129.73) --
	(246.79,129.90) --
	(247.10,128.63) --
	(247.20,128.79) --
	(247.31,129.01) --
	(247.41,129.15) --
	(247.51,129.18) --
	(247.82,128.73) --
	(247.92,128.76) --
	(248.03,128.73) --
	(248.13,128.71) --
	(248.23,128.91) --
	(248.54,128.48) --
	(248.64,128.67) --
	(248.74,128.24) --
	(248.85,128.22) --
	(248.95,128.34) --
	(249.26,128.27) --
	(249.36,128.58) --
	(249.46,129.06) --
	(249.57,129.11) --
	(249.67,129.03) --
	(249.98,128.91) --
	(250.08,128.75) --
	(250.18,129.08) --
	(250.29,129.13) --
	(250.39,129.36) --
	(250.70,129.09) --
	(250.80,128.72) --
	(250.90,128.88) --
	(251.01,129.03) --
	(251.11,129.12) --
	(251.42,129.72) --
	(251.52,129.85) --
	(251.62,129.83) --
	(251.73,129.85) --
	(251.83,129.62) --
	(252.14,130.02) --
	(252.24,129.90) --
	(252.34,129.77) --
	(252.45,129.78) --
	(252.55,130.23) --
	(252.86,130.04) --
	(252.96,130.00) --
	(253.06,129.91) --
	(253.17,130.01) --
	(253.27,129.98) --
	(253.58,129.60) --
	(253.68,129.57) --
	(253.78,129.58) --
	(253.89,129.38) --
	(253.99,129.55) --
	(254.30,129.32) --
	(254.40,129.21) --
	(254.50,128.95) --
	(254.60,129.14) --
	(254.71,128.84) --
	(255.02,128.92) --
	(255.12,128.63) --
	(255.22,129.06) --
	(255.32,129.25) --
	(255.43,129.39) --
	(255.74,129.45) --
	(255.84,129.55) --
	(255.94,129.48) --
	(256.15,129.51) --
	(256.46,127.86) --
	(256.56,127.64) --
	(256.66,127.79) --
	(256.87,127.46) --
	(257.17,126.81) --
	(257.28,126.40) --
	(257.38,125.58) --
	(257.48,125.59) --
	(257.59,125.20) --
	(257.89,124.85) --
	(258.00,125.20) --
	(258.10,124.70) --
	(258.20,124.82) --
	(258.31,124.82) --
	(258.61,124.79) --
	(258.72,124.96) --
	(258.82,125.10) --
	(258.92,125.76) --
	(259.03,126.18) --
	(259.33,126.07) --
	(259.44,125.69) --
	(259.54,126.03) --
	(259.64,125.99) --
	(259.74,126.05) --
	(260.05,125.26) --
	(260.16,125.37) --
	(260.26,125.83) --
	(260.36,126.57) --
	(260.46,127.26) --
	(260.77,127.49) --
	(260.88,127.44) --
	(260.98,127.66) --
	(261.08,127.77) --
	(261.18,127.66) --
	(261.49,127.78) --
	(261.60,127.54) --
	(261.70,127.57) --
	(261.80,127.41) --
	(261.90,127.49) --
	(262.21,127.49) --
	(262.32,127.29) --
	(262.42,127.14) --
	(262.52,127.70) --
	(262.62,127.70) --
	(262.93,128.37) --
	(263.03,127.99) --
	(263.14,128.50) --
	(263.24,128.52) --
	(263.34,128.57) --
	(263.65,128.67) --
	(263.75,129.09) --
	(263.86,129.65) --
	(263.96,129.36) --
	(264.06,129.70) --
	(264.37,129.21) --
	(264.47,129.03) --
	(264.58,128.27) --
	(264.68,128.65) --
	(264.78,128.13) --
	(265.09,127.71) --
	(265.19,127.77) --
	(265.30,127.68) --
	(265.40,127.88) --
	(265.50,127.95) --
	(265.81,127.09) --
	(265.91,127.21) --
	(266.02,127.02) --
	(266.12,126.57) --
	(266.53,126.55) --
	(266.63,126.24) --
	(266.74,126.20) --
	(266.84,127.13) --
	(266.94,127.65) --
	(267.25,128.05) --
	(267.35,127.73) --
	(267.46,127.68) --
	(267.56,127.64) --
	(267.66,127.50) --
	(267.97,127.68) --
	(268.07,127.60) --
	(268.17,127.52) --
	(268.28,127.24) --
	(268.38,127.12) --
	(268.69,126.94) --
	(268.79,126.66) --
	(268.89,126.51) --
	(269.00,126.16) --
	(269.10,126.27) --
	(269.41,126.27) --
	(269.51,126.45) --
	(269.61,125.88) --
	(269.72,125.94) --
	(269.82,126.06) --
	(270.13,126.17) --
	(270.23,125.92) --
	(270.33,125.50) --
	(270.44,125.24) --
	(270.54,125.06) --
	(270.85,125.45) --
	(270.95,125.85) --
	(271.05,126.01) --
	(271.16,125.87) --
	(271.26,126.15) --
	(271.57,126.15) --
	(271.67,126.58) --
	(271.77,126.51) --
	(271.88,126.38) --
	(271.98,126.29) --
	(272.29,125.80) --
	(272.39,125.44) --
	(272.49,124.64) --
	(272.60,124.46) --
	(272.70,124.77) --
	(273.01,124.25) --
	(273.11,124.24) --
	(273.21,124.15) --
	(273.32,124.63) --
	(273.42,124.85) --
	(273.73,124.89) --
	(273.83,124.97) --
	(273.93,124.81) --
	(274.03,124.75) --
	(274.14,124.78) --
	(274.45,125.00) --
	(274.55,125.41) --
	(274.65,125.29) --
	(274.75,125.36) --
	(274.86,125.47) --
	(275.17,125.79) --
	(275.27,126.68) --
	(275.37,126.69) --
	(275.47,126.47) --
	(275.58,126.09) --
	(275.89,126.03) --
	(275.99,125.97) --
	(276.09,125.90) --
	(276.19,126.10) --
	(276.30,125.88) --
	(276.60,126.26) --
	(276.71,126.24) --
	(276.81,126.32) --
	(276.91,126.54) --
	(277.02,126.70) --
	(277.32,126.78) --
	(277.43,126.48) --
	(277.53,126.48) --
	(277.63,126.28) --
	(277.74,126.30) --
	(278.04,125.97) --
	(278.15,126.01) --
	(278.25,126.23) --
	(278.35,126.38) --
	(278.46,126.22) --
	(278.76,125.16) --
	(278.87,125.73) --
	(278.97,125.91) --
	(279.07,126.05) --
	(279.17,125.52) --
	(279.48,125.51) --
	(279.59,124.87) --
	(279.69,124.52) --
	(279.79,124.63) --
	(279.89,124.61) --
	(280.20,124.67) --
	(280.31,124.70) --
	(280.41,124.35) --
	(280.51,123.99) --
	(280.61,123.53) --
	(280.92,122.80) --
	(281.03,123.09) --
	(281.13,123.66) --
	(281.23,123.86) --
	(281.33,124.05) --
	(281.64,124.03) --
	(281.74,123.12) --
	(281.85,123.33) --
	(281.95,123.80) --
	(282.05,123.37) --
	(282.36,122.75) --
	(282.46,122.81) --
	(282.57,122.60) --
	(282.67,122.51) --
	(282.77,122.36) --
	(283.08,122.28) --
	(283.18,122.37) --
	(283.29,122.66) --
	(283.39,122.24) --
	(283.49,122.59) --
	(283.80,122.86) --
	(283.90,122.99) --
	(284.01,122.80) --
	(284.11,122.64) --
	(284.21,122.74) --
	(284.52,121.48) --
	(284.62,121.50) --
	(284.73,121.27) --
	(284.83,120.96) --
	(284.93,120.97) --
	(285.24,121.61) --
	(285.34,121.76) --
	(285.45,121.62) --
	(285.55,121.42) --
	(285.65,121.35) --
	(285.96,121.13) --
	(286.06,120.97) --
	(286.17,120.54) --
	(286.27,120.86) --
	(286.37,121.03) --
	(286.68,121.10) --
	(286.78,121.09) --
	(286.89,121.11) --
	(286.99,121.82) --
	(287.09,122.21) --
	(287.40,122.30) --
	(287.50,122.45) --
	(287.60,122.78) --
	(287.71,122.58) --
	(287.81,122.47) --
	(288.12,122.92) --
	(288.22,123.31) --
	(288.32,123.35) --
	(288.43,123.29) --
	(288.53,123.82) --
	(288.84,123.62) --
	(288.94,123.86) --
	(289.04,123.96) --
	(289.15,123.71) --
	(289.25,123.83) --
	(289.56,124.42) --
	(289.66,124.85) --
	(289.76,124.89) --
	(289.87,124.63) --
	(289.97,124.78) --
	(290.28,124.59) --
	(290.38,124.54) --
	(290.48,124.58) --
	(290.59,124.57) --
	(290.69,124.62) --
	(291.00,122.26) --
	(291.10,121.89) --
	(291.20,121.54) --
	(291.31,120.45) --
	(291.41,120.35) --
	(291.72,119.95) --
	(291.82,119.53) --
	(291.92,119.18) --
	(292.03,119.39) --
	(292.13,119.21) --
	(292.44,119.40) --
	(292.54,119.62) --
	(292.64,119.71) --
	(292.75,119.99) --
	(292.85,119.91) --
	(293.16,119.67) --
	(293.26,119.57) --
	(293.36,119.86) --
	(293.46,119.68) --
	(293.88,119.20) --
	(293.98,119.64) --
	(294.08,119.61) --
	(294.18,119.87) --
	(294.60,120.19) --
	(294.70,120.49) --
	(294.80,120.88) --
	(294.90,120.46) --
	(295.01,119.57) --
	(295.32,119.52) --
	(295.42,119.19) --
	(295.52,118.90) --
	(295.62,118.84) --
	(295.73,118.45) --
	(296.03,118.48) --
	(296.14,118.53) --
	(296.24,118.58) --
	(296.34,118.88) --
	(296.45,119.14) --
	(296.75,118.87) --
	(296.86,118.80) --
	(296.96,118.73) --
	(297.06,118.62) --
	(297.17,118.92) --
	(297.47,117.71) --
	(297.58,118.16) --
	(297.68,117.72) --
	(297.78,116.91) --
	(297.89,116.79) --
	(298.19,116.66) --
	(298.30,116.05) --
	(298.40,115.98) --
	(298.50,115.88) --
	(298.60,116.03) --
	(298.91,116.28) --
	(299.02,116.26) --
	(299.12,116.37) --
	(299.22,116.31) --
	(299.32,116.29) --
	(299.63,116.63) --
	(299.74,116.94) --
	(299.84,116.83) --
	(299.94,116.75) --
	(300.04,117.04) --
	(300.35,117.51) --
	(300.46,117.84) --
	(300.56,117.79) --
	(300.66,118.41) --
	(300.76,118.53) --
	(301.07,118.71) --
	(301.17,118.42) --
	(301.28,118.62) --
	(301.38,118.08) --
	(301.48,118.03) --
	(301.79,117.78) --
	(301.89,117.75) --
	(302.00,117.45) --
	(302.10,117.49) --
	(302.20,117.77) --
	(302.51,117.81) --
	(302.61,117.70) --
	(302.72,117.76) --
	(302.82,117.79) --
	(303.23,116.53) --
	(303.33,116.15) --
	(303.44,116.12) --
	(303.54,116.25) --
	(303.64,116.16) --
	(303.95,115.95) --
	(304.05,116.05) --
	(304.16,115.82) --
	(304.26,115.51) --
	(304.36,115.99) --
	(304.67,116.15) --
	(304.77,116.13) --
	(304.88,116.45) --
	(304.98,117.01) --
	(305.08,117.07) --
	(305.39,117.18) --
	(305.49,117.05) --
	(305.60,117.01) --
	(305.70,116.89) --
	(305.80,117.12) --
	(306.11,117.02) --
	(306.21,116.96) --
	(306.32,116.89) --
	(306.42,116.83) --
	(306.52,116.53) --
	(306.83,116.38) --
	(306.93,116.19) --
	(307.03,116.46) --
	(307.14,117.12) --
	(307.24,117.70) --
	(307.55,117.72) --
	(307.65,117.85) --
	(307.75,118.04) --
	(307.86,118.21) --
	(307.96,118.40) --
	(308.27,118.57) --
	(308.37,118.62) --
	(308.47,118.76) --
	(308.58,118.67) --
	(308.68,118.71) --
	(308.99,118.59) --
	(309.09,118.88) --
	(309.19,118.94) --
	(309.30,118.93) --
	(309.40,119.16) --
	(309.71,120.84) --
	(309.81,121.04) --
	(309.91,120.62) --
	(310.02,120.95) --
	(310.12,120.77) --
	(310.43,121.30) --
	(310.53,120.89) --
	(310.63,120.19) --
	(310.74,120.25) --
	(310.84,120.18) --
	(311.15,120.09) --
	(311.25,120.37) --
	(311.35,120.32) --
	(311.46,120.48) --
	(311.56,120.47) --
	(311.87,120.76) --
	(311.97,120.78) --
	(312.07,120.69) --
	(312.17,120.43) --
	(312.28,121.22) --
	(312.59,122.56) --
	(312.69,122.72) --
	(312.79,122.74) --
	(312.89,123.55) --
	(313.00,124.28) --
	(313.31,124.61) --
	(313.41,124.56) --
	(313.51,124.50) --
	(313.61,124.93) --
	(313.72,124.58) --
	(314.03,124.53) --
	(314.13,125.30) --
	(314.23,125.50) --
	(314.33,125.36) --
	(314.44,125.52) --
	(314.75,125.21) --
	(314.85,125.10) --
	(314.95,125.01) --
	(315.05,124.98) --
	(315.16,124.98) --
	(315.46,125.09) --
	(315.57,125.17) --
	(315.67,125.01) --
	(315.77,124.93) --
	(315.88,124.64) --
	(316.18,127.19) --
	(316.29,126.92) --
	(316.39,126.88) --
	(316.49,125.88) --
	(316.60,125.22) --
	(316.90,126.52) --
	(317.01,126.79) --
	(317.11,126.03) --
	(317.21,126.84) --
	(317.32,127.01) --
	(317.62,126.70) --
	(317.73,126.45) --
	(317.83,126.42) --
	(317.93,125.93) --
	(318.03,125.79) --
	(318.34,125.94) --
	(318.45,125.81) --
	(318.55,125.85) --
	(318.65,125.95) --
	(318.75,126.25) --
	(319.06,125.96) --
	(319.17,126.88) --
	(319.27,126.88) --
	(319.37,126.74) --
	(319.47,127.20) --
	(319.78,127.03) --
	(319.89,126.82) --
	(319.99,126.20) --
	(320.09,125.78) --
	(320.19,125.99) --
	(320.50,126.11) --
	(320.60,126.39) --
	(320.71,126.14) --
	(320.81,126.48) --
	(320.91,126.74) --
	(321.22,126.89) --
	(321.32,126.94) --
	(321.43,127.24) --
	(321.53,127.10) --
	(321.63,127.31) --
	(321.94,127.20) --
	(322.04,127.16) --
	(322.15,127.44) --
	(322.25,127.44) --
	(322.35,127.37) --
	(322.66,133.12) --
	(322.76,133.51) --
	(322.87,133.54) --
	(322.97,134.34) --
	(323.07,134.00) --
	(323.38,133.71) --
	(323.48,133.37) --
	(323.59,133.77) --
	(323.69,133.67) --
	(323.79,134.24) --
	(324.10,134.89) --
	(324.20,136.04) --
	(324.31,135.31) --
	(324.41,135.55) --
	(324.51,135.95) --
	(324.82,136.01) --
	(324.92,136.00) --
	(325.03,136.04) --
	(325.13,136.06) --
	(325.23,135.84) --
	(325.54,137.78) --
	(325.64,138.15) --
	(325.75,137.54) --
	(325.85,137.86) --
	(325.95,138.36) --
	(326.26,138.92) --
	(326.36,138.72) --
	(326.46,139.97) --
	(326.57,139.79) --
	(326.67,140.08) --
	(326.98,139.92) --
	(327.08,140.06) --
	(327.18,139.52) --
	(327.29,139.72) --
	(327.39,139.77) --
	(327.70,139.80) --
	(327.80,139.94) --
	(327.90,139.34) --
	(328.01,139.96) --
	(328.11,139.99) --
	(328.42,138.88) --
	(328.52,138.93) --
	(328.62,139.44) --
	(328.73,139.03) --
	(328.83,138.59) --
	(329.14,137.91) --
	(329.24,136.50) --
	(329.34,136.96) --
	(329.45,138.16) --
	(329.55,138.84) --
	(329.86,139.58) --
	(329.96,139.99) --
	(330.06,140.76) --
	(330.17,141.58) --
	(330.27,141.22) --
	(330.58,141.28) --
	(330.68,141.69) --
	(330.78,141.67) --
	(330.89,141.56) --
	(330.99,141.53) --
	(331.40,141.58) --
	(331.50,141.93) --
	(331.60,141.69) --
	(331.71,141.49) --
	(332.02,141.53) --
	(332.12,138.98) --
	(332.22,139.40) --
	(332.32,139.64) --
	(332.43,139.50) --
	(332.74,139.14) --
	(332.84,140.11) --
	(332.94,140.89) --
	(333.04,140.77) --
	(333.15,140.54) --
	(333.46,140.64) --
	(333.56,140.94) --
	(333.66,141.24) --
	(333.76,140.62) --
	(333.87,140.73) --
	(334.18,140.57) --
	(334.28,140.63) --
	(334.38,140.45) --
	(334.48,140.51) --
	(334.59,140.46) --
	(334.89,138.09) --
	(335.00,138.94) --
	(335.10,138.77) --
	(335.20,138.97) --
	(335.31,138.68) --
	(335.61,138.67) --
	(335.72,138.80) --
	(335.82,138.35) --
	(335.92,138.36) --
	(336.03,137.77) --
	(336.33,137.60) --
	(336.44,137.66) --
	(336.54,137.99) --
	(336.64,137.85) --
	(336.75,138.04) --
	(337.05,138.17) --
	(337.16,138.39) --
	(337.26,138.28) --
	(337.36,138.19) --
	(337.46,138.24) --
	(337.77,136.73) --
	(337.88,136.44) --
	(337.98,136.89) --
	(338.08,136.65) --
	(338.18,135.84) --
	(338.49,135.89) --
	(338.60,135.50) --
	(338.70,135.70) --
	(338.80,134.97) --
	(338.90,134.95) --
	(339.21,135.18) --
	(339.32,135.07) --
	(339.42,134.61) --
	(339.52,134.32) --
	(339.62,134.46) --
	(339.93,134.13) --
	(340.03,133.75) --
	(340.14,133.72) --
	(340.24,133.83) --
	(340.34,133.62) --
	(340.65,133.44) --
	(340.75,133.66) --
	(340.86,133.79) --
	(340.96,134.07) --
	(341.06,134.35) --
	(341.37,135.39) --
	(341.47,135.10) --
	(341.58,135.60) --
	(341.68,135.88) --
	(341.78,135.55) --
	(342.09,135.02) --
	(342.19,134.83) --
	(342.30,134.54) --
	(342.40,134.93) --
	(342.81,134.82) --
	(342.91,134.63) --
	(343.02,134.55) --
	(343.12,134.64) --
	(343.22,134.57) --
	(343.53,134.06) --
	(343.63,133.88) --
	(343.74,133.99) --
	(343.84,134.32) --
	(343.94,134.08) --
	(344.25,133.55) --
	(344.35,133.45) --
	(344.46,133.52) --
	(344.56,132.96) --
	(344.66,132.90) --
	(344.97,132.76) --
	(345.07,132.96) --
	(345.18,133.11) --
	(345.28,132.93) --
	(345.38,132.74) --
	(345.69,132.63) --
	(345.79,132.53) --
	(345.89,132.44) --
	(346.00,132.84) --
	(346.10,132.58) --
	(346.41,132.81) --
	(346.51,132.67) --
	(346.61,132.56) --
	(346.72,132.56) --
	(346.82,132.64) --
	(347.13,133.55) --
	(347.23,134.14) --
	(347.33,133.46) --
	(347.44,133.87) --
	(347.54,133.75) --
	(347.85,133.97) --
	(347.95,133.72) --
	(348.05,133.96) --
	(348.16,134.35) --
	(348.26,134.43) --
	(348.57,134.44) --
	(348.67,134.44) --
	(348.77,134.18) --
	(348.88,134.46) --
	(348.98,134.41) --
	(349.29,134.82) --
	(349.39,134.82) --
	(349.49,134.73) --
	(349.60,134.72) --
	(349.70,134.58) --
	(350.01,134.65) --
	(350.11,134.28) --
	(350.21,134.15) --
	(350.32,133.96) --
	(350.42,134.01) --
	(350.73,134.89) --
	(350.83,135.37) --
	(350.93,136.26) --
	(351.03,136.62) --
	(351.14,136.66) --
	(351.45,136.38) --
	(351.55,136.19) --
	(351.65,136.22) --
	(351.75,135.81) --
	(351.86,135.67) --
	(352.17,135.72) --
	(352.27,135.47) --
	(352.37,135.42) --
	(352.47,135.25) --
	(352.58,135.24) --
	(352.89,135.23) --
	(352.99,135.24) --
	(353.09,134.99) --
	(353.19,135.14) --
	(353.30,134.93) --
	(353.61,134.58) --
	(353.71,134.30) --
	(353.81,134.08) --
	(353.91,134.32) --
	(354.02,134.90) --
	(354.32,134.99) --
	(354.43,134.91) --
	(354.53,135.12) --
	(354.63,135.20) --
	(354.74,135.33) --
	(355.04,135.55) --
	(355.15,135.42) --
	(355.25,135.55) --
	(355.35,135.96) --
	(355.46,135.91) --
	(355.76,135.35) --
	(355.87,135.51) --
	(355.97,135.44) --
	(356.07,135.37) --
	(356.18,135.05) --
	(356.48,136.30) --
	(356.59,136.51) --
	(356.69,136.59) --
	(356.79,135.98) --
	(356.89,136.26) --
	(357.20,136.35) --
	(357.31,136.50) --
	(357.41,136.49) --
	(357.51,136.20) --
	(357.61,136.40) --
	(357.92,136.74) --
	(358.03,136.64) --
	(358.13,137.31) --
	(358.23,137.41) --
	(358.33,137.31) --
	(358.64,137.26) --
	(358.75,137.40) --
	(358.85,137.64) --
	(358.95,137.28) --
	(359.05,137.30) --
	(359.36,137.94) --
	(359.46,137.74) --
	(359.57,137.78) --
	(359.67,137.65) --
	(359.77,137.56) --
	(360.08,137.51) --
	(360.18,137.89) --
	(360.29,138.10) --
	(360.39,138.14) --
	(360.49,137.56) --
	(360.80,137.55) --
	(360.90,137.38) --
	(361.01,137.13) --
	(361.11,137.51) --
	(361.21,137.46) --
	(361.52,137.84) --
	(361.62,138.02) --
	(361.73,138.03) --
	(361.83,137.63) --
	(361.93,137.85) --
	(362.24,137.91) --
	(362.34,138.08) --
	(362.45,137.79) --
	(362.55,138.32) --
	(362.65,138.51) --
	(362.96,138.65) --
	(363.06,139.28) --
	(363.17,139.51) --
	(363.27,139.34) --
	(363.37,139.12) --
	(363.68,139.38) --
	(363.78,139.47) --
	(363.89,139.50) --
	(363.99,139.29) --
	(364.09,139.45) --
	(364.40,139.25) --
	(364.50,138.72) --
	(364.61,138.60) --
	(364.71,138.69) --
	(364.81,138.57) --
	(365.12,138.82) --
	(365.22,138.71) --
	(365.32,138.51) --
	(365.43,138.49) --
	(365.53,138.34) --
	(365.84,137.56) --
	(365.94,137.78) --
	(366.04,138.10) --
	(366.15,137.83) --
	(366.25,137.86) --
	(366.56,138.22) --
	(366.66,138.25) --
	(366.76,138.52) --
	(366.87,138.51) --
	(366.97,138.78) --
	(367.28,138.86) --
	(367.38,139.13) --
	(367.48,138.79) --
	(367.59,138.95) --
	(367.69,139.03) --
	(368.00,138.98) --
	(368.10,138.74) --
	(368.20,138.67) --
	(368.31,138.66) --
	(368.41,138.71) --
	(368.82,138.76) --
	(368.92,138.70) --
	(369.03,138.56) --
	(369.13,138.42) --
	(369.54,138.94) --
	(369.64,139.00) --
	(369.75,138.77) --
	(369.85,138.92) --
	(370.16,139.19) --
	(370.26,139.17) --
	(370.36,139.00) --
	(370.46,138.70) --
	(370.57,138.35) --
	(370.88,138.17) --
	(370.98,138.12) --
	(371.08,138.26) --
	(371.18,138.05) --
	(371.29,138.16) --
	(371.60,138.06) --
	(371.70,137.96) --
	(371.80,137.64) --
	(371.90,137.68) --
	(372.01,137.65) --
	(372.32,136.31) --
	(372.42,136.13) --
	(372.52,135.63) --
	(372.62,134.71) --
	(372.73,135.08) --
	(373.04,134.89) --
	(373.14,134.20) --
	(373.24,134.55) --
	(373.34,133.83) --
	(373.45,133.31) --
	(373.75,133.23) --
	(373.86,133.85) --
	(373.96,133.82) --
	(374.06,133.61) --
	(374.17,133.95) --
	(374.47,133.92) --
	(374.58,134.26) --
	(374.68,134.37) --
	(374.78,134.38) --
	(374.89,134.39) --
	(375.19,133.41) --
	(375.30,133.04) --
	(375.40,132.92) --
	(375.50,131.76) --
	(375.61,131.51) --
	(375.91,131.87) --
	(376.02,132.10) --
	(376.12,132.22) --
	(376.22,132.31) --
	(376.32,132.39) --
	(376.63,132.13) --
	(376.74,132.13) --
	(376.84,132.05) --
	(376.94,132.16) --
	(377.04,131.81) --
	(377.35,131.48) --
	(377.46,132.13) --
	(377.56,131.83) --
	(377.66,131.84) --
	(377.76,131.43) --
	(378.07,131.15) --
	(378.18,131.21) --
	(378.28,131.47) --
	(378.38,131.53) --
	(378.79,131.51) --
	(378.89,132.08) --
	(379.00,131.73) --
	(379.10,132.09) --
	(379.20,132.23) --
	(379.51,132.48) --
	(379.61,132.40) --
	(379.72,132.41) --
	(379.82,132.39) --
	(379.92,132.32) --
	(380.23,132.20) --
	(380.33,131.94) --
	(380.44,131.99) --
	(380.54,132.25) --
	(380.64,132.40) --
	(380.95,132.66) --
	(381.05,132.53) --
	(381.16,132.71) --
	(381.26,132.82) --
	(381.36,132.79) --
	(381.67,134.23) --
	(381.77,134.50) --
	(381.88,134.53) --
	(381.98,134.47) --
	(382.08,134.56) --
	(382.39,134.65) --
	(382.49,135.37) --
	(382.60,135.53) --
	(382.70,135.72) --
	(382.80,135.76) --
	(383.11,136.24) --
	(383.21,136.42) --
	(383.32,136.58) --
	(383.42,136.79) --
	(383.52,136.62) --
	(383.83,136.58) --
	(383.93,136.64) --
	(384.04,136.79) --
	(384.14,136.83) --
	(384.24,136.97) --
	(384.55,138.12) --
	(384.65,138.91) --
	(384.75,139.10) --
	(384.86,138.76) --
	(384.96,138.95) --
	(385.27,139.00) --
	(385.37,138.65) --
	(385.47,138.47) --
	(385.58,138.60) --
	(385.68,138.72) --
	(385.99,138.90) --
	(386.09,139.24) --
	(386.19,139.09) --
	(386.30,139.70) --
	(386.40,139.50) --
	(386.71,139.57) --
	(386.81,139.74) --
	(386.91,139.65) --
	(387.02,139.37) --
	(387.12,139.22) --
	(387.43,139.13) --
	(387.53,139.28) --
	(387.63,139.53) --
	(387.74,139.49) --
	(387.84,139.17) --
	(388.15,140.22) --
	(388.25,140.39) --
	(388.35,140.51) --
	(388.46,140.63) --
	(388.56,140.41) --
	(388.87,140.98) --
	(388.97,141.08) --
	(389.07,141.40) --
	(389.18,141.08) --
	(389.28,141.00) --
	(389.59,140.71) --
	(389.69,140.88) --
	(389.79,141.27) --
	(389.89,140.97) --
	(390.00,140.50) --
	(390.31,140.77) --
	(390.41,140.83) --
	(390.51,140.73) --
	(390.61,140.98) --
	(390.72,140.94) --
	(391.03,138.74) --
	(391.13,138.88) --
	(391.23,138.98) --
	(391.33,139.06) --
	(391.44,139.00) --
	(391.75,139.58) --
	(391.85,139.69) --
	(391.95,139.54) --
	(392.05,139.79) --
	(392.16,140.25) --
	(392.46,140.50) --
	(392.57,140.89) --
	(392.67,140.68) --
	(392.77,140.67) --
	(392.88,140.61) --
	(393.18,140.48) --
	(393.29,139.99) --
	(393.39,139.71) --
	(393.49,139.89) --
	(393.60,139.67) --
	(393.90,139.84) --
	(394.01,139.65) --
	(394.11,139.71) --
	(394.21,139.81) --
	(394.32,140.01) --
	(394.62,140.39) --
	(394.73,140.98) --
	(394.83,141.07) --
	(394.93,140.94) --
	(395.04,140.73) --
	(395.34,140.77) --
	(395.45,140.95) --
	(395.55,140.75) --
	(395.65,140.54) --
	(395.75,140.41) --
	(396.06,140.21) --
	(396.17,140.02) --
	(396.27,140.54) --
	(396.37,140.04) --
	(396.47,140.33) --
	(396.78,140.35) --
	(396.89,140.26) --
	(396.99,140.35) --
	(397.09,140.64) --
	(397.19,140.67) --
	(397.50,141.28) --
	(397.61,141.17) --
	(397.71,141.51) --
	(397.81,141.14) --
	(397.91,141.29) --
	(398.22,141.36) --
	(398.32,141.20) --
	(398.43,140.82) --
	(398.53,140.35) --
	(398.63,140.44) --
	(398.94,140.39) --
	(399.04,140.39) --
	(399.15,140.69) --
	(399.25,140.96) --
	(399.35,141.06) --
	(399.66,141.17) --
	(399.76,141.17) --
	(399.87,141.39) --
	(399.97,141.46) --
	(400.07,141.32) --
	(400.38,141.10) --
	(400.48,141.03) --
	(400.59,140.74) --
	(400.69,139.73) --
	(400.79,140.05) --
	(401.10,139.54) --
	(401.20,138.98) --
	(401.31,139.25) --
	(401.41,138.85) --
	(401.51,138.72) --
	(401.82,139.47) --
	(401.92,138.79) --
	(402.03,138.40) --
	(402.13,138.15) --
	(402.23,137.58) --
	(402.54,137.35) --
	(402.64,137.32) --
	(402.75,137.18) --
	(402.85,137.41) --
	(402.95,137.47) --
	(403.26,137.60) --
	(403.36,137.73) --
	(403.47,137.51) --
	(403.57,137.43) --
	(403.67,137.57) --
	(403.98,136.55) --
	(404.08,136.50) --
	(404.18,136.59) --
	(404.29,136.63) --
	(404.39,136.68) --
	(404.70,136.73) --
	(404.80,136.99) --
	(404.90,137.12) --
	(405.01,137.20) --
	(405.11,137.58) --
	(405.42,137.52) --
	(405.52,137.42) --
	(405.62,137.33) --
	(405.73,137.26) --
	(405.83,137.28) --
	(406.14,137.23) --
	(406.34,137.20) --
	(406.45,136.90) --
	(406.55,137.16) --
	(406.86,136.62) --
	(407.06,136.53) --
	(407.17,135.75) --
	(407.27,135.64) --
	(407.58,134.67) --
	(407.68,135.00) --
	(407.78,134.72) --
	(407.89,134.90) --
	(407.99,135.15) --
	(408.30,134.95) --
	(408.40,135.33) --
	(408.50,135.55) --
	(408.61,135.73) --
	(408.71,135.75) --
	(409.02,135.37) --
	(409.12,135.27) --
	(409.22,135.19) --
	(409.32,135.36) --
	(409.43,134.90) --
	(409.74,133.83) --
	(409.84,134.14) --
	(409.94,134.04) --
	(410.04,133.81) --
	(410.15,133.23) --
	(410.46,132.66) --
	(410.56,132.47) --
	(410.66,132.77) --
	(410.76,132.46) --
	(410.87,132.01) --
	(411.18,131.94) --
	(411.28,131.59) --
	(411.38,132.18) --
	(411.48,131.92) --
	(411.59,132.09) --
	(411.89,132.01) --
	(412.00,131.89) --
	(412.10,132.02) --
	(412.20,131.96) --
	(412.31,131.87) --
	(412.61,131.41) --
	(412.72,131.67) --
	(412.82,132.15) --
	(412.92,132.13) --
	(413.03,131.90) --
	(413.33,132.19) --
	(413.44,132.01) --
	(413.54,131.54) --
	(413.64,131.72) --
	(413.75,131.22) --
	(414.05,131.14) --
	(414.16,131.17) --
	(414.26,130.66) --
	(414.36,130.79) --
	(414.47,130.46) --
	(414.77,130.43) --
	(414.88,130.29) --
	(414.98,130.08) --
	(415.08,130.07) --
	(415.18,130.19) --
	(415.49,130.10) --
	(415.60,130.23) --
	(415.70,130.23) --
	(415.80,130.23) --
	(415.90,130.21) --
	(416.21,124.31) --
	(416.32,123.00) --
	(416.42,121.97) --
	(416.52,122.73) --
	(416.62,122.86) --
	(416.93,124.09) --
	(417.04,124.27) --
	(417.14,124.64) --
	(417.24,124.70) --
	(417.34,124.74) --
	(417.65,124.29) --
	(417.75,124.47) --
	(417.86,124.43) --
	(417.96,124.51) --
	(418.37,124.43) --
	(418.47,124.66) --
	(418.58,124.70) --
	(418.68,124.77) --
	(418.78,124.52) --
	(419.09,124.33) --
	(419.19,124.35) --
	(419.30,124.02) --
	(419.40,124.52) --
	(419.50,125.40) --
	(419.81,125.19) --
	(419.91,124.72) --
	(420.02,125.18) --
	(420.12,124.50) --
	(420.22,124.35) --
	(420.53,124.13) --
	(420.63,124.49) --
	(420.74,124.33) --
	(420.84,124.16) --
	(420.94,124.15) --
	(421.25,124.04) --
	(421.35,124.02) --
	(421.46,123.92) --
	(421.56,123.72) --
	(421.66,123.49) --
	(421.97,123.49) --
	(422.07,123.34) --
	(422.18,123.34) --
	(422.28,123.28) --
	(422.38,123.17) --
	(422.69,119.79) --
	(422.79,120.22) --
	(422.89,119.88) --
	(423.00,119.87) --
	(423.10,120.02) --
	(423.41,120.46) --
	(423.51,119.19) --
	(423.61,118.96) --
	(423.72,118.83) --
	(423.82,118.86) --
	(424.13,118.41) --
	(424.23,118.02) --
	(424.33,117.97) --
	(424.44,117.94) --
	(424.54,117.77) --
	(424.85,117.66) --
	(424.95,117.76) --
	(425.05,117.72) --
	(425.16,117.72) --
	(425.26,117.70) --
	(425.57,119.06) --
	(425.67,119.65) --
	(425.77,120.51) --
	(425.88,122.00) --
	(425.98,122.77) --
	(426.29,123.24) --
	(426.39,122.90) --
	(426.49,123.74) --
	(426.60,123.96) --
	(426.70,123.55) --
	(427.01,123.55) --
	(427.11,123.43) --
	(427.21,123.67) --
	(427.32,123.43) --
	(427.42,123.79) --
	(427.73,123.87) --
	(427.83,124.03) --
	(427.93,124.07) --
	(428.04,124.05) --
	(428.14,124.10) --
	(428.45,123.98) --
	(428.55,123.90) --
	(428.65,124.13) --
	(428.75,124.46) --
	(428.86,124.17) --
	(429.17,123.26) --
	(429.27,122.72) --
	(429.37,122.75) --
	(429.47,123.01) --
	(429.58,122.80) --
	(429.89,122.79) --
	(429.99,122.97) --
	(430.09,122.88) --
	(430.19,122.91) --
	(430.30,122.90) --
	(430.61,122.87) --
	(430.71,122.72) --
	(430.81,122.59) --
	(430.91,122.45) --
	(431.02,122.14) --
	(431.32,122.26) --
	(431.43,122.31) --
	(431.53,122.26) --
	(431.63,122.26) --
	(431.74,122.63) --
	(432.04,122.87) --
	(432.15,123.81) --
	(432.25,123.51) --
	(432.35,123.88) --
	(432.46,124.03) --
	(432.76,124.39) --
	(432.87,125.63) --
	(432.97,125.62) --
	(433.07,125.62) --
	(433.18,125.69) --
	(433.48,126.32) --
	(433.59,126.01) --
	(433.69,125.87) --
	(433.79,125.75) --
	(433.90,126.01) --
	(434.20,125.89) --
	(434.31,125.86) --
	(434.41,125.69) --
	(434.51,126.10) --
	(434.61,125.78) --
	(434.92,126.16) --
	(435.03,125.58) --
	(435.13,125.17) --
	(435.23,125.04) --
	(435.33,125.25) --
	(435.64,125.59) --
	(435.75,126.20) --
	(435.85,125.86) --
	(435.95,125.73) --
	(436.05,125.65) --
	(436.36,125.77) --
	(436.47,125.50) --
	(436.57,125.29) --
	(436.67,125.06) --
	(436.77,124.87) --
	(437.08,125.00) --
	(437.18,125.10) --
	(437.29,125.09) --
	(437.39,125.03) --
	(437.49,125.24) --
	(437.80,123.10) --
	(437.90,123.24) --
	(438.01,122.85) --
	(438.11,122.96) --
	(438.21,123.24) --
	(438.52,123.25) --
	(438.62,123.49) --
	(438.73,123.06) --
	(438.83,123.17) --
	(438.93,123.04) --
	(439.24,122.65) --
	(439.34,122.78) --
	(439.45,122.79) --
	(439.55,123.01) --
	(439.65,122.99) --
	(439.96,122.30) --
	(440.06,122.60) --
	(440.17,122.70) --
	(440.27,123.06) --
	(440.37,123.11) --
	(440.68,123.09) --
	(440.78,123.22) --
	(440.89,123.10) --
	(440.99,123.21) --
	(441.09,123.36) --
	(441.40,123.68) --
	(441.50,123.15) --
	(441.61,122.93) --
	(441.71,122.38) --
	(441.81,122.01) --
	(442.12,121.89) --
	(442.22,121.44) --
	(442.32,121.27) --
	(442.43,121.57) --
	(442.53,121.35) --
	(442.84,121.22) --
	(442.94,121.22) --
	(443.04,121.34) --
	(443.15,121.23) --
	(443.25,121.43) --
	(443.56,121.41) --
	(443.66,121.30) --
	(443.87,121.30) --
	(443.97,121.27) --
	(444.28,120.78) --
	(444.38,120.91) --
	(444.59,120.49) --
	(444.69,120.94) --
	(445.00,120.82) --
	(445.10,120.89) --
	(445.20,121.01) --
	(445.31,121.14) --
	(445.41,121.24) --
	(445.72,121.60) --
	(445.82,120.83) --
	(445.92,120.53) --
	(446.03,120.06) --
	(446.13,119.87) --
	(446.44,119.36) --
	(446.54,119.94) --
	(446.64,119.68) --
	(446.75,119.89) --
	(446.85,119.88) --
	(447.16,119.95) --
	(447.26,119.93) --
	(447.36,119.83) --
	(447.47,119.96) --
	(447.57,119.71) --
	(447.88,118.04) --
	(447.98,118.89) --
	(448.08,119.38) --
	(448.18,119.07) --
	(448.29,118.70) --
	(448.60,118.32) --
	(448.70,118.64) --
	(448.80,119.27) --
	(448.90,120.12) --
	(449.01,120.40) --
	(449.32,120.53) --
	(449.42,120.09) --
	(449.52,119.78) --
	(449.62,119.23) --
	(449.73,118.97) --
	(450.04,118.71) --
	(450.14,118.72) --
	(450.24,118.61) --
	(450.34,118.18) --
	(450.45,118.02) --
	(450.75,117.02) --
	(450.86,116.96) --
	(450.96,117.30) --
	(451.06,117.33) --
	(451.17,116.91) --
	(451.47,115.72) --
	(451.58,116.19) --
	(451.68,116.28) --
	(451.78,116.02) --
	(451.89,116.77) --
	(452.19,116.48) --
	(452.30,117.43) --
	(452.40,118.15) --
	(452.50,118.20) --
	(452.61,118.59) --
	(452.91,118.41) --
	(453.02,118.37) --
	(453.12,118.49) --
	(453.22,117.84) --
	(453.33,117.61) --
	(453.63,119.60) --
	(453.74,118.70) --
	(453.84,118.09) --
	(453.94,117.95) --
	(454.04,117.15) --
	(454.35,117.32) --
	(454.46,117.54) --
	(454.56,117.31) --
	(454.66,117.23) --
	(455.07,117.17) --
	(455.18,116.30) --
	(455.28,116.18) --
	(455.38,116.54) --
	(455.48,116.34) --
	(455.79,116.49) --
	(455.90,116.44) --
	(456.00,116.32) --
	(456.10,116.28) --
	(456.20,116.25) --
	(456.51,111.62) --
	(456.61,111.10) --
	(456.72,111.40) --
	(456.82,111.86) --
	(456.92,111.49) --
	(457.23,111.30) --
	(457.33,112.00) --
	(457.44,112.46) --
	(457.54,112.50) --
	(457.64,112.32) --
	(457.95,112.34) --
	(458.05,112.05) --
	(458.16,111.85) --
	(458.26,111.68) --
	(458.36,111.35) --
	(458.67,111.14) --
	(458.77,111.11) --
	(458.88,110.90) --
	(458.98,110.94) --
	(459.08,111.00) --
	(459.39,111.08) --
	(459.49,110.71) --
	(459.60,110.73) --
	(459.70,110.59) --
	(459.80,110.27) --
	(460.11,115.13) --
	(460.21,116.37) --
	(460.32,116.08) --
	(460.42,115.15) --
	(460.52,115.65) --
	(460.83,115.44) --
	(460.93,115.05) --
	(461.04,114.50) --
	(461.14,114.27) --
	(461.24,114.50) --
	(461.55,114.66) --
	(461.65,114.69) --
	(461.75,114.61) --
	(461.86,114.81) --
	(461.96,115.11) --
	(462.27,115.31) --
	(462.37,114.64) --
	(462.47,115.09) --
	(462.58,115.19) --
	(462.68,115.34) --
	(462.99,118.43) --
	(463.09,118.33) --
	(463.19,118.34) --
	(463.30,119.09) --
	(463.40,118.97) --
	(463.71,119.00) --
	(463.81,118.76) --
	(463.91,117.85) --
	(464.02,117.86) --
	(464.12,117.42) --
	(464.43,117.38) --
	(464.53,117.12) --
	(464.63,117.32) --
	(464.74,117.40) --
	(464.84,117.45) --
	(465.15,117.28) --
	(465.25,117.42) --
	(465.35,117.37) --
	(465.46,117.24) --
	(465.56,117.04) --
	(465.87,116.75) --
	(465.97,116.99) --
	(466.07,116.79) --
	(466.18,116.74) --
	(466.28,116.97) --
	(466.59,118.18) --
	(466.69,118.01) --
	(466.79,117.66) --
	(466.90,116.92) --
	(467.00,117.56) --
	(467.31,117.55) --
	(467.41,117.38) --
	(467.51,116.88) --
	(467.61,116.67) --
	(467.72,116.43) --
	(468.03,116.45) --
	(468.13,116.26) --
	(468.23,116.38) --
	(468.33,116.15) --
	(468.44,116.15) --
	(468.75,116.27) --
	(468.85,116.21) --
	(468.95,116.25) --
	(469.05,116.24) --
	(469.16,116.08) --
	(469.47,118.48) --
	(469.57,118.43) --
	(469.67,117.83) --
	(469.77,117.84) --
	(469.88,117.81) --
	(470.18,117.61) --
	(470.29,117.84) --
	(470.39,117.77) --
	(470.49,118.06) --
	(470.60,117.97) --
	(470.90,117.90) --
	(471.01,118.02) --
	(471.11,118.17) --
	(471.21,118.08) --
	(471.32,118.17) --
	(471.62,118.41) --
	(471.73,118.58) --
	(471.83,118.74) --
	(471.93,118.77) --
	(472.04,118.95) --
	(472.34,121.73) --
	(472.45,121.42) --
	(472.55,121.57) --
	(472.65,121.58) --
	(472.75,121.13) --
	(473.06,121.67) --
	(473.17,121.80) --
	(473.27,121.70) --
	(473.37,121.73) --
	(473.47,121.49) --
	(473.78,121.09) --
	(473.89,121.08) --
	(473.99,121.13) --
	(474.09,121.35) --
	(474.19,121.44) --
	(474.50,121.37) --
	(474.61,121.22) --
	(474.71,120.77) --
	(474.81,121.04) --
	(474.91,120.90) --
	(475.22,121.05) --
	(475.33,121.01) --
	(475.43,121.12) --
	(475.53,121.09) --
	(475.63,121.14) --
	(475.94,118.03) --
	(476.04,117.94) --
	(476.15,117.78) --
	(476.25,117.86) --
	(476.35,117.34) --
	(476.66,117.68) --
	(476.76,117.87) --
	(476.87,118.01) --
	(476.97,118.34) --
	(477.07,118.67) --
	(477.38,118.78) --
	(477.48,118.63) --
	(477.59,118.71) --
	(477.69,118.59) --
	(477.79,118.80) --
	(478.10,118.80) --
	(478.20,118.82) --
	(478.31,118.96) --
	(478.41,118.96) --
	(478.51,118.85) --
	(478.82,123.23) --
	(478.92,122.89) --
	(479.03,123.16) --
	(479.13,123.02) --
	(479.23,123.77) --
	(479.54,123.67) --
	(479.64,123.74) --
	(479.75,123.92) --
	(479.85,124.12) --
	(479.95,124.74) --
	(480.26,124.80) --
	(480.36,124.98) --
	(480.47,124.76) --
	(480.57,124.60) --
	(480.67,124.80) --
	(480.98,124.89) --
	(481.08,125.11) --
	(481.18,125.03) --
	(481.29,125.05) --
	(481.70,127.61) --
	(481.80,126.76) --
	(481.90,126.36) --
	(482.01,126.39) --
	(482.42,126.45) --
	(482.52,124.19) --
	(482.62,123.79) --
	(482.73,125.10) --
	(482.83,126.16) --
	(483.14,126.35) --
	(483.24,127.13) --
	(483.34,127.11) --
	(483.45,127.00) --
	(483.55,126.60) --
	(483.86,125.95) --
	(483.96,125.93) --
	(484.06,125.99) --
	(484.17,125.86) --
	(484.27,125.82) --
	(484.58,125.87) --
	(484.68,125.91) --
	(484.78,126.07) --
	(484.89,126.08) --
	(484.99,126.04) --
	(485.30,125.17) --
	(485.40,125.12) --
	(485.50,124.30) --
	(485.61,125.13) --
	(485.71,125.63) --
	(486.02,126.48) --
	(486.12,126.46) --
	(486.22,126.17) --
	(486.33,125.83) --
	(486.43,125.68) --
	(486.74,124.82) --
	(486.84,125.02) --
	(486.94,125.07) --
	(487.04,125.02) --
	(487.15,125.13) --
	(487.46,125.01) --
	(487.56,124.99) --
	(487.66,124.84) --
	(487.76,124.85) --
	(487.87,125.29) --
	(488.18,124.96) --
	(488.28,125.21) --
	(488.38,125.05) --
	(488.48,125.06) --
	(488.59,125.21) --
	(488.90,125.51) --
	(489.00,125.59) --
	(489.10,125.41) --
	(489.20,125.24) --
	(489.31,125.45) --
	(489.61,125.63) --
	(489.72,125.68) --
	(489.82,126.07) --
	(489.92,126.50) --
	(490.03,126.69) --
	(490.33,126.62) --
	(490.44,126.84) --
	(490.54,126.94) --
	(490.64,127.06) --
	(490.75,126.97) --
	(491.05,128.03) --
	(491.16,127.88) --
	(491.26,127.86) --
	(491.36,127.79) --
	(491.77,127.67) --
	(491.88,127.53) --
	(491.98,126.84) --
	(492.08,125.95) --
	(492.18,126.16) --
	(492.49,126.49) --
	(492.60,126.62) --
	(492.70,126.67) --
	(492.80,127.19) --
	(492.90,127.78) --
	(493.21,127.59) --
	(493.32,127.59) --
	(493.42,127.59) --
	(493.52,127.77) --
	(493.62,127.54) --
	(493.93,127.53) --
	(494.04,127.58) --
	(494.14,127.44) --
	(494.24,127.52) --
	(494.34,127.79) --
	(494.65,130.59) --
	(494.76,130.65) --
	(494.86,131.31) --
	(494.96,131.75) --
	(495.06,131.86) --
	(495.37,132.45) --
	(495.47,132.79) --
	(495.58,133.39) --
	(495.68,133.31) --
	(495.78,133.03) --
	(496.09,132.65) --
	(496.19,132.50) --
	(496.30,132.40) --
	(496.40,132.54) --
	(496.50,132.84) --
	(496.81,132.85) --
	(496.91,132.85) --
	(497.02,132.97) --
	(497.12,133.00) --
	(497.22,133.01) --
	(497.53,135.62) --
	(497.63,136.55) --
	(497.74,136.76) --
	(497.84,138.34) --
	(497.94,138.47) --
	(498.25,139.89) --
	(498.35,139.86) --
	(498.46,140.60) --
	(498.56,141.15) --
	(498.66,141.31) --
	(498.97,140.98) --
	(499.07,140.66) --
	(499.18,141.02) --
	(499.28,141.20) --
	(499.38,141.31) --
	(499.69,140.95) --
	(499.79,140.96) --
	(499.90,141.23) --
	(500.00,141.29) --
	(500.10,141.36) --
	(500.41,142.77) --
	(500.51,143.39) --
	(500.61,145.08) --
	(500.72,145.50) --
	(500.82,145.82) --
	(501.13,146.78) --
	(501.23,146.00) --
	(501.33,146.32) --
	(501.44,146.40) --
	(501.54,146.65) --
	(501.85,146.66) --
	(501.95,148.02) --
	(502.05,148.02) --
	(502.16,148.15) --
	(502.26,148.31) --
	(502.57,148.45) --
	(502.67,148.25) --
	(502.77,148.33) --
	(502.88,148.22) --
	(502.98,148.31) --
	(503.29,148.18) --
	(503.39,148.26) --
	(503.49,148.25) --
	(503.60,148.13) --
	(503.70,148.17) --
	(504.01,149.79) --
	(504.11,149.89) --
	(504.21,150.20) --
	(504.32,150.44) --
	(504.42,151.04) --
	(504.73,151.51) --
	(504.83,151.61) --
	(504.93,151.91) --
	(505.04,152.46) --
	(505.14,152.22) --
	(505.45,152.71) --
	(505.55,152.48) --
	(505.65,152.48) --
	(505.76,151.68) --
	(505.86,151.30) --
	(506.17,152.02) --
	(506.27,152.02) --
	(506.37,152.06) --
	(506.47,152.13) --
	(506.58,152.00) --
	(506.89,152.00) --
	(506.99,152.97) --
	(507.09,153.41) --
	(507.19,154.53) --
	(507.30,155.08) --
	(507.61,155.67) --
	(507.71,155.78) --
	(507.81,156.00) --
	(507.91,156.10) --
	(508.02,156.35) --
	(508.33,156.52) --
	(508.43,156.40) --
	(508.53,156.07) --
	(508.63,155.70) --
	(508.74,156.14) --
	(509.04,156.60) --
	(509.15,156.67) --
	(509.25,156.88) --
	(509.35,156.90) --
	(509.46,156.89) --
	(509.76,162.03) --
	(509.87,162.16) --
	(509.97,163.38) --
	(510.07,164.96) --
	(510.18,166.99) --
	(510.48,168.90) --
	(510.59,172.30) --
	(510.69,167.65) --
	(510.79,167.04) --
	(510.90,166.62) --
	(511.20,168.24) --
	(511.31,168.53) --
	(511.41,168.58) --
	(511.51,168.40) --
	(511.61,167.90) --
	(511.92,167.68) --
	(512.03,167.04) --
	(512.13,166.73) --
	(512.23,166.23) --
	(512.33,166.54) --
	(512.64,167.47) --
	(512.75,167.07) --
	(512.85,166.88) --
	(512.95,166.69) --
	(513.05,166.97) --
	(513.36,149.37) --
	(513.47,150.33) --
	(513.57,152.43) --
	(513.67,152.27) --
	(513.77,152.28) --
	(514.08,154.19) --
	(514.19,153.02) --
	(514.29,151.14) --
	(514.39,151.20) --
	(514.49,150.50) --
	(514.80,150.65) --
	(514.90,151.45) --
	(515.01,151.78) --
	(515.11,152.03) --
	(515.21,152.37) --
	(515.52,152.80) --
	(515.62,153.52) --
	(515.73,153.57) --
	(515.83,153.19) --
	(515.93,152.87) --
	(516.24,147.95) --
	(516.34,143.46) --
	(516.45,146.84) --
	(516.55,147.20) --
	(516.65,146.43) --
	(516.96,146.68) --
	(517.06,148.53) --
	(517.17,149.64) --
	(517.27,149.86) --
	(517.37,149.80) --
	(517.68,150.25) --
	(517.78,151.28) --
	(517.89,151.46) --
	(517.99,152.73) --
	(518.09,152.57) --
	(518.40,152.48) --
	(518.50,152.68) --
	(518.61,152.56) --
	(518.71,151.61) --
	(518.81,151.47) --
	(519.12,151.16) --
	(519.22,150.01) --
	(519.33,150.56) --
	(519.43,150.55) --
	(519.53,150.32) --
	(519.84,146.11) --
	(519.94,148.77) --
	(520.04,150.44) --
	(520.15,151.95) --
	(520.25,151.00) --
	(520.56,150.73) --
	(520.66,150.01) --
	(520.76,150.50) --
	(520.87,152.72) --
	(520.97,153.93) --
	(521.28,154.36) --
	(521.38,155.88) --
	(521.48,155.71) --
	(521.59,155.34) --
	(521.69,155.76) --
	(522.00,156.03) --
	(522.10,156.36) --
	(522.20,156.80) --
	(522.31,157.07) --
	(522.41,157.17) --
	(522.72,159.11) --
	(522.82,158.31) --
	(522.92,158.72) --
	(523.03,158.35) --
	(523.13,159.33) --
	(523.44,159.23) --
	(523.54,159.94) --
	(523.64,160.20) --
	(523.75,160.25) --
	(523.85,160.69) --
	(524.16,160.95) --
	(524.26,160.16) --
	(524.36,159.57) --
	(524.47,159.48) --
	(524.57,159.77) --
	(524.88,159.95) --
	(524.98,160.56) --
	(525.08,160.88) --
	(525.19,161.62) --
	(525.29,161.37) --
	(525.60,170.44) --
	(525.70,177.67) --
	(525.80,188.29) --
	(525.90,181.60) --
	(526.01,188.54) --
	(526.32,188.17) --
	(526.42,189.05) --
	(526.52,186.92) --
	(526.62,182.99) --
	(526.73,182.88) --
	(527.04,182.16) --
	(527.14,180.13) --
	(527.24,177.44) --
	(527.34,177.67) --
	(527.45,178.58) --
	(527.76,178.07) --
	(527.86,178.50) --
	(527.96,178.95) --
	(528.06,178.78) --
	(528.17,178.79) --
	(528.47,172.79) --
	(528.58,172.20) --
	(528.68,172.39) --
	(528.78,172.80) --
	(528.89,171.91) --
	(529.19,171.69) --
	(529.30,175.19) --
	(529.40,175.27) --
	(529.50,174.17) --
	(529.61,175.78) --
	(529.91,176.27) --
	(530.02,178.53) --
	(530.12,178.47) --
	(530.22,178.75) --
	(530.63,178.86) --
	(530.74,178.83) --
	(530.84,179.12) --
	(530.94,179.10) --
	(531.04,179.20) --
	(531.35,179.37) --
	(531.46,179.46) --
	(531.56,179.58) --
	(531.66,179.69) --
	(531.76,179.54) --
	(532.07,179.52) --
	(532.18,175.30) --
	(532.28,178.09) --
	(532.38,179.31) --
	(532.48,179.12) --
	(532.79,178.19) --
	(532.90,178.51) --
	(533.00,179.16) --
	(533.10,180.22) --
	(533.20,179.45) --
	(533.51,179.88) --
	(533.62,180.05) --
	(533.72,180.53) --
	(533.82,180.18) --
	(533.92,180.68) --
	(534.23,179.88) --
	(534.33,179.61) --
	(534.44,179.73) --
	(534.54,179.59) --
	(534.64,179.49) --
	(534.95,176.89) --
	(535.05,179.77) --
	(535.16,179.35) --
	(535.26,179.15) --
	(535.36,179.22) --
	(535.67,179.92) --
	(535.77,179.17) --
	(535.88,179.50) --
	(535.98,179.10) --
	(536.08,178.84) --
	(536.39,179.12) --
	(536.49,179.69) --
	(536.60,180.54) --
	(536.70,180.04) --
	(536.80,180.61) --
	(537.11,181.57) --
	(537.21,181.53) --
	(537.32,181.41) --
	(537.42,181.96) --
	(537.52,181.68) --
	(537.83,183.75) --
	(537.93,183.47) --
	(538.04,183.55) --
	(538.14,183.88) --
	(538.24,183.96) --
	(538.55,184.59) --
	(538.65,185.43) --
	(538.76,186.10) --
	(538.86,186.19) --
	(538.96,186.44) --
	(539.27,186.99) --
	(539.37,187.62) --
	(539.47,187.34) --
	(539.58,187.28) --
	(539.68,186.42) --
	(539.99,185.28) --
	(540.09,185.09) --
	(540.19,185.40) --
	(540.30,185.15) --
	(540.40,185.23) --
	(540.71,186.12) --
	(540.81,186.63) --
	(540.91,186.13) --
	(541.02,186.42) --
	(541.12,186.15) --
	(541.43,184.05) --
	(541.53,184.40) --
	(541.63,183.40) --
	(541.74,180.71) --
	(541.84,179.30) --
	(542.15,179.88) --
	(542.25,180.70) --
	(542.35,181.71) --
	(542.46,181.83) --
	(542.56,182.62) --
	(542.87,183.23) --
	(542.97,183.56) --
	(543.07,183.67) --
	(543.18,184.43) --
	(543.28,185.15) --
	(543.59,185.98) --
	(543.69,185.22) --
	(543.79,185.32) --
	(543.90,185.00) --
	(544.00,185.10) --
	(544.31,185.50) --
	(544.41,184.62) --
	(544.51,184.58) --
	(544.62,185.22) --
	(544.72,185.69) --
	(545.03,187.14) --
	(545.13,186.15) --
	(545.23,184.34) --
	(545.33,182.31) --
	(545.44,181.77) --
	(545.75,180.70) --
	(545.85,181.85) --
	(545.95,181.82) --
	(546.05,181.86) --
	(546.16,181.20) --
	(546.47,181.49) --
	(546.57,180.62) --
	(546.67,181.09) --
	(546.77,181.06) --
	(546.88,181.06) --
	(547.19,182.04) --
	(547.29,182.07) --
	(547.39,181.84) --
	(547.49,181.58) --
	(547.60,181.66) --
	(547.90,181.66) --
	(548.01,178.21) --
	(548.11,177.82) --
	(548.21,175.06) --
	(548.32,174.44) --
	(548.62,174.63) --
	(548.73,175.10) --
	(548.83,176.79) --
	(548.93,175.67) --
	(549.04,175.67);
\definecolor{drawColor}{RGB}{96,96,96}

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (525.19, 58.21) -- (525.19,283.58);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 47.97,121.43) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 47.97,189.10) {128};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 47.97,256.77) {1024};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 69.04, 44.44) {2010};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (144.09, 44.44) {2012};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (219.24, 44.44) {2014};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (294.29, 44.44) {2016};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (369.44, 44.44) {2018};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (444.48, 44.44) {2020};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (519.63, 44.44) {2022};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.60] at ( 16.52,170.89) {Prices EUR};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{56,141,59}

\path[draw=drawColor,line width= 2.3pt,line join=round] (210.51, 18.23) -- (222.07, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{255,159,0}

\path[draw=drawColor,line width= 2.3pt,line join=round] (268.86, 18.23) -- (280.43, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{25,118,210}

\path[draw=drawColor,line width= 2.3pt,line join=round] (316.38, 18.23) -- (327.94, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{93,63,55}

\path[draw=drawColor,line width= 2.3pt,line join=round] (377.92, 18.23) -- (389.48, 18.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (231.51, 13.82) {EUA};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (289.87, 13.82) {Oil};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (337.39, 13.82) {NGas};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (398.93, 13.82) {Coal};
\end{scope}
\end{tikzpicture}

